Transverse momentum dependent PDFs at N$^3$LO

We compute the quark and gluon transverse momentum dependent parton distribution functions at next-to-next-to-next-to-leading order (N$^3$LO) in perturbative QCD. Our calculation is based on an expansion of the differential Higgs boson and Drell-Yan production cross sections about their collinear limit. This method allows us to employ cutting edge techniques for the computation of cross sections to extract the universal building blocks in question. The corresponding perturbative matching kernels for all channels are expressed in terms of simple harmonic polylogarithms up to weight five. As a byproduct, we confirm a previous computation of the soft function for transverse momentum factorization at N$^3$LO. Our results are the last missing ingredient to extend the $q_T$ subtraction methods to N$^3$LO and to obtain resummed $q_T$ spectra at N$^3$LL$^\prime$ accuracy both for gluon as well as for quark initiated processes.

==> anc/PTBF.m <==
IIPT[g, g, 0] = delta[1 - z]
 
IIPT[g, g, 1] = (Lb*nc*(-1 + 2*z - z^2 + z^3))/z + 
    Lb*Lomega*nc*delta[1 - z] - Lb*nc*PlusD[1 - z, 0]
 
IIPT[g, g, 2] = -(Lb*nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 
        12*Pi^2*z^2 + 12*Pi^2*z^3))/(72*(1 + z)) + 
    Lb^2*((Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(24*z)) + 
    nf*(-(Lb^2*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
          8*nc^2*z^3))/(48*nc*z) - (Lb*(-6 - 40*nc^2 + 63*z - 5*nc^2*z - 
         45*z^2 + 7*nc^2*z^2 - 12*z^3 + 58*nc^2*z^3))/(72*nc*z) - 
      (-9 - 112*nc^2 + 216*z - 50*nc^2*z - 216*z^2 + 106*nc^2*z^2 + 9*z^3 + 
        130*nc^2*z^3)/(216*nc*z)) + (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, z])/
     (12*z*(1 + z)) + ((Lb*nc^2*(25 - 11*z + 44*z^2))/12 - 
      (nc^2*(701 + 149*z + 536*z^2))/144 + 
      (Lb^2*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) + 
        (Lb*(-9 + 13*nc^2)*(1 + z))/(24*nc) + 
        (-27 + 40*nc^2 - 27*z + 37*nc^2*z)/(72*nc)))*H[0, z] + 
    (-(nc^2*z)/24 + (nc*nf*z)/24 + (Lb^2*nc^2*(-1 + 2*z - z^2 + z^3))/z)*
     H[1, z] - (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
    ((Lb*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
      (nc^2*(25 - 11*z + 44*z^2))/24 + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, 0, z] + 
    (Lb*nc^2*(1 - z + z^2)^2*H[0, 1, z])/((-1 + z)*z) + 
    ((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, z] + 
    (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z])/(2*z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[0, -1, 0, z])/(z*(1 + z)) + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
       (2*(-1 + z)*(1 + z)))*H[0, 0, 0, z] + 
    (nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, z])/((-1 + z)*z*(1 + z)) - 
    (nc^2*(1 - z + z^2)^2*H[0, 1, 1, z])/(2*(-1 + z)*z) + 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 0, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 1, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
    Lb^2*nc^2*PlusD[1 - z, 1] - (nc^2*(-790 + 33*Pi^2 + 926*z - 36*Pi^2*z + 
       30*z^2 + 3*Pi^2*z^2 - 91*z^3 + 3*Pi^2*z^3 + 760*z^4 - 36*Pi^2*z^4 - 
       835*z^5 + 33*Pi^2*z^5 + 324*Zeta[3] - 567*z*Zeta[3] + 
       135*z^2*Zeta[3] + 378*z^3*Zeta[3] - 324*z^4*Zeta[3] + 
       378*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z)) + 
    PlusD[1 - z, 0]*(Lb^2*((-11*nc^2)/24 - Lomega*nc^2) + 
      ((7*nc)/27 + (5*Lb*nc)/18 + (Lb^2*nc)/12)*nf + (Lb*nc^2*(-67 + 3*Pi^2))/
       36 + (nc^2*(-202 + 189*Zeta[3]))/108) + 
    delta[1 - z]*(((-7*Lomega*nc)/27 - (5*Lb*Lomega*nc)/18 - 
        (Lb^2*Lomega*nc)/12)*nf - (Lb*Lomega*nc^2*(-67 + 3*Pi^2))/36 + 
      Lb^2*((11*Lomega*nc^2)/24 + (Lomega^2*nc^2)/2 - (nc^2*Pi^2)/12) - 
      (Lomega*nc^2*(-202 + 189*Zeta[3]))/108)
 
IIPT[g, g, 3] = Lb^3*((Lomega^2*nc^3*(-1 + 2*z - z^2 + z^3))/(2*z) + 
      (Lomega*nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(12*z) - 
      (nc^3*(1975 - 36*Pi^2 - 2060*z + 1939*z^2 - 108*Pi^2*z^2 - 1975*z^3 + 
         36*Pi^2*z^3))/(432*z)) + (4*nc^3*Pi^2*(1 + z + z^2)^2*
      H[-1, -1, -1, z])/(3*z*(1 + z)) + 
    ((2*Lb^2*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) - 
      (nc^3*(-2077 + 528*Pi^2 - 4804*z + 1056*Pi^2*z - 7098*z^2 + 
         1584*Pi^2*z^2 - 4840*z^3 + 1056*Pi^2*z^3 - 2077*z^4 + 528*Pi^2*z^4))/
       (432*z*(1 + z)) + Lb*((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
        (nc^3*(33 + 100*z + 156*z^2 + 100*z^3 + 33*z^4))/(12*z*(1 + z))) + 
      nf*(-(Lb*(4 + 4*nc^2 + 12*nc^4 - 8*z - 23*nc^2*z + 17*nc^4*z - 24*z^2 - 
            54*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 23*nc^2*z^3 + 17*nc^4*z^3 + 
            4*z^4 + 4*nc^2*z^4 + 12*nc^4*z^4))/(24*nc^2*z*(1 + z)) - 
        (-16 - 8*nc^2 + 133*nc^4 - 64*z - 76*nc^2*z + 136*nc^4*z - 84*z^2 - 
          160*nc^2*z^2 + 134*nc^4*z^2 - 40*z^3 - 124*nc^2*z^3 + 
          220*nc^4*z^3 - 4*z^4 - 32*nc^2*z^4 + 169*nc^4*z^4)/
         (144*nc^2*z*(1 + z))))*H[-1, -1, 0, z] - 
    (4*nc^3*Pi^2*(1 + z + z^2)^2*H[-1, 0, -1, z])/(3*z*(1 + z)) + 
    ((-3*Lb^2*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) + 
      (nc^3*(-1645 + 456*Pi^2 - 4576*z + 840*Pi^2*z - 7530*z^2 + 
         1224*Pi^2*z^2 - 4636*z^3 + 840*Pi^2*z^3 - 1645*z^4 + 456*Pi^2*z^4))/
       (864*z*(1 + z)) + Lb*(-(Lomega*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
        (11*nc^3*(11 + 24*z + 27*z^2 + 24*z^3 + 11*z^4))/(12*z*(1 + z))) + 
      nf*((Lb*(4 - 16*nc^2 + 28*nc^4 - 8*z - 43*nc^2*z + 21*nc^4*z - 24*z^2 - 
           54*nc^2*z^2 - 6*nc^4*z^2 - 8*z^3 - 43*nc^2*z^3 + 21*nc^4*z^3 + 
           4*z^4 - 16*nc^2*z^4 + 28*nc^4*z^4))/(48*nc^2*z*(1 + z)) + 
        (-48 - 74*nc^2 + 793*nc^4 - 996*z - 1892*nc^2*z + 262*nc^4*z + 
          18*nc^4*Pi^2*z - 1860*z^2 - 3708*nc^2*z^2 - 654*nc^4*z^2 + 
          36*nc^4*Pi^2*z^2 - 924*z^3 - 2036*nc^2*z^3 + 538*nc^4*z^3 + 
          18*nc^4*Pi^2*z^3 - 12*z^4 - 146*nc^2*z^4 + 901*nc^4*z^4)/
         (864*nc^2*z*(1 + z))))*H[-1, 0, 0, z] + 
    (-((Lb^2*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
      (Lb*nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(4*z) + 
      (nc^3*(335 + 36*Pi^2 - 310*z + 108*Pi^2*z - 1290*z^2 + 180*Pi^2*z^2 - 
         310*z^3 + 108*Pi^2*z^3 + 335*z^4 + 36*Pi^2*z^4))/(216*z*(1 + z)) + 
      nf*(-(Lb*(1 + z)^3)/(6*z) - ((1 + z)*(11 + 60*z - 11*nc^2*z + 
           3*nc^2*Pi^2*z + 11*z^2))/(72*z)))*H[-1, 0, 1, z] + 
    (-((1 + nc^2)*nf*Pi^2*(-1 + z))/72 - 
      (nc^3*Pi^2*(-2 - 3*z - 2*z^2 + 3*z^3 + 2*z^4 + 3*z^5))/
       (2*(-1 + z)*z*(1 + z)))*H[0, -1, -1, z] + 
    (-((Lb^2*nc^3*(1 + 3*z^2 + 4*z^3 + z^4))/(z*(1 + z))) + 
      (nc^3*(3484 - 408*Pi^2 - 1974*z - 432*Pi^2*z + 1863*z^2 - 
         504*Pi^2*z^2 - 1257*z^3 + 432*Pi^2*z^3 - 3471*z^4 + 504*Pi^2*z^4 + 
         1891*z^5 + 528*Pi^2*z^5))/(432*(-1 + z)*z*(1 + z)) + 
      Lb*(-((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
        (nc^3*(-33 - 115*z - 64*z^2 - 6*z^3 + 64*z^4 + 132*z^5))/
         (12*(-1 + z)*z*(1 + z))) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/
         4 - (-106*nc^2 + 438*nc^4 - 858*z - 1044*nc^2*z - 234*nc^4*z - 
          12*Pi^2*z - 24*nc^2*Pi^2*z + 12*nc^4*Pi^2*z + 288*z^2 + 
          526*nc^2*z^2 - 59*nc^4*z^2 + 12*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 
          12*nc^4*Pi^2*z^2 + 846*z^3 + 1100*nc^2*z^3 + 541*nc^4*z^3 + 
          12*Pi^2*z^3 + 24*nc^2*Pi^2*z^3 - 12*nc^4*Pi^2*z^3 - 288*z^4 - 
          420*nc^2*z^4 - 99*nc^4*z^4 - 12*Pi^2*z^4 - 24*nc^2*Pi^2*z^4 + 
          12*nc^4*Pi^2*z^4 + 12*z^5 - 56*nc^2*z^5 - 507*nc^4*z^5)/
         (432*nc^2*(-1 + z)*z*(1 + z)) + 
        (Lb*(-12*nc^4 + 12*z + 15*nc^2*z + 16*nc^4*z + 9*nc^2*z^2 - 
           26*nc^4*z^2 - 16*z^3 - 15*nc^2*z^3 - 24*nc^4*z^3 - 9*nc^2*z^4 + 
           26*nc^4*z^4 + 4*z^5 + 12*nc^4*z^5))/(24*nc^2*(-1 + z)*z*(1 + z))))*
     H[0, -1, 0, z] + (-((2 + 2*nc^2 + nc^4)*nf*Pi^2*(-1 + z))/(72*nc^2) + 
      (nc^3*Pi^2*(-24 - 49*z - 26*z^2 + 49*z^3 + 26*z^4 + 51*z^5))/
       (36*(-1 + z)*z*(1 + z)))*H[0, 0, -1, z] + 
    (-(nf^2*(-23 + 19*nc^2 - 29*z + 25*nc^2*z - 8*z^2 + 8*nc^2*z^2))/
       (432*nc) + (Lb^2*nc^3*(-1 + 4*z + z^2 - 4*z^3 + z^4))/
       ((-1 + z)*(1 + z)) - (nc^3*(7177 + 108*Pi^2 - 5193*z + 324*Pi^2*z - 
         1127*z^2 - 108*Pi^2*z^2 + 5193*z^3 - 324*Pi^2*z^3 - 6854*z^4 + 
         216*Pi^2*z^4))/(432*(-1 + z)*(1 + z)) + 
      Lb*((Lomega*nc^3*(-1 - z + z^2)^2)/(2*(-1 + z)*(1 + z)) + 
        (nc^3*(-145 + 136*z - 185*z^2 - 136*z^3 + 352*z^4))/
         (24*(-1 + z)*(1 + z))) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 - z + 13*nc^2*z))/(16*nc^2) - 
        (219 + 5644*nc^2 - 6039*nc^4 - 24*Pi^2 + 216*nc^2*Pi^2 - 
          84*nc^4*Pi^2 + 1689*z - 4226*nc^2*z + 8557*nc^4*z - 24*Pi^2*z + 
          216*nc^2*Pi^2*z - 84*nc^4*Pi^2*z - 279*z^2 - 3960*nc^2*z^2 + 
          3183*nc^4*z^2 + 24*Pi^2*z^2 - 216*nc^2*Pi^2*z^2 + 
          84*nc^4*Pi^2*z^2 - 1689*z^3 + 4226*nc^2*z^3 - 8557*nc^4*z^3 + 
          24*Pi^2*z^3 - 216*nc^2*Pi^2*z^3 + 84*nc^4*Pi^2*z^3 + 60*z^4 - 
          1684*nc^2*z^4 + 3336*nc^4*z^4)/(1728*nc^2*(-1 + z)*(1 + z)) + 
        Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + z))/8 - 
          (9 + 30*nc^2 - 79*nc^4 + 33*z - 210*nc^2*z + 301*nc^4*z - 13*z^2 - 
            22*nc^2*z^2 + 75*nc^4*z^2 - 33*z^3 + 210*nc^2*z^3 - 
            301*nc^4*z^3 + 4*z^4 - 8*nc^2*z^4 + 20*nc^4*z^4)/
           (96*nc^2*(-1 + z)*(1 + z)))))*H[0, 0, 0, z] + 
    ((Lb*nc^3*(-175 + 171*z - 249*z^2 + 264*z^3))/(24*(-1 + z)) + 
      (Lb^2*nc^3*(1 + 2*z + 5*z^2 - 2*z^3 - 5*z^4 + 2*z^5))/
       ((-1 + z)*z*(1 + z)) + (nc^3*(96*Pi^2 + 2180*z - 96*Pi^2*z - 709*z^2 + 
         138*Pi^2*z^2 - 251*z^3 + 96*Pi^2*z^3 + 776*z^4 - 138*Pi^2*z^4 - 
         1862*z^5 + 54*Pi^2*z^5))/(216*(-1 + z)*z*(1 + z)) + 
      nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) + 
        (-25 + 29*nc^2 - 19*z + 23*nc^2*z - 4*z^2 + 4*nc^2*z^2)/(216*nc)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z))/(16*nc^2) + 
        (Lb*(-12 + 47*nc^2 - 42*nc^4 + 3*z - 45*nc^2*z - 12*nc^4*z + 9*z^2 - 
           10*nc^2*z^2 + 50*nc^4*z^2 + 8*nc^2*z^3))/(48*nc^2*(-1 + z)) + 
        (-126 + 1190*nc^2 - 324*nc^4 - 24*Pi^2 - 72*nc^2*Pi^2 - 6*nc^4*Pi^2 + 
          27*z - 1098*nc^2*z - 39*nc^4*z + 72*nc^2*Pi^2*z - 12*nc^4*Pi^2*z + 
          63*z^2 - 18*nc^2*z^2 + 311*nc^4*z^2 + 24*Pi^2*z^2 + 
          18*nc^4*Pi^2*z^2 + 36*z^3 - 74*nc^2*z^3 + 12*nc^4*z^3)/
         (864*nc^2*(-1 + z))))*H[0, 0, 1, z] + 
    ((2*Lb^2*nc^3*(1 - z + 3*z^2 - 3*z^3 + z^4))/((-1 + z)*z) - 
      (nc^3*(2680 - 432*Pi^2 - 7368*z - 648*Pi^2*z - 12447*z^2 - 
         432*Pi^2*z^2 - 2780*z^3 + 2644*z^4 + 432*Pi^2*z^4 + 13328*z^5 + 
         648*Pi^2*z^5 + 10375*z^6 + 432*Pi^2*z^6))/(864*(-1 + z)*z*
        (1 + z)^2) + nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) + 
        (-25 + 29*nc^2 - 19*z + 23*nc^2*z - 4*z^2 + 4*nc^2*z^2)/(216*nc)) + 
      Lb*((Lomega*nc^3*(-1 - z^2 + z^4))/((-1 + z)*z*(1 + z)) + 
        (nc^3*(-44 - 55*z - 34*z^2 + 56*z^4 + 55*z^5))/
         (12*(-1 + z)*z*(1 + z))) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(16*nc^2) - 
        (Lb*(-16*nc^4 + 15*z - 14*nc^2*z + 7*nc^4*z + 18*z^2 - 17*nc^2*z^2 - 
           9*nc^4*z^2 - 11*z^3 + 14*nc^2*z^3 - 11*nc^4*z^3 - 18*z^4 + 
           17*nc^2*z^4 + 9*nc^4*z^4 - 4*z^5 + 4*nc^4*z^5))/
         (48*nc^2*(-1 + z)*z*(1 + z)) - (108*nc^2 - 796*nc^4 + 270*z - 
          398*nc^2*z - 542*nc^4*z - 18*Pi^2*z - 24*nc^2*Pi^2*z - 
          60*nc^4*Pi^2*z + 612*z^2 - 1702*nc^2*z^2 + 605*nc^4*z^2 - 
          36*Pi^2*z^2 - 48*nc^2*Pi^2*z^2 - 120*nc^4*Pi^2*z^2 + 96*z^3 - 
          872*nc^2*z^3 + 588*nc^4*z^3 - 588*z^4 + 1412*nc^2*z^4 + 
          112*nc^4*z^4 + 36*Pi^2*z^4 + 48*nc^2*Pi^2*z^4 + 120*nc^4*Pi^2*z^4 - 
          366*z^5 + 1270*nc^2*z^5 - 490*nc^4*z^5 + 18*Pi^2*z^5 + 
          24*nc^2*Pi^2*z^5 + 60*nc^4*Pi^2*z^5 - 24*z^6 + 182*nc^2*z^6 - 
          437*nc^4*z^6)/(864*nc^2*(-1 + z)*z*(1 + z)^2)))*H[0, 1, 0, z] + 
    ((2*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      (nf^2*(1 - 5*nc^2 + 4*z - 8*nc^2*z - 2*z^2 + 2*nc^2*z^2))/(216*nc) - 
      (nc^3*(268 - 60*Pi^2 - 229*z + 208*z^2 - 36*Pi^2*z^2 + 363*z^3 - 
         74*z^4 + 36*Pi^2*z^4 + 268*z^5 + 24*Pi^2*z^5))/
       (216*(-1 + z)*z*(1 + z)) + Lb*(-(Lomega*nc^3*(1 - z + z^2)^2)/
         (2*(-1 + z)*z) - (nc^3*(22 - 42*z + 51*z^2 - 42*z^3 + 22*z^4))/
         (12*(-1 + z)*z)) + 
      nf*(-(-48*nc^2 - 640*nc^4 + 198*z + 1000*nc^2*z + 1006*nc^4*z + 
           12*Pi^2*z - 60*nc^4*Pi^2*z - 99*z^2 - 744*nc^2*z^2 - 
           765*nc^4*z^2 - 159*z^3 - 168*nc^2*z^3 + 627*nc^4*z^3 - 
           12*Pi^2*z^3 + 60*nc^4*Pi^2*z^3 + 60*z^4 - 40*nc^2*z^4 - 
           708*nc^4*z^4)/(1728*nc^2*(-1 + z)*z) + 
        (Lb*(16*nc^4 - 3*z + 6*nc^2*z - 35*nc^4*z + 6*nc^2*z^2 + 
           42*nc^4*z^2 - z^3 - 4*nc^2*z^3 - 27*nc^4*z^3 + 4*z^4 - 
           8*nc^2*z^4 + 20*nc^4*z^4))/(96*nc^2*(-1 + z)*z)))*H[0, 1, 1, z] + 
    ((3*Lb^2*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) - 
      (nc^3*(15665 + 216*Pi^2 - 396*z - 17505*z^2 - 3032*z^3 + 432*Pi^2*z^3 - 
         17505*z^4 - 396*z^5 + 15665*z^6 + 216*Pi^2*z^6))/
       (864*(-1 + z)*z*(1 + z)^2) + 
      Lb*((Lomega*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
        (nc^3*(44 - 76*z + 75*z^2 - 76*z^3 + 44*z^4))/(8*(-1 + z)*z)) + 
      nf*(-(Lb*(-4 - 32*nc^2 + 52*nc^4 - 17*z - 10*nc^2*z - 55*nc^4*z + 
            42*z^2 + 84*nc^2*z^2 + 30*nc^4*z^2 - 17*z^3 - 10*nc^2*z^3 - 
            55*nc^4*z^3 - 4*z^4 - 32*nc^2*z^4 + 52*nc^4*z^4))/
         (96*nc^2*(-1 + z)*z) + (-78 - 824*nc^2 + 829*nc^4 + 426*z + 
          1636*nc^2*z - 430*nc^4*z + 114*z^2 + 968*nc^2*z^2 - 1181*nc^4*z^2 - 
          852*z^3 - 3272*nc^2*z^3 + 228*nc^4*z^3 + 6*z^4 + 536*nc^2*z^4 - 
          857*nc^4*z^4 + 426*z^5 + 1636*nc^2*z^5 - 430*nc^4*z^5 - 42*z^6 - 
          680*nc^2*z^6 + 721*nc^4*z^6)/(864*nc^2*(-1 + z)*z*(1 + z)^2)))*
     H[1, 0, 0, z] + ((2*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) + 
      (nc^3*(-374 + 72*Pi^2 + 14*z - 144*Pi^2*z + 21*z^2 + 216*Pi^2*z^2 - 
         91*z^3 - 144*Pi^2*z^3 - 374*z^4 + 72*Pi^2*z^4))/(432*(-1 + z)*z) + 
      Lb*(-(Lomega*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb*(-4 + 12*nc^2 + z - 17*nc^2*z + 6*z^2 + 18*nc^2*z^2 + z^3 - 
           17*nc^2*z^3 - 4*z^4 + 12*nc^2*z^4))/(48*(-1 + z)*z) + 
        (9 - 26*nc^2 + 92*nc^4 - 9*z + 182*nc^2*z - 11*nc^4*z + 9*z^2 - 
          348*nc^2*z^2 - 57*nc^4*z^2 - 27*z^3 + 263*nc^2*z^3 - 50*nc^4*z^3 + 
          18*z^4 - 71*nc^2*z^4 + 146*nc^4*z^4)/(432*nc^2*(-1 + z)*z)))*
     H[1, 0, 1, z] + ((2*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) + 
      (nc^3*(6377 - 2680*z - 8033*z^2 + 1988*z^3 - 7865*z^4 - 2596*z^5 + 
         6377*z^6))/(864*(-1 + z)*z*(1 + z)^2) + 
      Lb*(-(Lomega*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb*(4 - 4*nc^2 + 8*nc^4 - z + nc^2*z - 16*nc^4*z - 6*z^2 + 
           6*nc^2*z^2 + 24*nc^4*z^2 - z^3 + nc^2*z^3 - 16*nc^4*z^3 + 4*z^4 - 
           4*nc^2*z^4 + 8*nc^4*z^4))/(48*nc^2*(-1 + z)*z) + 
        (42 + 264*nc^2 - 71*nc^4 + 126*z - 636*nc^2*z + 688*nc^4*z - 60*z^2 - 
          408*nc^2*z^2 + 395*nc^4*z^2 - 252*z^3 + 1254*nc^2*z^3 - 
          812*nc^4*z^3 - 6*z^4 + 6*nc^2*z^4 + 47*nc^4*z^4 + 126*z^5 - 
          618*nc^2*z^5 + 676*nc^4*z^5 + 24*z^6 + 138*nc^2*z^6 + 37*nc^4*z^6)/
         (864*nc^2*(-1 + z)*z*(1 + z)^2)))*H[1, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-48 + 40*nc^2 - 15*z + 
           61*nc^2*z + 60*z^2 + 148*nc^2*z^2))/(1728*nc^2*z)))*
     H[1, 1, 1, z] + ((-3*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) - 
      (nc^3*(220 + 344*z + 423*z^2 + 354*z^3 + 231*z^4))/(72*z*(1 + z)) + 
      (nf*(-4 + 28*nc^2 + 14*z + 53*nc^2*z + 36*z^2 + 81*nc^2*z^2 + 14*z^3 + 
         54*nc^2*z^3 - 4*z^4 + 30*nc^2*z^4))/(72*z*(1 + z)))*
     H[-1, -1, -1, 0, z] + ((8*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(1100 + 2212*z + 2397*z^2 + 2242*z^3 + 1133*z^4))/
       (144*z*(1 + z)) - (nf*(16 - 24*nc^2 + 88*nc^4 - 32*z - 102*nc^2*z + 
         48*nc^4*z - 96*z^2 - 156*nc^2*z^2 - 51*nc^4*z^2 - 32*z^3 - 
         102*nc^2*z^3 + 51*nc^4*z^3 + 16*z^4 - 24*nc^2*z^4 + 94*nc^4*z^4))/
       (144*nc^2*z*(1 + z)))*H[-1, -1, 0, 0, z] + 
    ((5*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(1 + z)*(44 + 97*z + 44*z^2))/(18*z) + 
      (nf*(1 + z)*(20 + 4*nc^2 + 40*z - 7*nc^2*z + 20*z^2 + 4*nc^2*z^2))/
       (72*z))*H[-1, -1, 0, 1, z] + 
    ((4*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(286 + 508*z + 531*z^2 + 518*z^3 + 330*z^4))/(72*z*(1 + z)) - 
      (nf*(4 - 8*nc^2 + 24*nc^4 - 8*z - 26*nc^2*z + 24*nc^4*z - 24*z^2 - 
         36*nc^2*z^2 + 15*nc^4*z^2 - 8*z^3 - 26*nc^2*z^3 + 25*nc^4*z^3 + 
         4*z^4 - 8*nc^2*z^4 + 32*nc^4*z^4))/(72*nc^2*z*(1 + z)))*
     H[-1, 0, -1, 0, z] + ((-19*Lb*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) - 
      (nc^3*(407 + 868*z + 966*z^2 + 868*z^3 + 407*z^4))/(72*z*(1 + z)) + 
      (nf*(1 - 8*nc^2 + 16*nc^4 - 2*z - 23*nc^2*z + 11*nc^4*z - 6*z^2 - 
         30*nc^2*z^2 - 6*nc^4*z^2 - 2*z^3 - 23*nc^2*z^3 + 11*nc^4*z^3 + z^4 - 
         8*nc^2*z^4 + 16*nc^4*z^4))/(36*nc^2*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    ((-9*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
      (nc^3*(1 + z)*(121 + 152*z + 121*z^2))/(72*z) + 
      (nf*(1 + z)*(-16 + 4*nc^2 - 32*z - 7*nc^2*z - 16*z^2 + 4*nc^2*z^2))/
       (144*z))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
      (nc^3*(4 + 8*z + 4*z^2 + 11*z^3))/(24*(1 + z)) + 
      (nf*(-4 - 4*nc^2 - 16*z - nc^2*z - 24*z^2 + 6*nc^2*z^2 - 16*z^3 - 
         nc^2*z^3 - 4*z^4 + 2*nc^2*z^4))/(72*z*(1 + z)))*H[-1, 0, 1, 0, z] + 
    ((nf*(1 + z)^3)/(18*z) + (nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(12*z))*
     H[-1, 0, 1, 1, z] + ((nc^3*(132 + 428*z + 522*z^2 + 402*z^3 + 319*z^4))/
       (72*z*(1 + z)) + (Lb*nc^3*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)) + nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*(-1 + z))/
         (4*nc^2) - (24*nc^4 - 24*z - 42*nc^2*z + 2*nc^4*z - 36*z^2 - 
          42*nc^2*z^2 + 63*nc^4*z^2 - 12*z^3 - 4*nc^2*z^3 + 89*nc^4*z^3 - 
          4*nc^2*z^4 + 30*nc^4*z^4)/(72*nc^2*z*(1 + z))))*
     H[0, -1, -1, 0, z] + 
    (-((Lb*nc^3*(-5 - 3*z - 9*z^2 + 3*z^3 + 9*z^4 + 7*z^5))/
        ((-1 + z)*z*(1 + z))) - (nc^3*(-638 - 2006*z - 225*z^2 + 279*z^3 + 
         577*z^4 + 1837*z^5))/(144*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(2 - nc^2 + 5*nc^4)*(-1 + z))/(8*nc^2) + 
        (22*nc^2 - 36*nc^4 + 36*z + 105*nc^2*z + 35*nc^4*z + 6*z^2 - 
          52*nc^2*z^2 - nc^4*z^2 - 44*z^3 - 85*nc^2*z^3 - 72*nc^4*z^3 - 
          6*z^4 + 30*nc^2*z^4 + 11*nc^4*z^4 + 8*z^5 - 20*nc^2*z^5 + 
          47*nc^4*z^5)/(72*nc^2*(-1 + z)*z*(1 + z))))*H[0, -1, 0, 0, z] + 
    (-(nc^3*(66 + 736*z + 1089*z^2 + 760*z^3 + 352*z^4))/(72*z*(1 + z)) - 
      (nf*(12 + 72*z - 4*nc^2*z + 96*z^2 - 9*nc^2*z^2 + 56*z^3 + nc^2*z^3 + 
         20*z^4 + 4*nc^2*z^4))/(72*z*(1 + z)) - 
      (Lb*nc^3*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)))*H[0, -1, 0, 1, z] + 
    (-((Lb*nc^3*(-1 + 4*z - 4*z^2 - 4*z^3 + 4*z^4 + 3*z^5))/
        ((-1 + z)*z*(1 + z))) - (nc^3*(-198 - 708*z - 13*z^2 - 117*z^3 + 
         68*z^4 + 858*z^5))/(72*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(-2 + nc^2 - 4*nc^4 - nc^2*z + 2*nc^4*z))/(4*nc^2) + 
        (6*nc^2 - 12*nc^4 + 36*z + 51*nc^2*z + 39*nc^4*z - 26*nc^4*z^2 - 
          44*z^3 - 53*nc^2*z^3 - 52*nc^4*z^3 - 6*nc^2*z^4 + 25*nc^4*z^4 + 
          8*z^5 + 2*nc^2*z^5 + 16*nc^4*z^5)/(36*nc^2*(-1 + z)*z*(1 + z))))*
     H[0, 0, -1, 0, z] + (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (Lb*nc^3*(-5 + 18*z + 5*z^2 - 18*z^3 + 5*z^4))/(2*(-1 + z)*(1 + z)) + 
      (nc^3*(-185 + 242*z - 211*z^2 - 242*z^3 + 418*z^4))/
       (36*(-1 + z)*(1 + z)) + 
      nf*((Lb*(5 + 30*nc^2 - 35*nc^4 + 5*z - 70*nc^2*z + 57*nc^4*z))/
         (32*nc^2) - (21 + 112*nc^2 - 245*nc^4 + 84*z - 632*nc^2*z + 
          672*nc^4*z - 25*z^2 - 104*nc^2*z^2 + 241*nc^4*z^2 - 84*z^3 + 
          632*nc^2*z^3 - 672*nc^4*z^3 + 4*z^4 - 8*nc^2*z^4 + 36*nc^4*z^4)/
         (288*nc^2*(-1 + z)*(1 + z))))*H[0, 0, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (3*Lb*nc^3*(2 + 5*z - 2*z^2 - 5*z^3 + 3*z^4))/(2*(-1 + z)*(1 + z)) + 
      (nc^3*(-516 + 318*z - 320*z^2 - 373*z^3 + 869*z^4))/
       (144*(-1 + z)*(1 + z)) + nf*((Lb*(1 - 9*nc^2 + 5*nc^4)*(1 + z))/
         (8*nc^2) + (-24 + 128*nc^2 - 95*nc^4 - 12*z + 71*nc^2*z - 
          131*nc^4*z + 24*z^2 - 140*nc^2*z^2 + 83*nc^4*z^2 + 12*z^3 - 
          71*nc^2*z^3 + 141*nc^4*z^3 + 12*nc^2*z^4 + 6*nc^4*z^4)/
         (144*nc^2*(-1 + z)*(1 + z))))*H[0, 0, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(1 + z + 3*z^2 - z^3 - 3*z^4 + 3*z^5))/((-1 + z)*z*(1 + z)) + 
      (nc^3*(-396 - 1092*z - 1711*z^2 - 1543*z^3 + 497*z^4 + 1937*z^5 + 
         944*z^6 + 44*z^7))/(144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 + z))/4 + 
        (-24 + 48*nc^2 - 76*z + 121*nc^2*z - 177*z^2 + 307*nc^2*z^2 - 
          194*z^3 + 425*nc^2*z^3 + 80*z^4 - 27*nc^2*z^4 + 270*z^5 - 
          440*nc^2*z^5 + 121*z^6 - 202*nc^2*z^6 + 8*nc^2*z^7)/
         (144*(-1 + z)*z*(1 + z)^3)))*H[0, 0, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) - 
      (nc^3*(-336 + 303*z - 418*z^2 + 495*z^3))/(144*(-1 + z)) + 
      (Lb*nc^3*(3 - 8*z + 9*z^2 - 4*z^3 + 3*z^4))/(2*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^2) + 
        (12 - 32*nc^2 + 26*nc^4 - 6*z + 39*nc^2*z + 18*nc^4*z - 6*z^2 + 
          5*nc^2*z^2 - 42*nc^4*z^2 - 12*nc^2*z^3 + 6*nc^4*z^3)/
         (144*nc^2*(-1 + z))))*H[0, 0, 1, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(4 + z + 11*z^2 - z^3 - 11*z^4 + 6*z^5))/
       (2*(-1 + z)*z*(1 + z)) + (nc^3*(-693 - 1809*z - 1732*z^2 - 620*z^3 + 
         963*z^4 + 2017*z^5 + 1280*z^6 + 242*z^7))/(72*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb*(-3 - 10*nc^2 + 7*nc^4)*(1 + z))/(16*nc^2) - 
        (44*nc^2 - 64*nc^4 - 33*z + 44*nc^2*z - 168*nc^4*z - 39*z^2 - 
          111*nc^2*z^2 - 134*nc^4*z^2 + 66*z^3 - 78*nc^2*z^3 - 18*nc^4*z^3 + 
          90*z^4 + 156*nc^2*z^4 + 14*nc^4*z^4 - 21*z^5 + 90*nc^2*z^5 + 
          98*nc^4*z^5 - 51*z^6 - 89*nc^2*z^6 + 108*nc^4*z^6 - 12*z^7 - 
          56*nc^2*z^7 + 36*nc^4*z^7)/(144*nc^2*(-1 + z)*z*(1 + z)^3)))*
     H[0, 1, 0, 0, z] + (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(-2 - z + 2*z^2 + z^3 + z^4))/((-1 + z)*(1 + z)) - 
      (nc^3*(374 - 50*z + 207*z^2 - 203*z^3 - 471*z^4 + 319*z^5))/
       (144*(-1 + z)*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/8 + 
        (-20 - 26*z + 12*nc^2*z - 15*z^2 - 41*nc^2*z^2 + 14*z^3 - 
          22*nc^2*z^3 + 35*z^4 + 61*nc^2*z^4 + 12*z^5 + 22*nc^2*z^5)/
         (144*(-1 + z)*z*(1 + z))))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(-2 - z + 2*z^2 + z^3 + z^4))/((-1 + z)*(1 + z)) - 
      (nc^3*(-66 - 450*z - 640*z^2 - 300*z^3 - 263*z^4 + 223*z^5 + 913*z^6 + 
         495*z^7))/(144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) + 
        (4*nc^2 - 8*nc^4 + 30*z - 48*nc^2*z - 2*nc^4*z + 90*z^2 - 
          189*nc^2*z^2 + 26*nc^4*z^2 + 68*z^3 - 158*nc^2*z^3 - 10*nc^4*z^3 - 
          44*z^4 + 116*nc^2*z^4 - 100*nc^4*z^4 - 90*z^5 + 210*nc^2*z^5 - 
          14*nc^4*z^5 - 46*z^6 + 69*nc^2*z^6 + 62*nc^4*z^6 - 8*z^7 - 
          4*nc^2*z^7 + 30*nc^4*z^7)/(144*nc^2*(-1 + z)*z*(1 + z)^3)))*
     H[0, 1, 1, 0, z] + (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (11*nc^3*(1 - z + z^2)^2)/(18*(-1 + z)*z) - (3*Lb*nc^3*(1 - z + z^2)^2)/
       (2*(-1 + z)*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
         (16*nc^2) - (4*nc^2 + 12*nc^4 - 9*z + 3*nc^2*z - 26*nc^4*z + 6*z^2 + 
          42*nc^4*z^2 - z^3 - 3*nc^2*z^3 - 28*nc^4*z^3 + 4*z^4 - 4*nc^2*z^4 + 
          16*nc^4*z^4)/(144*nc^2*(-1 + z)*z)))*H[0, 1, 1, 1, z] + 
    (-((Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z)) + 
      (nc^3*(44 - 64*z - 3*z^2 - 54*z^3 + 66*z^4))/(36*(-1 + z)*z) + 
      (nf*(6 + 10*nc^2 + 4*nc^4 + 12*z + 11*nc^2*z - 5*nc^4*z - 36*z^2 - 
         42*nc^2*z^2 + 9*nc^4*z^2 + 12*z^3 + 11*nc^2*z^3 - 6*nc^4*z^3 + 
         6*z^4 + 10*nc^2*z^4))/(36*nc^2*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((11*Lb*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) + 
      (nc^3*(275 - 556*z + 639*z^2 - 556*z^3 + 275*z^4))/(72*(-1 + z)*z) - 
      (nf*(-4 - 80*nc^2 + 124*nc^4 - 17*z + 32*nc^2*z - 129*nc^4*z + 42*z^2 + 
         96*nc^2*z^2 + 66*nc^4*z^2 - 17*z^3 + 32*nc^2*z^3 - 129*nc^4*z^3 - 
         4*z^4 - 80*nc^2*z^4 + 124*nc^4*z^4))/(288*nc^2*(-1 + z)*z))*
     H[1, 0, 0, 0, z] + ((2*Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^3*(902 - 1740*z + 1851*z^2 - 1750*z^3 + 913*z^4))/
       (144*(-1 + z)*z) + (nf*(-8*nc^2 + 12*nc^4 + 9*z - 4*nc^2*z - 
         49*nc^4*z - 18*z^2 + 24*nc^2*z^2 + 105*nc^4*z^2 + 9*z^3 - 
         4*nc^2*z^3 - 50*nc^4*z^3 - 8*nc^2*z^4 + 14*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(341 - 614*z + 492*z^2 - 604*z^3 + 363*z^4))/(72*(-1 + z)*z) + 
      (nf*(-36*nc^2 + 24*nc^4 - 9*z + 9*nc^4*z + 18*z^2 + 72*nc^2*z^2 - 
         84*nc^4*z^2 - 9*z^3 + 11*nc^4*z^3 - 36*nc^2*z^4 + 32*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^2*nf*(16 - 35*z + 51*z^2 - 34*z^3 + 14*z^4))/(144*(-1 + z)*z) + 
      (nc^3*(88 - 188*z + 267*z^2 - 178*z^3 + 77*z^4))/(144*(-1 + z)*z))*
     H[1, 0, 1, 1, z] + ((5*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(341 - 620*z + 612*z^2 - 630*z^3 + 352*z^4))/(72*(-1 + z)*z) + 
      (nf*(12 + 20*nc^2 + 36*nc^4 + 15*z - 2*nc^2*z - 24*nc^4*z - 54*z^2 - 
         36*nc^2*z^2 - 6*nc^4*z^2 + 15*z^3 - 2*nc^2*z^3 - 26*nc^4*z^3 + 
         12*z^4 + 20*nc^2*z^4 + 40*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 1, 0, 0, z] + ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      (nc^3*(440 - 796*z + 801*z^2 - 786*z^3 + 429*z^4))/(144*(-1 + z)*z) - 
      (nf*(-16*nc^2 + 16*nc^4 - 9*z - 50*nc^2*z - 87*nc^4*z + 18*z^2 + 
         132*nc^2*z^2 + 159*nc^4*z^2 - 9*z^3 - 50*nc^2*z^3 - 86*nc^4*z^3 - 
         16*nc^2*z^4 + 14*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 1, 0, 1, z] + ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      (nc^3*(627 - 1248*z + 1416*z^2 - 1268*z^3 + 649*z^4))/
       (144*(-1 + z)*z) - (nf*(8 - 8*nc^2 + 2*nc^4 + 7*z - 34*nc^2*z - 
         104*nc^4*z - 30*z^2 + 84*nc^2*z^2 + 234*nc^4*z^2 + 7*z^3 - 
         34*nc^2*z^3 - 106*nc^4*z^3 + 8*z^4 - 8*nc^2*z^4 + 6*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 1, 1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(144*nc^2*z) - 
    (8*nc^3*(1 + z + z^2)^2*H[-1, -1, -1, 0, 0, z])/(z*(1 + z)) - 
    (8*nc^3*(1 + z + z^2)^2*H[-1, -1, -1, 0, 1, z])/(z*(1 + z)) - 
    (2*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, -1, 0, z])/(z*(1 + z)) + 
    (11*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/(2*z*(1 + z)) + 
    (16*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 1, z])/(3*z*(1 + z)) + 
    (nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 0, z])/(3*z*(1 + z)) - 
    (4*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 1, z])/(3*z*(1 + z)) - 
    (2*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
    (49*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 0, z])/(6*z*(1 + z)) + 
    (7*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 1, z])/(z*(1 + z)) + 
    (3*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, -1, 0, z])/(z*(1 + z)) - 
    (19*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 0, 0, z])/(6*z*(1 + z)) - 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 0, 1, z])/(2*z*(1 + z)) + 
    ((nc^2*nf*(1 + z))/8 - (nc^3*(1 + 3*z + 5*z^2 + 3*z^3 + z^4))/
       (2*z*(1 + z)))*H[-1, 0, 0, 1, 0, z] + 
    (4*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 1, 1, z])/(3*z*(1 + z)) + 
    ((nc^2*nf*(1 + z))/4 - (nc^3*(7 + 16*z + 25*z^2 + 16*z^3 + 7*z^4))/
       (2*z*(1 + z)))*H[-1, 0, 1, 0, 0, z] - 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, 1, 0, 1, z])/(3*z*(1 + z)) + 
    (-(nc^2*nf*(1 + z))/4 - (nc^3*(2 + z + z^3 + 2*z^4))/(3*z*(1 + z)))*
     H[-1, 0, 1, 1, 0, z] + ((nf*(1 - z))/6 - 
      (2*nc^3*(-2 - 3*z^2 + 3*z^4 + z^5))/(3*(-1 + z)*z*(1 + z)))*
     H[0, -1, -1, -1, 0, z] + (-((8 + 2*nc^2 + 17*nc^4)*nf*(-1 + z))/
       (24*nc^2) + (nc^3*(-42 - 27*z - 65*z^2 + 27*z^3 + 65*z^4 + 50*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 0, z] + 
    ((nc^2*nf*(-1 + z))/12 + (nc^3*(-16 - 27*z - 15*z^2 + 27*z^3 + 15*z^4 + 
         26*z^5))/(3*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 1, z] + 
    (-((2 + 3*nc^4)*nf*(-1 + z))/(12*nc^2) + 
      (nc^3*(-9 - 14*z^2 + 14*z^4 + 5*z^5))/(3*(-1 + z)*z*(1 + z)))*
     H[0, -1, 0, -1, 0, z] + (((1 - nc^2 + 6*nc^4)*nf*(-1 + z))/(12*nc^2) - 
      (nc^3*(-27 - 15*z - 43*z^2 + 15*z^3 + 43*z^4 + 31*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 0, 0, z] + 
    ((nc^2*nf*(-1 + z))/24 - (nc^3*(-28 - 35*z - 29*z^2 + 35*z^3 + 29*z^4 + 
         36*z^5))/(6*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 0, 1, z] + 
    (-(nc^2*nf*(-1 + z))/12 - (nc^3*(-4 - z - 3*z^2 + z^3 + 3*z^4))/
       (3*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 1, 0, z] + 
    (2*nc^3*(-1 - 2*z - z^2 + 2*z^3 + z^4 + 2*z^5)*H[0, -1, 0, 1, 1, z])/
     (3*(-1 + z)*z*(1 + z)) + (-((1 - nc + nc^2)*(1 + nc + nc^2)*nf*(-1 + z))/
       (3*nc^2) + (nc^3*(-6 - 11*z - 10*z^2 + 11*z^3 + 10*z^4 + 15*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, -1, 0, z] + 
    ((nf*(-12 - 25*nc^4 + 4*z - 8*nc^2*z + 17*nc^4*z))/(24*nc^2) - 
      (nc^3*(-27 - 8*z - 56*z^2 + 8*z^3 + 56*z^4 + 45*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, -1, 0, 0, z] + 
    (-(nc^2*nf*(-1 + z))/12 - (nc^3*(-9 - 19*z - 8*z^2 + 19*z^3 + 8*z^4 + 
         18*z^5))/(3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, 0, 1, z] + 
    ((nf*(-12 - 2*nc^2 - 15*nc^4 - 6*nc^2*z + 7*nc^4*z))/(12*nc^2) - 
      (nc^3*(-3 + 15*z - 16*z^2 - 15*z^3 + 16*z^4 + 10*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, -1, 0, z] + 
    ((nf*(1 + 6*nc^2 - 7*nc^4 + z - 14*nc^2*z + 11*nc^4*z))/(8*nc^2) + 
      (nc^3*(-2 + 7*z + 2*z^2 - 7*z^3 + 2*z^4))/((-1 + z)*(1 + z)))*
     H[0, 0, 0, 0, 0, z] + 
    ((nf*(2 - 18*nc^2 + 7*nc^4 + 2*z - 18*nc^2*z + 9*nc^4*z))/(24*nc^2) + 
      (nc^3*(9 + 29*z - 9*z^2 - 29*z^3 + 18*z^4))/(6*(-1 + z)*(1 + z)))*
     H[0, 0, 0, 0, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*z))/6 + 
      (nc^3*(-3 + 2*z - 11*z^2 - 2*z^3 + 11*z^4 + 2*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, 1, 0, z] + 
    (-((-1 - 2*nc + 2*nc^2)*(-1 + 2*nc + 2*nc^2)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(5 + 13*z - 5*z^2 - 13*z^3 + 8*z^4))/(6*(-1 + z)*(1 + z)))*
     H[0, 0, 0, 1, 1, z] + 
    (-(nf*(4 + 10*nc^2 - 4*nc^4 + 2*z - 2*nc^2*z + 3*nc^4*z))/(12*nc^2) + 
      (nc^3*(-23 + 3*z - 37*z^2 - 3*z^3 + 37*z^4 + 17*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 0, z] + 
    ((nf*(2 - 3*nc^2 + 2*z - nc^2*z))/12 - 
      (nc^3*(19 + 7*z + 25*z^2 - 7*z^3 - 25*z^4 + 3*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 1, z] + 
    ((nf*(10 - 5*nc^2 - 2*z - 3*nc^2*z))/24 - 
      (nc^3*(13 + 6*z + 14*z^2 - 6*z^3 - 14*z^4 + 9*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z))/(48*nc^2) - 
      (2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z))*H[0, 0, 1, 1, 1, z] + 
    (-((3 + 4*nc^2)*nf*(1 + z))/(6*nc^2) - 
      (nc^3*(3 + 8*z + 13*z^2 + 8*z^3 + 3*z^4))/(3*z*(1 + z)))*
     H[0, 1, 0, -1, 0, z] + (((-3 - 20*nc^2 + 17*nc^4)*nf*(1 + z))/
       (48*nc^2) + (nc^3*(3 - 6*z + 20*z^2 + 6*z^3 - 20*z^4 + 23*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 0, z] + 
    (((-1 + 2*nc^2 + 4*nc^4)*nf*(1 + z))/(24*nc^2) + 
      (nc^3*(-21 - 4*z - 20*z^2 + 4*z^3 + 20*z^4 + 5*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 1, z] + 
    (-((-1 - 10*nc^2 + 9*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4))/(2*(-1 + z)*z))*
     H[0, 1, 0, 1, 0, z] - (2*nc^3*(1 - z + z^2)^2*H[0, 1, 0, 1, 1, z])/
     ((-1 + z)*z) + (-((5 + 6*nc^2 + 6*nc^4)*nf*(1 + z))/(24*nc^2) + 
      (nc^3*(-12 - 7*z - 17*z^2 + 7*z^3 + 17*z^4 + 2*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 0, 0, z] + 
    (-((1 + 8*nc^2 + 4*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(2 - 7*z + z^2 + 7*z^3 - z^4 + 6*z^5))/(2*(-1 + z)*z*(1 + z)))*
     H[0, 1, 1, 0, 1, z] + (-((-3 + 4*nc^2 + 10*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(-7 + z + 7*z^2 - z^3 + 8*z^4))/(2*(-1 + z)*(1 + z)))*
     H[0, 1, 1, 1, 0, z] - ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z)*
      H[0, 1, 1, 1, 1, z])/(24*nc^2) + 
    (4*nc^3*(1 - z + z^2)^2*H[1, 0, -1, -1, 0, z])/(3*(-1 + z)*z) - 
    (nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 0, z])/(3*(-1 + z)*z) + 
    (2*nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 1, z])/(3*(-1 + z)*z) - 
    (8*nc^3*(1 - z + z^2)^2*H[1, 0, 0, -1, 0, z])/(3*(-1 + z)*z) + 
    (17*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/(6*(-1 + z)*z) + 
    (7*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 1, z])/(6*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 0, z])/(6*(-1 + z)*z) - 
    (2*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 1, z])/((-1 + z)*z) - 
    (4*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 1, z])/(2*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 1, 0, z])/(2*(-1 + z)*z) + 
    (7*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/(2*(-1 + z)*z) - 
    (3*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 1, z])/(2*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 1, 0, z])/(2*(-1 + z)*z) - 
    (nc^3*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
    (Lb^3*nc^3*PlusD[1 - z, 2])/2 + PlusD[1 - z, 1]*
     (Lb^3*((11*nc^3)/12 + Lomega*nc^3) + 
      ((-14*Lb*nc^2)/27 - (5*Lb^2*nc^2)/9 - (Lb^3*nc^2)/6)*nf - 
      (Lb^2*nc^3*(-67 + 3*Pi^2))/18 - (Lb*nc^3*(-202 + 189*Zeta[3]))/54) + 
    nf^2*(-(Lb^2*(-14 + 60*nc^2 - 81*z + 23*nc^2*z - 3*Pi^2*z + 
          3*nc^2*Pi^2*z + 63*z^2 - 25*nc^2*z^2 - 3*Pi^2*z^2 + 
          3*nc^2*Pi^2*z^2 + 32*z^3 - 78*nc^2*z^3))/(432*nc*z) + 
      (Lb^3*(4 - 6*nc^2 + 3*z + nc^2*z - 3*z^2 + nc^2*z^2 - 4*z^3 + 
         6*nc^2*z^3))/(216*nc*z) - 
      (Lb*(120 + 600*nc^2 - 1584*z + 755*nc^2*z - 54*Pi^2*z + 
         78*nc^2*Pi^2*z + 1080*z^2 - 451*nc^2*z^2 - 54*Pi^2*z^2 + 
         78*nc^2*Pi^2*z^2 + 384*z^3 - 1176*nc^2*z^3 + 216*z*Zeta[3] - 
         216*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3]))/
       (2592*nc*z) - (22360 + 27840*nc^2 - 136440*z + 83440*nc^2*z - 
        3540*Pi^2*z + 7020*nc^2*Pi^2*z - 234*Pi^4*z + 234*nc^2*Pi^4*z + 
        74880*z^2 - 26840*nc^2*z^2 - 8940*Pi^2*z^2 + 11115*nc^2*Pi^2*z^2 - 
        234*Pi^4*z^2 + 234*nc^2*Pi^4*z^2 + 39200*z^3 - 104520*nc^2*z^3 - 
        660*Pi^2*z^3 + 1440*nc^2*Pi^2*z^3 - 25920*Zeta[3] + 
        38880*nc^2*Zeta[3] + 8640*z*Zeta[3] - 43200*nc^2*z*Zeta[3] + 
        44280*z^2*Zeta[3] - 39960*nc^2*z^2*Zeta[3] + 28080*z^3*Zeta[3] - 
        41040*nc^2*z^3*Zeta[3])/(233280*nc*z)) + 
    H[1, 1, z]*(-(Lb*nc^3*z)/12 + (Lb^3*nc^3*(-1 + 2*z - z^2 + z^3))/z + 
      (nf^2*(-64 + 12*nc^2 + 234*z - 201*nc^2*z - 126*z^2 + 117*nc^2*z^2 - 
         44*z^3 + 96*nc^2*z^3))/(2592*nc*z) + 
      nf*(-(Lb*(-6 + 26*nc^2 - 20*nc^4 + 15*z - 15*nc^4*z + 3*z^2 - 
            27*nc^4*z^2 - 12*z^3 - 26*nc^2*z^3 + 38*nc^4*z^3))/(288*nc^2*z) + 
        (-279 - 484*nc^2 - 129*nc^4 + 36*nc^4*Pi^2 - 81*z - 2192*nc^2*z - 
          789*nc^4*z - 54*Pi^2*z + 36*nc^2*Pi^2*z + 174*nc^4*Pi^2*z + 
          1161*z^2 + 4920*nc^2*z^2 + 2139*nc^4*z^2 + 108*Pi^2*z^2 - 
          72*nc^2*Pi^2*z^2 - 504*nc^4*Pi^2*z^2 - 963*z^3 - 1328*nc^2*z^3 - 
          1083*nc^4*z^3 - 54*Pi^2*z^3 + 36*nc^2*Pi^2*z^3 + 
          186*nc^4*Pi^2*z^3 + 162*z^4 - 916*nc^2*z^4 - 138*nc^4*z^4 + 
          12*nc^4*Pi^2*z^4)/(5184*nc^2*(-1 + z)*z)) + 
      (nc^3*(862 + 825*Pi^2 - 1102*z - 1668*Pi^2*z + 348*z^2 + 
         1944*Pi^2*z^2 - 970*z^3 - 1728*Pi^2*z^3 + 862*z^4 + 891*Pi^2*z^4 - 
         6480*Zeta[3] + 12960*z*Zeta[3] - 19440*z^2*Zeta[3] + 
         12960*z^3*Zeta[3] - 6480*z^4*Zeta[3]))/(2592*(-1 + z)*z)) + 
    H[-1, -1, z]*((-13*Lb*nc^3*Pi^2*(1 + z + z^2)^2)/(12*z*(1 + z)) + 
      (nf*Pi^2*(-44 + 20*nc^2 - 146*z + 51*nc^2*z - 204*z^2 + 93*nc^2*z^2 - 
         146*z^3 + 52*nc^2*z^3 - 44*z^4 + 22*nc^2*z^4))/(864*z*(1 + z)) - 
      (nc^3*(572*Pi^2 + 1824*Pi^2*z + 2679*Pi^2*z^2 + 1834*Pi^2*z^3 + 
         583*Pi^2*z^4 + 4608*Zeta[3] + 9216*z*Zeta[3] + 13824*z^2*Zeta[3] + 
         9216*z^3*Zeta[3] + 4608*z^4*Zeta[3]))/(864*z*(1 + z))) + 
    H[1, 0, z]*((Lb^3*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) - 
        (56 - 108*nc^2 + 288*z - 255*nc^2*z - 288*z^2 + 267*nc^2*z^2 - 
          56*z^3 + 108*nc^2*z^3)/(2592*nc*z)) + 
      Lb^2*((Lomega*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
        (nc^3*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      Lb*(-(Lomega*nc^3*(-1 + z)*(11 - z + 11*z^2))/(6*z) - 
        (nc^3*(685 + 24*Pi^2 - 1467*z - 48*Pi^2*z + 1293*z^2 + 72*Pi^2*z^2 - 
           1464*z^3 - 48*Pi^2*z^3 + 685*z^4 + 24*Pi^2*z^4))/
         (72*(-1 + z)*z)) + 
      nf*(-(Lb^2*(4 - 16*nc^2 + 28*nc^4 - z + 4*nc^2*z - 35*nc^4*z - 6*z^2 + 
            24*nc^2*z^2 + 30*nc^4*z^2 - z^3 + 4*nc^2*z^3 - 35*nc^4*z^3 + 
            4*z^4 - 16*nc^2*z^4 + 28*nc^4*z^4))/(96*nc^2*(-1 + z)*z) - 
        (Lb*(30 + 114*nc^2 - 56*nc^4 + 21*z - 468*nc^2*z + 319*nc^4*z - 
           84*z^2 + 600*nc^2*z^2 - 264*nc^4*z^2 - 15*z^3 - 252*nc^2*z^3 + 
           127*nc^4*z^3 + 48*z^4 + 6*nc^2*z^4 + 34*nc^4*z^4))/
         (288*nc^2*(-1 + z)*z) + (-279 + 1581*nc^2 + 562*nc^4 + 24*Pi^2 + 
          36*nc^2*Pi^2 + 60*nc^4*Pi^2 - 666*z + 912*nc^2*z - 1588*nc^4*z + 
          45*Pi^2*z + 54*nc^2*Pi^2*z + 150*nc^4*Pi^2*z + 900*z^2 - 
          4032*nc^2*z^2 + 1267*nc^4*z^2 - 69*Pi^2*z^2 - 90*nc^2*Pi^2*z^2 - 
          270*nc^4*Pi^2*z^2 + 990*z^3 - 900*nc^2*z^3 - 1121*nc^4*z^3 - 
          69*Pi^2*z^3 - 90*nc^2*Pi^2*z^3 - 270*nc^4*Pi^2*z^3 - 621*z^4 + 
          2451*nc^2*z^4 - 2581*nc^4*z^4 + 45*Pi^2*z^4 + 54*nc^2*Pi^2*z^4 + 
          150*nc^4*Pi^2*z^4 - 324*z^5 - 12*nc^2*z^5 + 1741*nc^4*z^5 + 
          24*Pi^2*z^5 + 36*nc^2*Pi^2*z^5 + 60*nc^4*Pi^2*z^5)/
         (2592*nc^2*(-1 + z)*z*(1 + z))) + 
      (nc^3*(45934 + 1848*Pi^2 - 40871*z - 1752*Pi^2*z + 7596*z^2 + 
         234*Pi^2*z^2 - 4476*z^3 + 234*Pi^2*z^3 - 47210*z^4 - 1752*Pi^2*z^4 + 
         51883*z^5 + 1848*Pi^2*z^5 - 19008*Zeta[3] + 19008*z*Zeta[3] - 
         19008*z^2*Zeta[3] - 19008*z^3*Zeta[3] + 19008*z^4*Zeta[3] - 
         19008*z^5*Zeta[3]))/(2592*(-1 + z)*z*(1 + z))) + 
    Lb^2*(-(Lomega*nc^3*(134 - 6*Pi^2 - 159*z + 24*Pi^2*z - 268*z^2 + 
          30*Pi^2*z^2 - 109*z^3 + 12*Pi^2*z^3 - 134*z^4 + 18*Pi^2*z^4))/
       (72*z*(1 + z)) - (nc^3*(5690 - 264*Pi^2 - 4429*z - 714*Pi^2*z + 
         519*z^2 + 114*Pi^2*z^2 - 1261*z^3 - 144*Pi^2*z^3 - 6209*z^4 + 
         84*Pi^2*z^4 + 5690*z^5 + 924*Pi^2*z^5 - 2376*Zeta[3] + 
         1944*z*Zeta[3] - 4968*z^2*Zeta[3] - 1944*z^3*Zeta[3] + 
         4968*z^4*Zeta[3] + 648*z^5*Zeta[3]))/(864*(-1 + z)*z*(1 + z))) + 
    Lb*(-(Lomega*nc^3*(-992 + 33*Pi^2 + 1330*z - 36*Pi^2*z + 30*z^2 + 
          3*Pi^2*z^2 - 293*z^3 + 3*Pi^2*z^3 + 962*z^4 - 36*Pi^2*z^4 - 
          1037*z^5 + 33*Pi^2*z^5 + 513*Zeta[3] - 945*z*Zeta[3] + 
          135*z^2*Zeta[3] + 567*z^3*Zeta[3] - 513*z^4*Zeta[3] + 
          567*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z)) - 
      (nc^3*(-982675 + 34230*Pi^2 + 801*Pi^4 + 1059950*z - 18225*Pi^2*z + 
         1863*Pi^4*z - 129360*z^2 - 2385*Pi^2*z^2 + 2781*Pi^4*z^2 + 
         54305*z^3 + 3705*Pi^2*z^3 - 1665*Pi^4*z^3 + 1112035*z^4 - 
         35865*Pi^2*z^4 - 2583*Pi^4*z^4 - 1114255*z^5 + 18540*Pi^2*z^5 + 
         9*Pi^4*z^5 + 338580*Zeta[3] - 332640*z*Zeta[3] - 58320*z^2*Zeta[3] - 
         23760*z^3*Zeta[3] - 256500*z^4*Zeta[3] + 392040*z^5*Zeta[3]))/
       (12960*(-1 + z)*z*(1 + z))) + H[0, -1, z]*
     ((Lb*nc^3*Pi^2*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       (4*(-1 + z)*z*(1 + z)) + (nc^3*(-264*Pi^2 - 1636*Pi^2*z - 
         800*Pi^2*z^2 + 778*Pi^2*z^3 + 899*Pi^2*z^4 + 1023*Pi^2*z^5 - 
         3528*Zeta[3] - 5256*z*Zeta[3] - 3816*z^2*Zeta[3] + 
         5256*z^3*Zeta[3] + 3816*z^4*Zeta[3] + 5544*z^5*Zeta[3]))/
       (864*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*Pi^2*(-1 + z))/(48*nc^2) - 
        (-24*nc^2*Pi^2 + 24*nc^4*Pi^2 - 24*Pi^2*z - 186*nc^2*Pi^2*z + 
          10*nc^4*Pi^2*z - 36*Pi^2*z^2 - 234*nc^2*Pi^2*z^2 + 
          81*nc^4*Pi^2*z^2 - 12*Pi^2*z^3 - 116*nc^2*Pi^2*z^3 + 
          87*nc^4*Pi^2*z^3 - 44*nc^2*Pi^2*z^4 + 22*nc^4*Pi^2*z^4 + 
          72*nc^2*z*Zeta[3] - 72*nc^2*z^3*Zeta[3])/(864*nc^2*z*(1 + z)))) + 
    H[-1, z]*((Lb^2*nc^3*Pi^2*(1 + z + z^2)^2)/(3*z*(1 + z)) + 
      (nc^3*(3685*Pi^2 + 672*Pi^4 + 30220*Pi^2*z + 1416*Pi^4*z + 
         61290*Pi^2*z^2 + 2160*Pi^4*z^2 + 30400*Pi^2*z^3 + 1416*Pi^4*z^3 + 
         3685*Pi^2*z^4 + 672*Pi^4*z^4 + 75240*Zeta[3] + 213120*z*Zeta[3] + 
         307260*z^2*Zeta[3] + 214920*z^3*Zeta[3] + 71280*z^4*Zeta[3]))/
       (25920*z*(1 + z)) + Lb*((Lomega*nc^3*Pi^2*(1 + z + z^2)^2)/
         (12*z*(1 + z)) + (nc^3*(99*Pi^2 + 316*Pi^2*z + 456*Pi^2*z^2 + 
           316*Pi^2*z^3 + 99*Pi^2*z^4 + 720*Zeta[3] + 1440*z*Zeta[3] + 
           2160*z^2*Zeta[3] + 1440*z^3*Zeta[3] + 720*z^4*Zeta[3]))/
         (144*z*(1 + z))) + 
      nf*(-(Lb*Pi^2*(4 - 4*nc^2 + 12*nc^4 - 8*z - 55*nc^2*z + 17*nc^4*z - 
            24*z^2 - 102*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 55*nc^2*z^3 + 
            17*nc^4*z^3 + 4*z^4 - 4*nc^2*z^4 + 12*nc^4*z^4))/
         (288*nc^2*z*(1 + z)) - (-80*Pi^2 - 260*nc^2*Pi^2 + 665*nc^4*Pi^2 - 
          320*Pi^2*z - 2020*nc^2*Pi^2*z + 900*nc^4*Pi^2*z + 6*nc^4*Pi^4*z - 
          420*Pi^2*z^2 - 3640*nc^2*Pi^2*z^2 + 1110*nc^4*Pi^2*z^2 + 
          12*nc^4*Pi^4*z^2 - 200*Pi^2*z^3 - 2260*nc^2*Pi^2*z^3 + 
          1320*nc^4*Pi^2*z^3 + 6*nc^4*Pi^4*z^3 - 20*Pi^2*z^4 - 
          380*nc^2*Pi^2*z^4 + 845*nc^4*Pi^2*z^4 - 1440*nc^2*Zeta[3] + 
          1680*nc^4*Zeta[3] - 3960*nc^2*z*Zeta[3] + 3180*nc^4*z*Zeta[3] - 
          5040*nc^2*z^2*Zeta[3] + 4860*nc^4*z^2*Zeta[3] - 
          3960*nc^2*z^3*Zeta[3] + 3240*nc^4*z^3*Zeta[3] - 
          1440*nc^2*z^4*Zeta[3] + 1440*nc^4*z^4*Zeta[3])/
         (8640*nc^2*z*(1 + z)))) + H[-1, 0, z]*
     ((Lb*nc^3*(121 + 66*Pi^2 + 360*z + 132*Pi^2*z + 210*z^2 + 198*Pi^2*z^2 + 
         360*z^3 + 132*Pi^2*z^3 + 121*z^4 + 66*Pi^2*z^4))/(72*z*(1 + z)) + 
      Lb^2*(-((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
        (nc^3*(55 + 102*z + 105*z^2 + 102*z^3 + 55*z^4))/(12*z*(1 + z))) - 
      (nc^3*(408 + 246628*z - 9240*Pi^2*z + 551840*z^2 - 23520*Pi^2*z^2 + 
         640080*z^3 - 28575*Pi^2*z^3 + 545120*z^4 - 23370*Pi^2*z^4 + 
         243628*z^5 - 9570*Pi^2*z^5 + 648*z^6 - 73440*z*Zeta[3] - 
         159840*z^2*Zeta[3] - 246240*z^3*Zeta[3] - 159840*z^4*Zeta[3] - 
         73440*z^5*Zeta[3]))/(12960*z^2*(1 + z)) + 
      nf*((Lb^2*(-4 + 8*nc^2 - z + 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 - z^3 + 
           9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(24*z*(1 + z)) + 
        (Lb*(62*nc^2 + 166*nc^4 - 201*z - 31*nc^2*z + 78*nc^4*z - 402*z^2 - 
           240*nc^2*z^2 - 42*nc^4*z^2 - 201*z^3 - 139*nc^2*z^3 + 
           186*nc^4*z^3 + 8*nc^2*z^4 + 220*nc^4*z^4))/(144*nc^2*z*(1 + z)) - 
        (102 + 408*nc^2 - 102*nc^4 - 348*z + 11718*nc^2*z - 15142*nc^4*z - 
          120*Pi^2*z - 660*nc^2*Pi^2*z + 300*nc^4*Pi^2*z + 35460*z^2 + 
          81690*nc^2*z^2 - 16310*nc^4*z^2 + 240*Pi^2*z^2 - 
          1020*nc^2*Pi^2*z^2 + 225*nc^4*Pi^2*z^2 + 72210*z^3 + 
          140790*nc^2*z^3 - 9480*nc^4*z^3 + 720*Pi^2*z^3 - 
          720*nc^2*Pi^2*z^3 - 135*nc^4*Pi^2*z^3 + 36300*z^4 + 
          81990*nc^2*z^4 - 21290*nc^4*z^4 + 240*Pi^2*z^4 - 
          1020*nc^2*Pi^2*z^4 + 210*nc^4*Pi^2*z^4 + 162*z^5 + 12228*nc^2*z^5 - 
          17722*nc^4*z^5 - 120*Pi^2*z^5 - 660*nc^2*Pi^2*z^5 + 
          360*nc^4*Pi^2*z^5 + 162*z^6 + 648*nc^2*z^6 - 162*nc^4*z^6 + 
          3240*nc^4*z^2*Zeta[3] + 6480*nc^4*z^3*Zeta[3] + 
          3240*nc^4*z^4*Zeta[3])/(12960*nc^2*z^2*(1 + z)))) + 
    H[0, 0, z]*((Lb^3*nc^3*(1 - 2*z + 9*z^2 - 8*z^3 + z^4))/(6*(-1 + z)*z) + 
      nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + z)^2)/(18*nc) - 
        (-428 + 504*nc^2 - 12*Pi^2 + 12*nc^2*Pi^2 - 716*z + 777*nc^2*z - 
          12*Pi^2*z + 12*nc^2*Pi^2*z - 56*z^2 + 108*nc^2*z^2)/(2592*nc)) + 
      Lb^2*((Lomega*nc^3*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
        (nc^3*(-18 + 56*z - 48*z^2 - 56*z^3 + 77*z^4))/
         (12*(-1 + z)*(1 + z))) + Lb*((Lomega*nc^3*(25 - 11*z + 44*z^2))/24 - 
        (nc^3*(3258 + 72*Pi^2 - 1613*z + 156*Pi^2*z + 74*z^2 - 72*Pi^2*z^2 + 
           1613*z^3 - 156*Pi^2*z^3 - 3868*z^4 + 108*Pi^2*z^4))/
         (144*(-1 + z)*(1 + z))) - (nc^3*(-543585*z - 7740*Pi^2*z - 
         1262620*z^2 - 5700*Pi^2*z^2 - 921395*z^3 + 3600*Pi^2*z^3 - 
         53442*z^4 - 16470*Pi^2*z^4 + 863191*z^5 - 10800*Pi^2*z^5 + 
         1252070*z^6 + 24900*Pi^2*z^6 + 537149*z^7 + 17490*Pi^2*z^7 - 
         648*z^8 + 25920*Zeta[3] + 146880*z*Zeta[3] + 375840*z^2*Zeta[3] + 
         319680*z^3*Zeta[3] - 190080*z^4*Zeta[3] - 319680*z^5*Zeta[3] + 
         30240*z^6*Zeta[3] + 95040*z^7*Zeta[3]))/(12960*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 - z + 
           17*nc^2*z))/(96*nc^2) + Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(1 + z))/
           4 - (3 - 16*nc^2 + 13*nc^4 + 6*z - 88*nc^2*z + 146*nc^4*z - 
            7*z^2 + 24*nc^2*z^2 - 17*nc^4*z^2 - 6*z^3 + 88*nc^2*z^3 - 
            146*nc^4*z^3 + 4*z^4 - 8*nc^2*z^4 + 20*nc^4*z^4)/
           (96*nc^2*(-1 + z)*(1 + z))) + 
        Lb*((Lomega*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/48 - 
          (339 + 3830*nc^2 - 3497*nc^4 - 24*Pi^2 + 216*nc^2*Pi^2 - 
            120*nc^4*Pi^2 + 1773*z - 970*nc^2*z + 4757*nc^4*z - 24*Pi^2*z + 
            216*nc^2*Pi^2*z - 72*nc^4*Pi^2*z - 531*z^2 - 2078*nc^2*z^2 + 
            881*nc^4*z^2 + 24*Pi^2*z^2 - 216*nc^2*Pi^2*z^2 + 
            120*nc^4*Pi^2*z^2 - 1773*z^3 + 970*nc^2*z^3 - 4757*nc^4*z^3 + 
            24*Pi^2*z^3 - 216*nc^2*Pi^2*z^3 + 72*nc^4*Pi^2*z^3 + 192*z^4 - 
            1752*nc^2*z^4 + 3256*nc^4*z^4)/(1152*nc^2*(-1 + z)*(1 + z))) - 
        (4185 - 1390*nc^2 - 12195*nc^4 - 360*Pi^2 + 2460*nc^2*Pi^2 - 
          1965*nc^4*Pi^2 + 47955*z + 28875*nc^2*z + 64090*nc^4*z - 
          900*Pi^2*z + 6705*nc^2*Pi^2*z - 6045*nc^4*Pi^2*z + 77550*z^2 + 
          34210*nc^2*z^2 + 191015*nc^4*z^2 - 360*Pi^2*z^2 + 
          3390*nc^2*Pi^2*z^2 - 4545*nc^4*Pi^2*z^2 - 11448*z^3 - 
          54772*nc^2*z^3 + 52608*nc^4*z^3 + 720*Pi^2*z^3 - 
          5280*nc^2*Pi^2*z^3 + 3195*nc^4*Pi^2*z^3 - 83031*z^4 - 
          60624*nc^2*z^4 - 160339*nc^4*z^4 + 720*Pi^2*z^4 - 
          6030*nc^2*Pi^2*z^4 + 6120*nc^4*Pi^2*z^4 - 36345*z^5 + 
          26545*nc^2*z^5 - 107900*nc^4*z^5 + 180*Pi^2*z^5 - 
          1425*nc^2*Pi^2*z^5 + 2280*nc^4*Pi^2*z^5 + 1296*z^6 + 
          27804*nc^2*z^6 - 9521*nc^4*z^6 + 180*nc^2*Pi^2*z^6 - 162*z^7 - 
          648*nc^2*z^7 + 162*nc^4*z^7 - 3780*Zeta[3] + 23760*nc^2*Zeta[3] - 
          19980*nc^4*Zeta[3] - 7020*z*Zeta[3] + 75600*nc^2*z*Zeta[3] - 
          45900*nc^4*z*Zeta[3] + 1080*z^2*Zeta[3] + 56160*nc^2*z^2*Zeta[3] - 
          11880*nc^4*z^2*Zeta[3] + 7560*z^3*Zeta[3] - 47520*nc^2*z^3*
           Zeta[3] + 39960*nc^4*z^3*Zeta[3] + 2700*z^4*Zeta[3] - 
          79920*nc^2*z^4*Zeta[3] + 31860*nc^4*z^4*Zeta[3] - 540*z^5*Zeta[3] - 
          28080*nc^2*z^5*Zeta[3] + 5940*nc^4*z^5*Zeta[3])/
         (12960*nc^2*(-1 + z)*(1 + z)^3))) + 
    H[0, 1, z]*((Lb^3*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
      (Lb*nc^3*(268 - 12*Pi^2 + 805*z - 36*Pi^2*z + 429*z^2 - 36*Pi^2*z^2 + 
         267*z^3 + 36*Pi^2*z^3 - 161*z^4 + 36*Pi^2*z^4 - 536*z^5 + 
         12*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z)) + 
      nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        (Lb*(-9 + 13*nc^2)*(1 + z))/(72*nc) + (-236 + 468*nc^2 - 12*Pi^2 + 
          12*nc^2*Pi^2 - 596*z + 741*nc^2*z - 12*Pi^2*z + 12*nc^2*Pi^2*z - 
          44*z^2 + 96*nc^2*z^2)/(2592*nc)) + 
      Lb^2*((Lomega*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
        (nc^3*(33 - 87*z + 105*z^2 - 117*z^3 + 77*z^4))/(12*(-1 + z)*z)) - 
      (nc^3*(-22192 - 1716*Pi^2 - 34118*z - 4428*Pi^2*z - 19338*z^2 - 
         4053*Pi^2*z^2 - 21098*z^3 - 1599*Pi^2*z^3 + 23532*z^4 + 
         1374*Pi^2*z^4 + 49542*z^5 + 4314*Pi^2*z^5 - 8578*z^6 + 
         3567*Pi^2*z^6 - 20902*z^7 + 957*Pi^2*z^7 + 5832*Zeta[3] - 
         4968*z*Zeta[3] - 10800*z^2*Zeta[3] + 33264*z^3*Zeta[3] + 
         33264*z^4*Zeta[3] + 10800*z^5*Zeta[3] + 38232*z^6*Zeta[3] + 
         27432*z^7*Zeta[3]))/(2592*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + z))/(48*nc^2) + 
        (Lb*(-48*nc^2 - 480*nc^4 - 18*z + 1332*nc^2*z + 490*nc^4*z - 
           24*Pi^2*z - 48*nc^2*Pi^2*z - 81*z^2 - 744*nc^2*z^2 - 
           447*nc^4*z^2 + 75*z^3 - 536*nc^2*z^3 + 665*nc^4*z^3 + 
           24*Pi^2*z^3 + 48*nc^2*Pi^2*z^3 + 24*z^4 - 4*nc^2*z^4 - 
           548*nc^4*z^4))/(576*nc^2*(-1 + z)*z) - 
        (Lb^2*(-4*nc^2 + 12*nc^4 + 6*z - 15*nc^2*z + nc^4*z + 6*nc^2*z^2 + 
           18*nc^4*z^2 - 6*z^3 + 17*nc^2*z^3 - 35*nc^4*z^3 - 4*nc^2*z^4 + 
           12*nc^4*z^4))/(48*nc^2*(-1 + z)*z) + 
        (-72*nc^2 - 1344*nc^4 + 96*nc^2*Pi^2 - 72*nc^4*Pi^2 + 567*z + 
          6127*nc^2*z - 4848*nc^4*z - 72*Pi^2*z - 18*nc^2*Pi^2*z - 
          174*nc^4*Pi^2*z + 783*z^2 + 12519*nc^2*z^2 - 6891*nc^4*z^2 - 
          108*Pi^2*z^2 - 531*nc^2*Pi^2*z^2 - 75*nc^4*Pi^2*z^2 - 783*z^3 + 
          347*nc^2*z^3 - 2044*nc^4*z^3 + 72*Pi^2*z^3 - 354*nc^2*Pi^2*z^3 + 
          66*nc^4*Pi^2*z^3 - 1296*z^4 - 11945*nc^2*z^4 + 5597*nc^4*z^4 + 
          144*Pi^2*z^4 + 444*nc^2*Pi^2*z^4 - 102*nc^4*Pi^2*z^4 + 135*z^5 - 
          6144*nc^2*z^5 + 4641*nc^4*z^5 + 432*nc^2*Pi^2*z^5 - 
          42*nc^4*Pi^2*z^5 + 513*z^6 - 394*nc^2*z^6 - 910*nc^4*z^6 - 
          36*Pi^2*z^6 - 9*nc^2*Pi^2*z^6 + 69*nc^4*Pi^2*z^6 + 81*z^7 - 
          222*nc^2*z^7 - 1297*nc^4*z^7 - 60*nc^2*Pi^2*z^7 + 
          42*nc^4*Pi^2*z^7 + 324*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
          1944*nc^4*z*Zeta[3] + 972*z^2*Zeta[3] - 1296*nc^2*z^2*Zeta[3] + 
          5832*nc^4*z^2*Zeta[3] + 648*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3] + 
          3888*nc^4*z^3*Zeta[3] - 648*z^4*Zeta[3] + 864*nc^2*z^4*Zeta[3] - 
          3888*nc^4*z^4*Zeta[3] - 972*z^5*Zeta[3] + 1296*nc^2*z^5*Zeta[3] - 
          5832*nc^4*z^5*Zeta[3] - 324*z^6*Zeta[3] + 432*nc^2*z^6*Zeta[3] - 
          1944*nc^4*z^6*Zeta[3])/(2592*nc^2*(-1 + z)*z*(1 + z)^3))) + 
    H[1, z]*(-(Lb^2*nc^3*(134 - 12*Pi^2 - 293*z + 24*Pi^2*z + 25*z^2 - 
          12*Pi^2*z^2 - 134*z^3 + 12*Pi^2*z^3))/(72*z) + 
      Lb^3*((Lomega*nc^3*(-1 + 2*z - z^2 + z^3))/z + 
        (nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(12*z)) + 
      nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (144*nc*z) - (Lb*(-24 - 28*nc^2 + 252*z - 219*nc^2*z - 180*z^2 + 
           159*nc^2*z^2 - 48*z^3 + 100*nc^2*z^3))/(864*nc*z) - 
        (-416 - 104*nc^2 + 24*Pi^2 - 24*nc^2*Pi^2 + 3096*z - 2634*nc^2*z + 
          18*Pi^2*z - 18*nc^2*Pi^2*z - 2448*z^2 + 2193*nc^2*z^2 - 
          18*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 - 232*z^3 + 797*nc^2*z^3 - 
          24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3)/(7776*nc*z)) - 
      (nc^3*(-5850 - 45955*Pi^2 + 864*Pi^4 - 244210*z + 8660*Pi^2*z + 
         9120*z^2 + 46555*Pi^2*z^2 + 484160*z^3 - 16180*Pi^2*z^3 + 
         1728*Pi^4*z^3 - 4950*z^4 + 44995*Pi^2*z^4 - 239950*z^5 + 
         7880*Pi^2*z^5 + 1680*z^6 - 45955*Pi^2*z^6 + 864*Pi^4*z^6 - 
         81180*Zeta[3] + 42120*z*Zeta[3] + 49140*z^2*Zeta[3] - 
         151920*z^3*Zeta[3] + 34020*z^4*Zeta[3] + 22680*z^5*Zeta[3] - 
         89100*z^6*Zeta[3]))/(25920*(-1 + z)*z*(1 + z)^2) + 
      Lb*(-(Lomega*nc^3*z)/24 - (nc^3*(-4336 + 99*Pi^2 + 9995*z - 72*Pi^2*z - 
           9978*z^2 - 54*Pi^2*z^2 + 8934*z^3 - 72*Pi^2*z^3 - 4615*z^4 + 
           99*Pi^2*z^4 + 3672*Zeta[3] - 8856*z*Zeta[3] + 11016*z^2*Zeta[3] - 
           7344*z^3*Zeta[3] + 3672*z^4*Zeta[3]))/(432*(-1 + z)*z)) + 
      nf*(-(Lb^3*(-4 + 24*nc^2 - 68*nc^4 - 3*z + 18*nc^2*z + 81*nc^4*z + 
            3*z^2 - 18*nc^2*z^2 - 33*nc^4*z^2 + 4*z^3 - 24*nc^2*z^3 + 
            68*nc^4*z^3))/(288*nc^2*z) - 
        (Lb^2*(-24 - 64*nc^2 - 440*nc^4 - 63*z + 492*nc^2*z + 355*nc^4*z + 
           27*z^2 - 348*nc^2*z^2 - 143*nc^4*z^2 + 60*z^3 - 80*nc^2*z^3 + 
           548*nc^4*z^3))/(576*nc^2*z) + Lb*((Lomega*nc^2*z)/24 - 
          (-9 + 380*nc^2 - 931*nc^4 - 24*Pi^2 - 48*nc^2*Pi^2 + 36*z + 
            5100*nc^2*z + 1078*nc^4*z - 72*Pi^2*z - 180*nc^2*Pi^2*z - 
            459*z^2 - 4956*nc^2*z^2 - 167*nc^4*z^2 + 72*Pi^2*z^2 + 
            180*nc^2*Pi^2*z^2 + 432*z^3 - 524*nc^2*z^3 + 904*nc^4*z^3 + 
            24*Pi^2*z^3 + 48*nc^2*Pi^2*z^3)/(1728*nc^2*z)) - 
        (-1377 - 726*nc^2 - 10165*nc^4 - 180*Pi^2 - 2940*nc^2*Pi^2 + 
          2346*nc^4*Pi^2 - 621*z - 57222*nc^2*z + 64787*nc^4*z + 684*Pi^2*z + 
          6744*nc^2*Pi^2*z - 1524*nc^4*Pi^2*z + 9126*z^2 - 1344*nc^2*z^2 + 
          16222*nc^4*z^2 + 504*Pi^2*z^2 + 3372*nc^2*Pi^2*z^2 - 
          2634*nc^4*Pi^2*z^2 + 1242*z^3 + 115092*nc^2*z^3 - 120862*nc^4*z^3 - 
          1368*Pi^2*z^3 - 13380*nc^2*Pi^2*z^3 + 2112*nc^4*Pi^2*z^3 - 
          14121*z^4 + 5514*nc^2*z^4 + 6763*nc^4*z^4 - 468*Pi^2*z^4 + 
          2184*nc^2*Pi^2*z^4 - 1626*nc^4*Pi^2*z^4 - 621*z^5 - 
          57870*nc^2*z^5 + 56075*nc^4*z^5 + 684*Pi^2*z^5 + 
          6636*nc^2*Pi^2*z^5 - 1020*nc^4*Pi^2*z^5 + 6372*z^6 - 
          3444*nc^2*z^6 - 12820*nc^4*z^6 + 144*Pi^2*z^6 - 
          2616*nc^2*Pi^2*z^6 + 2346*nc^4*Pi^2*z^6 + 6912*nc^2*Zeta[3] - 
          3024*nc^4*Zeta[3] - 5832*z*Zeta[3] + 3024*nc^2*z*Zeta[3] - 
          36288*nc^4*z*Zeta[3] - 6912*nc^2*z^2*Zeta[3] + 
          10368*nc^4*z^2*Zeta[3] + 11664*z^3*Zeta[3] - 6048*nc^2*z^3*
           Zeta[3] + 87696*nc^4*z^3*Zeta[3] - 6912*nc^2*z^4*Zeta[3] + 
          12960*nc^4*z^4*Zeta[3] - 5832*z^5*Zeta[3] + 3024*nc^2*z^5*Zeta[3] - 
          32400*nc^4*z^5*Zeta[3] + 6912*nc^2*z^6*Zeta[3] - 
          1296*nc^4*z^6*Zeta[3])/(31104*nc^2*(-1 + z)*z*(1 + z)^2))) + 
    H[0, z]*(Lb^3*((Lomega*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
        (nc^3*(33 - 28*z + 69*z^2 - 96*z^3 + 33*z^4))/(24*(-1 + z)*z)) + 
      Lb^2*((Lomega*nc^3*(25 - 11*z + 44*z^2))/12 - 
        (nc^3*(1663 + 48*Pi^2 - 683*z + 48*Pi^2*z + 325*z^2 - 48*Pi^2*z^2 + 
           415*z^3 - 48*Pi^2*z^3 - 2256*z^4 + 48*Pi^2*z^4))/
         (144*(-1 + z)*(1 + z))) - (nc^3*(568104 - 28140*Pi^2 - 882*Pi^4 + 
         5172276*z - 34080*Pi^2*z + 1098*Pi^4*z + 8683674*z^2 - 
         34755*Pi^2*z^2 + 5886*Pi^4*z^2 + 4494257*z^3 - 98340*Pi^2*z^3 + 
         2088*Pi^4*z^3 + 167383*z^4 - 10215*Pi^2*z^4 - 5724*Pi^4*z^4 - 
         5280609*z^5 + 134505*Pi^2*z^5 - 2178*Pi^4*z^5 - 9447781*z^6 + 
         73110*Pi^2*z^6 + 4500*Pi^4*z^6 - 4414544*z^7 - 2085*Pi^2*z^7 + 
         2772*Pi^4*z^7 - 35640*Zeta[3] - 664200*z*Zeta[3] - 
         1071360*z^2*Zeta[3] - 645840*z^3*Zeta[3] - 702270*z^4*Zeta[3] + 
         330210*z^5*Zeta[3] + 1782270*z^6*Zeta[3] + 959310*z^7*Zeta[3]))/
       (38880*(-1 + z)*z*(1 + z)^3) + 
      nf^2*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(36*nc) - 
        (Lb^2*(-25 + 29*nc^2 - 25*z + 29*nc^2*z - 4*z^2 + 4*nc^2*z^2))/
         (144*nc) - (Lb*(-192 + 320*nc^2 - 12*Pi^2 + 12*nc^2*Pi^2 - 528*z + 
           611*nc^2*z - 12*Pi^2*z + 12*nc^2*Pi^2*z - 48*z^2 + 100*nc^2*z^2))/
         (864*nc) - (832 - 1954*nc^2 + 150*Pi^2 - 174*nc^2*Pi^2 + 4644*z - 
          4173*nc^2*z - 36*Pi^2*z + 36*nc^2*Pi^2*z - 5244*z^2 + 
          5402*nc^2*z^2 - 90*Pi^2*z^2 + 114*nc^2*Pi^2*z^2 - 232*z^3 + 
          797*nc^2*z^3 - 24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3 + 864*Zeta[3] - 
          864*nc^2*Zeta[3] - 864*z^2*Zeta[3] + 864*nc^2*z^2*Zeta[3])/
         (7776*nc*(-1 + z))) + Lb*(-(Lomega*nc^3*(701 + 149*z + 536*z^2))/
         144 - (nc^3*(-4740 + 198*Pi^2 - 18200*z - 525*Pi^2*z - 6554*z^2 - 
           168*Pi^2*z^2 + 613*z^3 - 366*Pi^2*z^3 + 10468*z^4 - 63*Pi^2*z^4 + 
           16761*z^5 + 924*Pi^2*z^5 + 1512*Zeta[3] + 3024*z*Zeta[3] + 
           5400*z^2*Zeta[3] - 3024*z^3*Zeta[3] - 5400*z^4*Zeta[3] + 
           3024*z^5*Zeta[3]))/(432*(-1 + z)*z*(1 + z))) + 
      nf*(Lb^3*((Lomega*(-1 + nc)*(1 + nc)*(1 + z))/8 - 
          (-16*nc^2 + 40*nc^4 - 28*nc^2*z + 28*nc^4*z - 3*z^2 + 18*nc^2*z^2 + 
            57*nc^4*z^2 - z^3 + 34*nc^2*z^3 - 129*nc^4*z^3 + 4*z^4 - 
            8*nc^2*z^4 + 28*nc^4*z^4)/(288*nc^2*(-1 + z)*z)) + 
        Lb^2*((Lomega*(-9 + 13*nc^2)*(1 + z))/24 - 
          (128*nc^2 + 240*nc^4 + 84*z + 402*nc^2*z - 614*nc^4*z - 6*Pi^2*z + 
            48*nc^2*Pi^2*z - 42*nc^4*Pi^2*z - 87*z^2 - 462*nc^2*z^2 + 
            1461*nc^4*z^2 - 24*nc^2*Pi^2*z^2 + 24*nc^4*Pi^2*z^2 - 57*z^3 + 
            420*nc^2*z^3 - 1867*nc^4*z^3 + 6*Pi^2*z^3 - 24*nc^2*Pi^2*z^3 + 
            18*nc^4*Pi^2*z^3 + 60*z^4 - 488*nc^2*z^4 + 940*nc^4*z^4)/
           (576*nc^2*(-1 + z)*z)) - (1224 + 54656*nc^2 - 27464*nc^4 - 
          3840*nc^2*Pi^2 + 113346*z + 1232564*nc^2*z - 871406*nc^4*z - 
          3780*Pi^2*z + 26940*nc^2*Pi^2*z - 5400*nc^4*Pi^2*z - 1278*Pi^4*z + 
          1980*nc^2*Pi^4*z - 2376*nc^4*Pi^4*z + 295479*z^2 + 
          2152716*nc^2*z^2 - 1181199*nc^4*z^2 + 6750*Pi^2*z^2 + 
          83700*nc^2*Pi^2*z^2 - 19650*nc^4*Pi^2*z^2 - 1674*Pi^4*z^2 + 
          5940*nc^2*Pi^4*z^2 - 5580*nc^4*Pi^4*z^2 + 115002*z^3 + 
          302818*nc^2*z^3 + 595568*nc^4*z^3 + 27540*Pi^2*z^3 + 
          33240*nc^2*Pi^2*z^3 - 1800*nc^4*Pi^2*z^3 + 1764*Pi^4*z^3 + 
          3960*nc^2*Pi^4*z^3 - 1656*nc^4*Pi^4*z^3 - 282852*z^4 - 
          1102558*nc^2*z^4 + 953482*nc^4*z^4 + 5400*Pi^2*z^4 - 
          72120*nc^2*Pi^2*z^4 + 41100*nc^4*Pi^2*z^4 + 2556*Pi^4*z^4 - 
          3960*nc^2*Pi^4*z^4 + 4752*nc^4*Pi^4*z^4 - 258264*z^5 - 
          938106*nc^2*z^5 - 30606*nc^4*z^5 - 24840*Pi^2*z^5 - 
          63540*nc^2*Pi^2*z^5 + 22680*nc^4*Pi^2*z^5 - 486*Pi^4*z^5 - 
          5940*nc^2*Pi^4*z^5 + 4032*nc^4*Pi^4*z^5 - 13851*z^6 - 
          1108054*nc^2*z^6 + 330421*nc^4*z^6 - 12150*Pi^2*z^6 - 
          7740*nc^2*Pi^2*z^6 - 21450*nc^4*Pi^2*z^6 - 882*Pi^4*z^6 - 
          1980*nc^2*Pi^4*z^6 + 828*nc^4*Pi^4*z^6 + 29916*z^7 - 
          600516*nc^2*z^7 + 381684*nc^4*z^7 + 1080*Pi^2*z^7 + 
          3360*nc^2*Pi^2*z^7 - 15480*nc^4*Pi^2*z^7 + 77760*nc^2*Zeta[3] + 
          51840*nc^4*Zeta[3] - 71280*z*Zeta[3] + 475200*nc^2*z*Zeta[3] - 
          170640*nc^4*z*Zeta[3] - 194400*z^2*Zeta[3] + 946080*nc^2*z^2*
           Zeta[3] - 509760*nc^4*z^2*Zeta[3] - 103680*z^3*Zeta[3] + 
          432000*nc^2*z^3*Zeta[3] + 19440*nc^4*z^3*Zeta[3] + 
          142560*z^4*Zeta[3] - 768960*nc^2*z^4*Zeta[3] + 
          626400*nc^4*z^4*Zeta[3] + 174960*z^5*Zeta[3] - 
          933120*nc^2*z^5*Zeta[3] + 205200*nc^4*z^5*Zeta[3] + 
          51840*z^6*Zeta[3] - 254880*nc^2*z^6*Zeta[3] - 138240*nc^4*z^6*
           Zeta[3] + 25920*nc^2*z^7*Zeta[3] - 49680*nc^4*z^7*Zeta[3])/
         (155520*nc^2*(-1 + z)*z*(1 + z)^3) + 
        Lb*((Lomega*(-27 + 40*nc^2 - 27*z + 37*nc^2*z))/72 - 
          (-1232*nc^2 + 896*nc^4 + 96*nc^2*Pi^2 + 2187*z - 6546*nc^2*z - 
            2121*nc^4*z - 144*Pi^2*z + 708*nc^2*Pi^2*z - 648*nc^4*Pi^2*z + 
            2547*z^2 + 2210*nc^2*z^2 + 11767*nc^4*z^2 - 108*Pi^2*z^2 - 
            216*nc^2*Pi^2*z^2 - 192*nc^4*Pi^2*z^2 - 3051*z^3 + 
            1386*nc^2*z^3 - 3239*nc^4*z^3 + 144*Pi^2*z^3 - 
            804*nc^2*Pi^2*z^3 + 600*nc^4*Pi^2*z^3 - 2547*z^4 - 978*nc^2*z^4 - 
            11623*nc^4*z^4 + 108*Pi^2*z^4 + 120*nc^2*Pi^2*z^4 + 
            240*nc^4*Pi^2*z^4 + 864*z^5 + 5160*nc^2*z^5 + 6400*nc^4*z^5 + 
            96*nc^2*Pi^2*z^5 - 1512*z*Zeta[3] + 6048*nc^2*z*Zeta[3] - 
            4536*nc^4*z*Zeta[3] + 216*z^2*Zeta[3] + 6480*nc^2*z^2*Zeta[3] - 
            1512*nc^4*z^2*Zeta[3] + 1512*z^3*Zeta[3] - 6048*nc^2*z^3*
             Zeta[3] + 4536*nc^4*z^3*Zeta[3] - 216*z^4*Zeta[3] - 
            6480*nc^2*z^4*Zeta[3] + 1512*nc^4*z^4*Zeta[3])/
           (3456*nc^2*(-1 + z)*z*(1 + z))))) + 
    PlusD[1 - z, 0]*(Lb^3*((-11*Lomega*nc^3)/12 - (Lomega^2*nc^3)/2 + 
        (nc^3*(-11 + 6*Pi)*(11 + 6*Pi))/432) + 
      Lb^2*((Lomega*nc^3*(-67 + 3*Pi^2))/18 + (nc^3*(-890 + 33*Pi^2))/432) + 
      nf^2*((-25*Lb*nc)/324 - (5*Lb^2*nc)/108 - (Lb^3*nc)/108 - 
        (nc*(58 + 81*Zeta[3]))/1458) + 
      Lb*(-(nc^3*(77515 - 4020*Pi^2 + 198*Pi^4 - 35640*Zeta[3]))/12960 + 
        (Lomega*nc^3*(-202 + 189*Zeta[3]))/54) + 
      nf*(Lb^3*((11*nc^2)/108 + (Lomega*nc^2)/6) + 
        Lb^2*((5*Lomega*nc^2)/9 + (-27 + 605*nc^2 - 12*nc^2*Pi^2)/864) + 
        (-230985 + 857245*nc^2 - 12360*nc^2*Pi^2 + 648*Pi^4 - 108*nc^2*Pi^4 + 
          123120*Zeta[3] - 367200*nc^2*Zeta[3])/466560 + 
        Lb*((14*Lomega*nc^2)/27 + (-1485 + 9689*nc^2 - 240*nc^2*Pi^2 + 
            1296*Zeta[3] - 1296*nc^2*Zeta[3])/5184)) + 
      (nc^3*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) + 
    delta[1 - z]*(Lb^2*(-(Lomega^2*nc^3*(-67 + 3*Pi^2))/36 + 
        (nc^3*Pi^2*(-67 + 3*Pi^2))/216 - (Lomega*nc^3*(-890 + 33*Pi^2))/
         432) + Lb^3*((11*Lomega^2*nc^3)/24 + (Lomega^3*nc^3)/6 - 
        (Lomega*nc^3*(-11 + 6*Pi)*(11 + 6*Pi))/432 - 
        (nc^3*(11*Pi^2 + 48*Zeta[3]))/144) + 
      nf^2*((25*Lb*Lomega*nc)/324 + (5*Lb^2*Lomega*nc)/108 + 
        (Lb^3*Lomega*nc)/108 + (Lomega*nc*(58 + 81*Zeta[3]))/1458) + 
      Lb*((Lomega*nc^3*(77515 - 4020*Pi^2 + 198*Pi^4 - 35640*Zeta[3]))/
         12960 - (Lomega^2*nc^3*(-202 + 189*Zeta[3]))/108 + 
        (nc^3*Pi^2*(-202 + 189*Zeta[3]))/648) + 
      nf*(Lb^3*((-11*Lomega*nc^2)/108 - (Lomega^2*nc^2)/12 + 
          (nc^2*Pi^2)/72) + Lb^2*((-5*Lomega^2*nc^2)/18 + (5*nc^2*Pi^2)/108 + 
          (Lomega*(27 - 605*nc^2 + 12*nc^2*Pi^2))/864) + 
        (Lomega*(230985 - 857245*nc^2 + 12360*nc^2*Pi^2 - 648*Pi^4 + 
           108*nc^2*Pi^4 - 123120*Zeta[3] + 367200*nc^2*Zeta[3]))/466560 + 
        Lb*((-7*Lomega^2*nc^2)/27 + (7*nc^2*Pi^2)/162 + 
          (Lomega*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 1296*Zeta[3] + 
             1296*nc^2*Zeta[3]))/5184)) - 
      (Lomega*nc^3*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) - 
    (nc^3*(23584191 - 846960*Pi^2 - 58806*Pi^4 + 25637558*z - 
       1449540*Pi^2*z - 119349*Pi^4*z - 18528009*z^2 - 505590*Pi^2*z^2 - 
       44037*Pi^4*z^2 - 23061755*z^3 - 20640*Pi^2*z^3 + 23589*Pi^4*z^3 - 
       30443845*z^4 + 860916*Pi^2*z^4 + 35118*Pi^4*z^4 - 27536454*z^5 + 
       1703292*Pi^2*z^5 + 83934*Pi^4*z^5 + 25387663*z^6 + 502650*Pi^2*z^6 + 
       72225*Pi^4*z^6 + 24960651*z^7 - 220152*Pi^2*z^7 + 16434*Pi^4*z^7 + 
       1944*Pi^2*z^8 - 2177280*Zeta[3] + 77760*Pi^2*Zeta[3] - 
       6200820*z*Zeta[3] + 372600*Pi^2*z*Zeta[3] - 9346590*z^2*Zeta[3] + 
       709560*Pi^2*z^2*Zeta[3] - 5896530*z^3*Zeta[3] + 
       430920*Pi^2*z^3*Zeta[3] + 8948340*z^4*Zeta[3] - 
       327240*Pi^2*z^4*Zeta[3] + 16598520*z^5*Zeta[3] - 
       706320*Pi^2*z^5*Zeta[3] + 7496010*z^6*Zeta[3] - 
       563760*Pi^2*z^6*Zeta[3] + 419310*z^7*Zeta[3] - 
       200880*Pi^2*z^7*Zeta[3] - 4490640*Zeta[5] - 5015520*z*Zeta[5] - 
       1749600*z^2*Zeta[5] - 9681120*z^3*Zeta[5] - 5832000*z^4*Zeta[5] + 
       8514720*z^5*Zeta[5] + 5890320*z^6*Zeta[5]))/
     (233280*(-1 + z)*z*(1 + z)^3) + 
    nf*(Lb^3*(-(Lomega*(4 - 12*nc^2 + 3*z + 13*nc^2*z - 3*z^2 - 5*nc^2*z^2 - 
            4*z^3 + 12*nc^2*z^3))/(48*z) - (1056*nc^2 - 2464*nc^4 - 69*z - 
          942*nc^2*z + 2579*nc^4*z + 12*Pi^2*z - 72*nc^2*Pi^2*z + 
          60*nc^4*Pi^2*z + 69*z^2 + 942*nc^2*z^2 - 2227*nc^4*z^2 + 
          12*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 60*nc^4*Pi^2*z^2 - 1056*nc^2*z^3 + 
          2464*nc^4*z^3)/(3456*nc^2*z)) + 
      Lb^2*(-(Lomega*(-6 - 60*nc^2 + 63*z + 35*nc^2*z - 45*z^2 - 
            13*nc^2*z^2 - 12*z^3 + 78*nc^2*z^3))/(72*z) + 
        (27 + 885*nc^2 + 1528*nc^4 - 12*nc^2*Pi^2 + 12*nc^4*Pi^2 + 162*z - 
          87*nc^2*z - 291*nc^4*z - 18*Pi^2*z + 45*nc^2*Pi^2*z - 
          15*nc^4*Pi^2*z + 45*z^2 - 828*nc^2*z^2 + 205*nc^4*z^2 - 
          36*Pi^2*z^2 + 114*nc^2*Pi^2*z^2 - 78*nc^4*Pi^2*z^2 - 162*z^3 + 
          114*nc^2*z^3 - 314*nc^4*z^3 - 18*Pi^2*z^3 + 45*nc^2*Pi^2*z^3 - 
          27*nc^4*Pi^2*z^3 - 72*z^4 - 30*nc^2*z^4 - 2338*nc^4*z^4 - 
          12*nc^2*Pi^2*z^4 + 36*nc^4*Pi^2*z^4 + 54*z*Zeta[3] + 
          324*nc^2*z*Zeta[3] - 378*nc^4*z*Zeta[3] + 108*z^2*Zeta[3] - 
          108*nc^4*z^2*Zeta[3] + 54*z^3*Zeta[3] - 324*nc^2*z^3*Zeta[3] + 
          270*nc^4*z^3*Zeta[3])/(864*nc^2*z*(1 + z))) + 
      Lb*(-(Lomega*(-9 - 168*nc^2 + 216*z + 62*nc^2*z - 216*z^2 + 
            50*nc^2*z^2 + 9*z^3 + 186*nc^2*z^3))/(216*z) + 
        (-2970 + 205350*nc^2 - 285060*nc^4 - 7200*nc^2*Pi^2 + 
          6720*nc^4*Pi^2 - 36180*z - 205080*nc^2*z + 357280*nc^4*z + 
          270*Pi^2*z - 16740*nc^2*Pi^2*z - 10830*nc^4*Pi^2*z + 621*Pi^4*z - 
          216*nc^2*Pi^4*z + 837*nc^4*Pi^4*z + 12960*z^2 + 1620*nc^2*z^2 + 
          12160*nc^4*z^2 + 13545*Pi^2*z^2 + 5400*nc^2*Pi^2*z^2 + 
          2955*nc^4*Pi^2*z^2 + 441*Pi^4*z^2 - 540*nc^2*Pi^4*z^2 + 
          801*nc^4*Pi^4*z^2 + 65340*z^3 - 17010*nc^2*z^3 - 50350*nc^4*z^3 + 
          90*Pi^2*z^3 + 20880*nc^2*Pi^2*z^3 - 4470*nc^4*Pi^2*z^3 - 
          621*Pi^4*z^3 + 216*nc^2*Pi^4*z^3 - 837*nc^4*Pi^4*z^3 - 9990*z^4 - 
          206970*nc^2*z^4 + 272900*nc^4*z^4 - 13545*Pi^2*z^4 + 
          1800*nc^2*Pi^2*z^4 - 12075*nc^4*Pi^2*z^4 - 441*Pi^4*z^4 + 
          540*nc^2*Pi^4*z^4 - 801*nc^4*Pi^4*z^4 - 29160*z^5 + 
          222090*nc^2*z^5 - 306930*nc^4*z^5 - 360*Pi^2*z^5 - 
          4140*nc^2*Pi^2*z^5 + 17700*nc^4*Pi^2*z^5 + 4320*Zeta[3] - 
          64800*nc^2*Zeta[3] + 64800*nc^4*Zeta[3] - 8100*z*Zeta[3] - 
          4320*nc^2*z*Zeta[3] + 55620*nc^4*z*Zeta[3] - 15660*z^2*Zeta[3] + 
          167400*nc^2*z^2*Zeta[3] - 52380*nc^4*z^2*Zeta[3] - 
          11340*z^3*Zeta[3] + 56160*nc^2*z^3*Zeta[3] - 88020*nc^4*z^3*
           Zeta[3] + 11340*z^4*Zeta[3] - 102600*nc^2*z^4*Zeta[3] + 
          4860*nc^4*z^4*Zeta[3] + 19440*z^5*Zeta[3] - 51840*nc^2*z^5*
           Zeta[3] + 58320*nc^4*z^5*Zeta[3])/(51840*nc^2*(-1 + z)*z*
          (1 + z))) + (-7263 - 2053927*nc^2 - 599362*nc^4 - 2700*Pi^2 + 
        119520*nc^2*Pi^2 + 5340*nc^4*Pi^2 - 1152*Pi^4 - 792*nc^2*Pi^4 - 
        2736*nc^4*Pi^4 - 343089*z - 3159656*nc^2*z + 912729*nc^4*z - 
        22410*Pi^2*z - 15510*nc^2*Pi^2*z + 22080*nc^4*Pi^2*z + 3960*Pi^4*z - 
        5922*nc^2*Pi^4*z + 5517*nc^4*Pi^4*z - 506628*z^2 + 2460603*nc^2*z^2 + 
        789393*nc^4*z^2 + 194310*Pi^2*z^2 - 64890*nc^2*Pi^2*z^2 + 
        116610*nc^4*Pi^2*z^2 + 20034*Pi^4*z^2 - 9369*nc^2*Pi^4*z^2 + 
        38610*nc^4*Pi^4*z^2 + 500850*z^3 + 5560575*nc^2*z^3 - 
        2571845*nc^4*z^3 + 464490*Pi^2*z^3 + 637770*nc^2*Pi^2*z^3 + 
        59760*nc^4*Pi^2*z^3 + 17316*Pi^4*z^3 + 1206*nc^2*Pi^4*z^3 + 
        39186*nc^4*Pi^4*z^3 + 1035045*z^4 + 806145*nc^2*z^4 + 
        2569370*nc^4*z^4 + 42552*Pi^2*z^4 + 369438*nc^2*Pi^2*z^4 - 
        272862*nc^4*Pi^2*z^4 - 11376*Pi^4*z^4 + 11484*nc^2*Pi^4*z^4 - 
        18972*nc^4*Pi^4*z^4 + 27567*z^5 - 2076612*nc^2*z^5 + 
        4755573*nc^4*z^5 - 437706*Pi^2*z^5 - 628524*nc^2*Pi^2*z^5 - 
        208734*nc^4*Pi^2*z^5 - 21276*Pi^4*z^5 + 5724*nc^2*Pi^4*z^5 - 
        43731*nc^4*Pi^4*z^5 - 521154*z^6 - 1212821*nc^2*z^6 - 
        2759401*nc^4*z^6 - 233190*Pi^2*z^6 - 423420*nc^2*Pi^2*z^6 + 
        153180*nc^4*Pi^2*z^6 - 7506*Pi^4*z^6 - 1323*nc^2*Pi^4*z^6 - 
        15354*nc^4*Pi^4*z^6 - 185328*z^7 - 324307*nc^2*z^7 - 
        3096457*nc^4*z^7 - 4374*Pi^2*z^7 + 3024*nc^2*Pi^2*z^7 + 
        130134*nc^4*Pi^2*z^7 - 1008*nc^2*Pi^4*z^7 + 792*nc^4*Pi^4*z^7 - 
        972*Pi^2*z^8 - 3888*nc^2*Pi^2*z^8 + 972*nc^4*Pi^2*z^8 + 
        90720*Zeta[3] - 129600*nc^2*Zeta[3] + 246240*nc^4*Zeta[3] + 
        186300*z*Zeta[3] - 338040*nc^2*z*Zeta[3] + 153900*nc^4*z*Zeta[3] + 
        46980*Pi^2*z*Zeta[3] + 51840*nc^2*Pi^2*z*Zeta[3] - 
        4860*nc^4*Pi^2*z*Zeta[3] - 240570*z^2*Zeta[3] + 
        1263600*nc^2*z^2*Zeta[3] - 499770*nc^4*z^2*Zeta[3] + 
        82620*Pi^2*z^2*Zeta[3] + 51840*nc^2*Pi^2*z^2*Zeta[3] - 
        8100*nc^4*Pi^2*z^2*Zeta[3] - 801900*z^3*Zeta[3] + 
        3677400*nc^2*z^3*Zeta[3] - 768960*nc^4*z^3*Zeta[3] - 
        22680*Pi^2*z^3*Zeta[3] - 103680*nc^2*Pi^2*z^3*Zeta[3] + 
        3240*nc^4*Pi^2*z^3*Zeta[3] - 340200*z^4*Zeta[3] + 
        1438560*nc^2*z^4*Zeta[3] - 626400*nc^4*z^4*Zeta[3] - 
        93960*Pi^2*z^4*Zeta[3] - 103680*nc^2*Pi^2*z^4*Zeta[3] + 
        9720*nc^4*Pi^2*z^4*Zeta[3] + 495720*z^5*Zeta[3] - 
        2763720*nc^2*z^5*Zeta[3] + 962280*nc^4*z^5*Zeta[3] - 
        24300*Pi^2*z^5*Zeta[3] + 51840*nc^2*Pi^2*z^5*Zeta[3] + 
        1620*nc^4*Pi^2*z^5*Zeta[3] + 490050*z^6*Zeta[3] - 
        2572560*nc^2*z^6*Zeta[3] + 2348730*nc^4*z^6*Zeta[3] + 
        11340*Pi^2*z^6*Zeta[3] + 51840*nc^2*Pi^2*z^6*Zeta[3] - 
        1620*nc^4*Pi^2*z^6*Zeta[3] + 119880*z^7*Zeta[3] - 
        575640*nc^2*z^7*Zeta[3] + 1121580*nc^4*z^7*Zeta[3] + 9720*z*Zeta[5] - 
        748440*nc^2*z*Zeta[5] + 874800*nc^4*z*Zeta[5] + 204120*z^2*Zeta[5] - 
        534600*nc^2*z^2*Zeta[5] + 1827360*nc^4*z^2*Zeta[5] + 
        369360*z^3*Zeta[5] + 1924560*nc^2*z^3*Zeta[5] + 
        155520*nc^4*z^3*Zeta[5] - 19440*z^4*Zeta[5] + 1496880*nc^2*z^4*
         Zeta[5] - 1749600*nc^4*z^4*Zeta[5] - 379080*z^5*Zeta[5] - 
        1176120*nc^2*z^5*Zeta[5] - 1030320*nc^4*z^5*Zeta[5] - 
        184680*z^6*Zeta[5] - 962280*nc^2*z^6*Zeta[5] - 
        77760*nc^4*z^6*Zeta[5])/(466560*nc^2*(-1 + z)*z*(1 + z)^3))
 
IIPT[g, q, 0] = 0
 
IIPT[g, q, 1] = ((-1 + nc)*(1 + nc)*z)/(4*nc) - 
    (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*nc*z)
 
IIPT[g, q, 2] = nf*((5*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(36*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*nc*z) + 
      ((-1 + nc)*(1 + nc)*(56 - 56*z + 13*z^2))/(216*nc*z)) + 
    Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
      ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 - 
         35*nc^2*z^2 + 16*nc^2*z^3))/(192*nc^2*z)) + 
    Lb*((Lomega*(-1 + nc)*(1 + nc)*z)/4 - 
      ((-1 + nc)*(1 + nc)*(36*nc^2 + 27*z + 49*nc^2*z + 24*nc^2*Pi^2*z + 
         54*z^2 - 38*nc^2*z^2 + 176*nc^2*z^3))/(288*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, z])/(48*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2))/
       (32*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 15*z + 
         45*nc^2*z + 32*nc^2*z^2))/(96*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 45*z - 69*nc^2*z + 
         352*nc^2*z^2))/(576*nc^2))*H[0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(16*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 9*z^2 + 
         25*nc^2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
        (144 + 160*nc^2 - 144*z - 160*nc^2*z + 45*z^2 + 41*nc^2*z^2))/
       (288*nc^2*z) + nf*(-((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)))*H[1, z] + 
    (((-1 + nc)*(1 + nc)*z)/8 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
       (4*z))*H[-1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 32*nc^2*z^2))/
       (192*nc^2))*H[0, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) - 
      ((-1 + nc)*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/(24*z))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) - 
      ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
         7*nc^2*z^2))/(96*nc^2*z))*H[1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, 0, z])/
     (32*nc^2) + ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 1, 0, z])/(4*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, 1, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 1, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, z])/
     (16*nc^2*z) - ((-1 + nc)*(1 + nc)*(6320*nc^2 - 264*nc^2*Pi^2 + 270*z - 
       6598*nc^2*z + 288*nc^2*Pi^2*z - 27*z^2 + 2171*nc^2*z^2 - 
       72*nc^2*Pi^2*z^2 - 1216*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
       2592*nc^2*Zeta[3] + 3024*nc^2*z*Zeta[3] - 1296*nc^2*z^2*Zeta[3]))/
     (1728*nc^2*z)
 
IIPT[g, q, 3] = Lb^3*(-(Lomega^2*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/
       (8*z) + (Lomega*(-1 + nc)*(1 + nc)*(-256*nc^2 - 12*z + 240*nc^2*z + 
         3*z^2 - 57*nc^2*z^2 + 16*nc^2*z^3))/(192*nc*z) + 
      ((-1 + nc)*(1 + nc)*(360*nc^2 - 29416*nc^4 - 96*nc^2*Pi^2 + 
         480*nc^4*Pi^2 + 18*z - 1404*nc^2*z + 29370*nc^4*z - 48*Pi^2*z + 
         48*nc^2*Pi^2*z + 384*nc^4*Pi^2*z - 99*z^2 + 216*nc^2*z^2 - 
         5181*nc^4*z^2 + 24*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 
         528*nc^4*Pi^2*z^2 + 3232*nc^4*z^3))/(13824*nc^3*z)) + 
    ((-1 + nc)*(1 + nc)*(11 + 107*nc^2)*Pi^2*(2 + 2*z + z^2)*
      H[-1, -1, -1, z])/(288*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 5*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) - ((-1 + nc)*(1 + nc)*(-432 + 855*nc^2 - 2805*nc^4 - 
         24*Pi^2 - 66*nc^2*Pi^2 + 1014*nc^4*Pi^2 - 792*z + 846*nc^2*z - 
         2650*nc^4*z - 24*Pi^2*z - 66*nc^2*Pi^2*z + 1014*nc^4*Pi^2*z - 
         360*z^2 - 171*nc^2*z^2 - 1199*nc^4*z^2 - 12*Pi^2*z^2 - 
         33*nc^2*Pi^2*z^2 + 507*nc^4*Pi^2*z^2 + 496*nc^4*z^3))/
       (1728*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(24*z) - 
        ((-1 + nc)*(1 + nc)*(50 + 50*z + 37*z^2))/(216*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(36 - 36*nc^2 + 28*nc^4 + 84*z + 100*nc^4*z + 
           48*z^2 + 9*nc^2*z^2 + 41*nc^4*z^2))/(96*nc^3*z)))*
     H[-1, -1, 0, z] - ((-1 + nc)*(1 + nc)*(1 + 49*nc^2)*Pi^2*(2 + 2*z + z^2)*
      H[-1, 0, -1, z])/(144*nc*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 8*nc^4)*(2 + 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-936 + 2961*nc^2 + 1765*nc^4 - 
         120*nc^2*Pi^2 + 792*nc^4*Pi^2 - 3672*z + 2430*nc^2*z + 3722*nc^4*z - 
         84*nc^2*Pi^2*z + 720*nc^4*Pi^2*z - 2880*z^2 - 801*nc^2*z^2 + 
         2959*nc^4*z^2 - 42*nc^2*Pi^2*z^2 + 360*nc^4*Pi^2*z^2 + 
         2816*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(48*z) - 
        ((-1 + nc)*(1 + nc)*(-62 - 32*nc^2 + 10*nc^2*z + 54*z^2 + 
           5*nc^2*z^2 - 8*z^3))/(432*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(8*z) - 
        ((-1 + nc)*(1 + nc)*(72 - 108*nc^2 + 684*nc^4 + 144*z - 120*nc^2*z + 
           784*nc^4*z + 72*z^2 - 39*nc^2*z^2 + 137*nc^4*z^2 + 80*nc^4*z^3))/
         (192*nc^3*z)))*H[-1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2))/(16*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-18 + 36*nc^2 - 18*z + 94*nc^2*z - 9*z^2 + 
         47*nc^2*z^2 + 8*nc^2*z^3))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(288 + 1032*nc^2 + 30*Pi^2 + 102*nc^2*Pi^2 + 
         270*z + 332*nc^2*z + 12*Pi^2*z + 138*nc^2*Pi^2*z + 72*z^2 - 
         338*nc^2*z^2 + 6*Pi^2*z^2 + 69*nc^2*Pi^2*z^2 + 280*nc^2*z^3))/
       (864*nc*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(12*z) - 
        ((-1 + nc)*(1 + nc)*(5 + 5*z + z^2))/(54*z)))*H[-1, 0, 1, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(18 + 306*nc^2 + 22*z + 454*nc^2*z + 11*z^2 + 
       155*nc^2*z^2)*H[0, -1, -1, z])/(576*nc*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(16*nc^4 + 2*z - 4*nc^2*z - 14*nc^4*z + z^2 - 
          2*nc^2*z^2 + 17*nc^4*z^2))/(32*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(270*nc^2 - 6602*nc^4 - 54*nc^2*Pi^2 + 
         762*nc^4*Pi^2 - 2232*z - 36*nc^2*z + 6052*nc^4*z - 36*Pi^2*z - 
         102*nc^2*Pi^2*z + 846*nc^4*Pi^2*z + 954*z^2 + 183*nc^2*z^2 - 
         2067*nc^4*z^2 - 6*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 + 447*nc^4*Pi^2*z^2 + 
         2496*nc^4*z^3))/(1728*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - 6*z + 2*nc^2*z + 3*z^2 + 
           3*nc^2*z^2))/(24*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-16 + 90*nc^2 - 54*z + 28*nc^2*z + 27*z^2 + 51*nc^2*z^2 + 4*z^3))/
         (216*nc^2*z)) + Lb*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/
         (4*z) - ((-1 + nc)*(1 + nc)*(124*nc^4 + 90*z + 30*nc^2*z + 
           422*nc^4*z + 9*z^2 - 18*nc^2*z^2 + 51*nc^4*z^2 + 64*nc^4*z^3))/
         (96*nc^3*z)))*H[0, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(-18*nc^2 + 78*nc^4 + 4*z - 16*nc^2*z + 
       178*nc^4*z - 10*nc^2*z^2 + 41*nc^4*z^2)*H[0, 0, -1, z])/(288*nc^3*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-2 - 4*nc^2 - 26*nc^4 - z - 6*nc^2*z + 
          39*nc^4*z))/(64*nc^3) + ((-1 + nc)*(1 + nc)*(-1278 + 11120*nc^2 + 
         103790*nc^4 - 216*Pi^2 - 48*nc^2*Pi^2 + 600*nc^4*Pi^2 + 6795*z - 
         4876*nc^2*z - 28895*nc^4*z + 108*Pi^2*z - 456*nc^2*Pi^2*z + 
         1380*nc^4*Pi^2*z + 4096*nc^2*z^2 + 10080*nc^4*z^2))/(13824*nc^3) + 
      nf*((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(16*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(11 - 11*nc^2 + 2*z + 6*nc^2*z))/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-2842 + 2330*nc^2 + 347*z - 1175*nc^2*z - 
           32*z^2 + 192*nc^2*z^2))/(3456*nc^2)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-21 - 536*nc^2 + 605*nc^4 + 78*z + 133*nc^2*z + 
           381*nc^4*z - 96*nc^2*z^2 + 352*nc^4*z^2))/(384*nc^3)))*
     H[0, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(16*nc^4 - 2*z + 4*nc^2*z + 22*nc^4*z + z^2 - 
          6*nc^2*z^2 + 25*nc^4*z^2))/(32*nc^3*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(18 + 92*nc^2 + 912*nc^4 - 15*z + 98*nc^2*z + 
         395*nc^4*z - 16*nc^2*z^2 + 160*nc^4*z^2))/(192*nc^3) - 
      ((-1 + nc)*(1 + nc)*(-72*nc^2*Pi^2 + 696*nc^4*Pi^2 + 531*z - 
         4022*nc^2*z + 10827*nc^4*z - 72*Pi^2*z + 36*nc^2*Pi^2*z - 
         576*nc^4*Pi^2*z - 45*z^2 - 44*nc^2*z^2 - 5891*nc^4*z^2 + 
         12*Pi^2*z^2 - 54*nc^2*Pi^2*z^2 + 444*nc^4*Pi^2*z^2 - 192*nc^2*z^3 + 
         4032*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(48*nc^2) + 
        ((-1 + nc)*(1 + nc)*(4 + 36*nc^2 + 13*z - 101*nc^2*z + 40*nc^2*z^2))/
         (864*nc^2)))*H[0, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-8*nc^2 + 56*nc^4 - 2*z + 16*nc^2*z + 
          2*nc^4*z + z^2 - 8*nc^2*z^2 + 47*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-612*nc^2 - 5764*nc^4 - 156*nc^2*Pi^2 + 
         708*nc^4*Pi^2 + 180*z + 2962*nc^2*z + 15218*nc^4*z + 24*Pi^2*z - 
         396*nc^2*Pi^2*z + 984*nc^4*Pi^2*z + 486*z^2 + 4169*nc^2*z^2 + 
         24579*nc^4*z^2 + 24*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 
         534*nc^4*Pi^2*z^2 + 306*z^3 + 841*nc^2*z^3 + 8611*nc^4*z^3 - 
         12*nc^2*Pi^2*z^3 + 258*nc^4*Pi^2*z^3 + 192*nc^2*z^4 + 
         4960*nc^4*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(16*nc^2 + 2*z - 6*nc^2*z - z^2 + 
            9*nc^2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-400*nc^2 + 4*z + 108*nc^2*z + 13*z^2 - 117*nc^2*z^2 + 
           8*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(2 + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(36*nc^2 + 228*nc^4 + 28*nc^2*z + 240*nc^4*z - 
           6*z^2 + 25*nc^2*z^2 + 213*nc^4*z^2 + 8*nc^2*z^3 + 48*nc^4*z^3))/
         (96*nc^3*z)))*H[0, 1, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-8*nc^2 + 56*nc^4 + 2*z + 24*nc^2*z - 
          42*nc^4*z - z^2 + 33*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-1728*nc^2 - 4208*nc^4 - 96*nc^2*Pi^2 + 
         384*nc^4*Pi^2 - 828*z + 4892*nc^2*z + 8380*nc^4*z - 24*Pi^2*z - 
         144*nc^2*Pi^2*z - 72*nc^4*Pi^2*z - 63*z^2 - 868*nc^2*z^2 - 
         929*nc^4*z^2 - 12*nc^2*Pi^2*z^2 + 156*nc^4*Pi^2*z^2 + 624*nc^2*z^3 - 
         176*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(8 - 12*z + 3*z^2))/(24*z) - 
        ((-1 + nc)*(1 + nc)*(280*nc^2 + 16*z - 280*nc^2*z + 16*z^2 + 
           83*nc^2*z^2 + 24*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(108*nc^2 + 332*nc^4 + 3*z - 66*nc^2*z - 
           297*nc^4*z + 18*z^2 + 54*nc^2*z^2 + 168*nc^4*z^2 + 24*nc^2*z^3 + 
           24*nc^4*z^3))/(192*nc^3*z)))*H[0, 1, 1, z] + 
    ((-3*Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(32*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-54 + 765*nc^2 + 28823*nc^4 - 96*nc^2*Pi^2 + 
         336*nc^4*Pi^2 - 1440*z - 543*nc^2*z + 1977*nc^4*z - 9*z^2 - 
         1047*nc^2*z^2 - 24298*nc^4*z^2 + 48*nc^2*Pi^2*z^2 - 
         168*nc^4*Pi^2*z^2 + 1377*z^3 - 39*nc^2*z^3 - 4304*nc^4*z^3 - 
         48*nc^2*Pi^2*z^3 + 168*nc^4*Pi^2*z^3 - 192*nc^2*z^4 - 
         6744*nc^4*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(3 + 7*nc^2)*(2 - 2*z + z^2))/(96*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-7 - 37*nc^2 - 30*z + 34*nc^2*z + 36*z^2 + 
           25*nc^2*z^2 + 4*z^3 + 24*nc^2*z^3))/(432*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(36 - 56*nc^2 - 1020*nc^4 - 144*z - 120*nc^2*z + 
           860*nc^4*z + 81*z^2 + 96*nc^2*z^2 + 47*nc^4*z^2 + 32*nc^2*z^3 + 
           64*nc^4*z^3))/(384*nc^3*z)))*H[1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2))/(16*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-126 - 2500*nc^2 - 2794*nc^4 - 12*nc^2*Pi^2 + 
         276*nc^4*Pi^2 + 414*z + 2356*nc^2*z - 30*nc^4*z + 12*nc^2*Pi^2*z - 
         276*nc^4*Pi^2*z - 369*z^2 - 1118*nc^2*z^2 + 1539*nc^4*z^2 - 
         6*nc^2*Pi^2*z^2 + 138*nc^4*Pi^2*z^2 + 192*nc^2*z^3 - 1232*nc^4*z^3))/
       (3456*nc^3*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) - 
        ((-1 + nc)*(1 + nc)*(16 - 62*nc^2 - 28*z + 30*nc^2*z + 17*z^2 + 
           81*nc^2*z^2 + 56*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) - 
        ((-1 + nc)*(1 + nc)*(-9 - nc^2 - 228*nc^4 + 15*z - 9*nc^2*z + 
           218*nc^4*z - 6*z^2 - 15*nc^2*z^2 - 109*nc^4*z^2 - 8*nc^2*z^3 + 
           16*nc^4*z^3))/(96*nc^3*z)))*H[1, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2))/(16*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-378 + 2135*nc^2 - 10431*nc^4 - 24*Pi^2 + 
         24*nc^4*Pi^2 + 72*z + 423*nc^2*z + 3439*nc^4*z + 27*z^2 - 
         1171*nc^2*z^2 + 9386*nc^4*z^2 + 12*Pi^2*z^2 - 12*nc^4*Pi^2*z^2 - 
         423*z^3 + 457*nc^2*z^3 - 552*nc^4*z^3 - 12*Pi^2*z^3 + 
         12*nc^4*Pi^2*z^3 - 192*nc^2*z^4 + 3824*nc^4*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + 3*nc)*(1 + 3*nc)*(2 - 2*z + z^2))/
         (48*nc^2*z) - ((-1 + nc)*(1 + nc)*(-40 - 146*nc^2 + 28*z + 
           274*nc^2*z - 5*z^2 - 89*nc^2*z^2 + 88*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) - 
        ((-1 + nc)*(1 + nc)*(18 + 6*nc^2 - 500*nc^4 - 18*z - 26*nc^2*z + 
           492*nc^4*z + 9*z^2 - 26*nc^2*z^2 - 243*nc^4*z^2 - 16*nc^2*z^3 + 
           32*nc^4*z^3))/(192*nc^3*z)))*H[1, 1, 0, z] + 
    ((-3*Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
       (32*nc^3*z) + (5*(-1 + nc)*(1 + nc)*nf^2*(2 - 2*z + z^2))/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-3762 - 13244*nc^2 - 10474*nc^4 - 24*Pi^2 + 
         96*nc^2*Pi^2 + 120*nc^4*Pi^2 + 3744*z + 12460*nc^2*z + 9916*nc^4*z + 
         24*Pi^2*z - 96*nc^2*Pi^2*z - 120*nc^4*Pi^2*z - 1791*z^2 - 
         5618*nc^2*z^2 - 4211*nc^4*z^2 - 12*Pi^2*z^2 + 48*nc^2*Pi^2*z^2 + 
         60*nc^4*Pi^2*z^2 - 416*nc^2*z^3 - 768*nc^4*z^3))/(6912*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(7 + nc^2)*(2 - 2*z + z^2))/(48*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-383 - 619*nc^2 + 389*z + 599*nc^2*z - 178*z^2 - 
           256*nc^2*z^2 + 8*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(16*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-54 - 131*nc^2 - 53*nc^4 + 54*z + 124*nc^2*z + 
           46*nc^4*z - 27*z^2 - 65*nc^2*z^2 - 26*nc^4*z^2 + 4*nc^2*z^3 + 
           4*nc^4*z^3))/(96*nc^3*z)))*H[1, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 7*nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) - 
      ((-1 + nc)*(1 + nc)*(-108 + 276*nc^2 - 102*z + 176*nc^2*z - 93*z^2 - 
         107*nc^2*z^2 + 16*nc^2*z^3))/(288*nc*z))*H[-1, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2 - 3*nc^2 + 27*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(24 - 42*nc^2 + 258*nc^4 + 56*z - 
         41*nc^2*z + 253*nc^4*z + 28*z^2 - 11*nc^2*z^2 - 25*nc^4*z^2 + 
         24*nc^4*z^3))/(96*nc^3*z))*H[-1, -1, 0, 0, z] + 
    ((5*Lb*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(4*z) + 
      (5*(-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) + 
      ((-1 + nc)*(1 + nc)*(-72 + 208*nc^2 - 60*z + 722*nc^2*z - 45*z^2 + 
         373*nc^2*z^2 + 32*nc^2*z^3))/(288*nc*z))*H[-1, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + 14*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(18 - 36*nc^2 + 196*nc^4 + 42*z - 
         27*nc^2*z + 129*nc^4*z + 21*z^2 - 12*nc^2*z^2 - 93*nc^4*z^2 + 
         16*nc^4*z^3))/(144*nc^3*z))*H[-1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 30*nc^4)*(2 + 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) - 
      ((-1 + nc)*(1 + nc)*(36 - 108*nc^2 + 578*nc^4 + 72*z - 156*nc^2*z + 
         584*nc^4*z + 33*z^2 - 42*nc^2*z^2 - 11*nc^4*z^2 + 48*nc^4*z^3))/
       (288*nc^3*z))*H[-1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 17*nc^2)*(2 + 2*z + z^2))/(16*nc*z) - 
      (5*(-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(144*z) - 
      ((-1 + nc)*(1 + nc)*(-108 + 296*nc^2 - 120*z + 698*nc^2*z - 57*z^2 + 
         193*nc^2*z^2 + 48*nc^2*z^3))/(576*nc*z))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(8*z) - 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) + 
      ((-1 + nc)*(1 + nc)*(8*nc^2 - 12*z + 38*nc^2*z - 3*z^2 + 103*nc^2*z^2))/
       (288*nc*z))*H[-1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(36*z) + 
      ((-1 + nc)*(1 + nc)*(-18 + 36*nc^2 - 18*z + 94*nc^2*z - 3*z^2 + 
         59*nc^2*z^2 + 8*nc^2*z^3))/(144*nc*z))*H[-1, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-4*nc^2 + 20*nc^4 + 4*z - 2*nc^2*z + 34*nc^4*z - 
         3*nc^2*z^2 + 9*nc^4*z^2))/(16*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-18*nc^2 + 18*nc^4 + 4*z - 10*nc^2*z + 66*nc^4*z + 
         4*z^2 - 13*nc^2*z^2 - 20*nc^4*z^2 + 8*nc^4*z^3))/(48*nc^3*z))*
     H[0, -1, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(4 + 6*nc^2 - 12*z - 2*nc^2*z + 6*z^2 + 
         3*nc^2*z^2))/(72*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (-8*nc^2 + 72*nc^4 + 8*z - 14*nc^2*z + 42*nc^4*z + 2*z^2 - 
         9*nc^2*z^2 + 53*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-108*nc^2 + 422*nc^4 + 192*z - 69*nc^2*z + 
         1519*nc^4*z + 24*z^2 - 105*nc^2*z^2 - 66*nc^4*z^2 + 184*nc^4*z^3))/
       (288*nc^3*z))*H[0, -1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(12*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-2 + 10*nc^2 - 2*z + 18*nc^2*z - z^2 + 
         5*nc^2*z^2))/(8*nc*z) - ((-1 + nc)*(1 + nc)*(-18 - 8*nc^2 - 15*z + 
         149*nc^2*z - 8*z^2 + 70*nc^2*z^2 + 16*nc^2*z^3))/(48*nc*z))*
     H[0, -1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(6*nc^2 - 12*z - 2*nc^2*z + 3*nc^2*z^2))/
       (36*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(8*nc^4 + 8*z - 4*nc^2*z - 
         30*nc^4*z - 2*nc^2*z^2 + 11*nc^4*z^2))/(16*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(186*nc^4 + 192*z + 87*nc^2*z + 625*nc^4*z - 
         21*nc^2*z^2 - 108*nc^4*z^2 + 112*nc^4*z^3))/(144*nc^3*z))*
     H[0, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-10 - 20*nc^2 - 130*nc^4 - 7*z - 22*nc^2*z + 
          181*nc^4*z))/(128*nc^3) + ((-1 + nc)*(1 + nc)*
        (-21 - 313*nc^2 + 402*nc^4 + 45*z + 65*nc^2*z + 30*nc^4*z - 
         64*nc^2*z^2 + 216*nc^4*z^2))/(288*nc^3) + 
      nf*((5*Lb*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(32*nc^2) + 
        ((-1 + nc)*(1 + nc)*(34 - 42*nc^2 + z + 15*nc^2*z))/(288*nc^2)))*
     H[0, 0, 0, 0, z] + (((-1 + nc)*(1 + nc)*nf*(-2 - 6*nc^2 + z + nc^2*z))/
       (144*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 26*nc^4 + 2*z - 
         10*nc^2*z + 33*nc^4*z))/(32*nc^3) + 
      ((-1 + nc)*(1 + nc)*(60 + 64*nc^2 + 2808*nc^4 - 21*z + 166*nc^2*z + 
         511*nc^4*z - 96*nc^2*z^2 + 512*nc^4*z^2))/(1152*nc^3))*
     H[0, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(8*nc^2 + 4*z + 4*nc^2*z - z^2 + 9*nc^2*z^2))/
       (16*nc*z) - ((-1 + nc)*(1 + nc)*nf*(24*nc^2 + 2*z + 6*nc^2*z - z^2 + 
         23*nc^2*z^2))/(144*nc^2*z) + ((-1 + nc)*(1 + nc)*
        (744*nc^4 + 326*nc^2*z + 2244*nc^4*z - 18*z^2 + 567*nc^2*z^2 + 
         2717*nc^4*z^2 - 36*z^3 + 204*nc^2*z^3 + 1758*nc^4*z^3 - 18*z^4 + 
         20*nc^2*z^4 + 630*nc^4*z^4 + 48*nc^2*z^5 + 80*nc^4*z^5))/
       (576*nc^3*z*(1 + z)^2))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(2 + 6*nc^2 - z + 5*nc^2*z))/(144*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(48*nc^4 + 6*z + 12*nc^2*z - 66*nc^4*z - 3*z^2 + 
         10*nc^2*z^2 + 25*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(6 - 70*nc^2 + 696*nc^4 - 21*z + 62*nc^2*z + 
         251*nc^4*z - 48*nc^2*z^2 + 96*nc^4*z^2))/(576*nc^3))*
     H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(4 + 16*nc^2 + 14*z + 14*nc^2*z + 5*z^2 + 
          9*nc^2*z^2))/(144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (64*nc^4 + 10*z + 40*nc^2*z + 18*nc^4*z - z^2 - 8*nc^2*z^2 + 
         67*nc^4*z^2))/(64*nc^3*z) + ((-1 + nc)*(1 + nc)*
        (-144*nc^2 + 2460*nc^4 - 204*z + 50*nc^2*z + 6872*nc^4*z - 381*z^2 + 
         444*nc^2*z^2 + 7441*nc^4*z^2 - 150*z^3 + 258*nc^2*z^3 + 
         4218*nc^4*z^3 + 27*z^4 + 122*nc^2*z^4 + 1319*nc^4*z^4 + 
         96*nc^2*z^5 + 112*nc^4*z^5))/(576*nc^3*z*(1 + z)^2))*
     H[0, 1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 - 8*nc^4 - 2*z + 2*nc^2*z + 32*nc^4*z + 
         z^2 - 5*nc^2*z^2))/(32*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*nf*(32*nc^2 + 2*z + 2*nc^2*z - z^2 + 27*nc^2*z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(288*nc^2 - 292*nc^4 + 24*z - 
         64*nc^2*z + 140*nc^4*z - 42*z^2 + 179*nc^2*z^2 - 147*nc^4*z^2 + 
         96*nc^4*z^3))/(576*nc^3*z))*H[0, 1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8 - 8*nc^2 + 2*z + 30*nc^2*z - 5*z^2 + 
         nc^2*z^2))/(32*nc*z) + ((-1 + nc)*(1 + nc)*nf*
        (36*nc^2 + 2*z - 2*nc^2*z - z^2 + 9*nc^2*z^2))/(144*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(288*nc^2 + 540*nc^4 - 24*z + 770*nc^2*z + 
         2170*nc^4*z - 24*z^2 + 813*nc^2*z^2 + 2813*nc^4*z^2 + 24*z^3 + 
         516*nc^2*z^3 + 1452*nc^4*z^3 + 24*z^4 + 251*nc^2*z^4 + 
         463*nc^4*z^4 + 48*nc^2*z^5 + 176*nc^4*z^5))/(576*nc^3*z*(1 + z)^2))*
     H[0, 1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-5 + nc^2 + 7*z + nc^2*z - 2*z^2 + nc^2*z^2))/
       (8*nc*z) + ((-1 + nc)*(1 + nc)*nf*(100*nc^2 + 2*z - 118*nc^2*z - z^2 + 
         47*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*
        (792*nc^2 + 1512*nc^4 + 12*z - 688*nc^2*z - 1396*nc^4*z + 39*z^2 + 
         314*nc^2*z^2 + 683*nc^4*z^2 + 48*nc^2*z^3 + 80*nc^4*z^3))/
       (1152*nc^3*z))*H[0, 1, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(2 - 2*z + z^2))/(16*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(18*z) + 
      ((-1 + nc)*(1 + nc)*(72 - 176*nc^4 - 156*z - 78*nc^2*z + 142*nc^4*z + 
         75*z^2 + 45*nc^2*z^2 + 10*nc^4*z^2 + 16*nc^4*z^3))/(144*nc^3*z))*
     H[1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-7 + 15*nc^2)*(2 - 2*z + z^2))/(32*nc*z) + 
      ((-1 + nc)*(1 + nc)*(3 + 13*nc^2)*nf*(2 - 2*z + z^2))/(288*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(36 - 720*nc^2 - 2636*nc^4 - 144*z + 504*nc^2*z + 
         2948*nc^4*z + 81*z^2 - 66*nc^2*z^2 - 595*nc^4*z^2 + 192*nc^2*z^3 + 
         192*nc^4*z^3))/(1152*nc^3*z))*H[1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 3*nc^2)*nf*(2 - 2*z + z^2))/(144*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-18 + 230*nc^2 - 1524*nc^4 + 90*z - 140*nc^2*z + 
         1458*nc^4*z - 45*z^2 + 13*nc^2*z^2 - 390*nc^4*z^2 - 48*nc^2*z^3 + 
         240*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 4*nc^2 + 7*nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*nf*(2 - 2*z + z^2))/
       (72*nc^2*z) - ((-1 + nc)*(1 + nc)*(-90 - 10*nc^2 - 1052*nc^4 + 42*z - 
         146*nc^2*z + 912*nc^4*z - 3*z^2 + 85*nc^2*z^2 + 114*nc^4*z^2 + 
         48*nc^2*z^3 + 176*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 12*nc^2 + nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 26*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(106*nc^2 + 466*nc^4 - 12*z - 
         76*nc^2*z - 442*nc^4*z + 15*z^2 + 68*nc^2*z^2 + 305*nc^4*z^2 + 
         48*nc^2*z^3 + 48*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 19*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + 12*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(-90 - 134*nc^2 - 1440*nc^4 + 
         186*z + 158*nc^2*z + 1254*nc^4*z - 87*z^2 - 76*nc^2*z^2 - 
         369*nc^4*z^2 + 192*nc^4*z^3))/(576*nc^3*z))*H[1, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 6*nc^2 + nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 30*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(-36 - 140*nc^2 + 960*nc^4 + 84*z + 
         260*nc^2*z - 756*nc^4*z - 30*z^2 - 43*nc^2*z^2 + 219*nc^4*z^2 + 
         96*nc^2*z^3))/(576*nc^3*z))*H[1, 1, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2)*nf*(2 - 2*z + z^2))/(48*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(12 + 107*nc^2 - 399*nc^4 + 4*z - 102*nc^2*z + 
         348*nc^4*z - 6*z^2 + 6*nc^2*z^2 - 128*nc^4*z^2 - 48*nc^2*z^3 + 
         16*nc^4*z^3))/(192*nc^3*z))*H[1, 1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + nc^2)*(2 - 2*z + z^2))/
       (16*nc^3*z) + (35*(-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-576 - 1088*nc^2 + 
         588*z + 1048*nc^2*z - 267*z^2 - 443*nc^2*z^2 + 16*nc^2*z^3))/
       (1152*nc^3*z))*H[1, 1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/
     (6*nc*z) - ((-1 + nc)*(1 + nc)*(-31 + 161*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 0, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(7 + 103*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 1, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/
     (8*nc*z) + ((-1 + nc)*(1 + nc)*(4 - 29*nc^2 + 99*nc^4)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 129*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(1 + 5*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 1, 0, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 1, z])/
     (12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(2 + 2*z + z^2)*
      H[-1, 0, -1, -1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(4 - 25*nc^2 + 167*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, -1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 29*nc^2)*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/
     (16*nc*z) + ((-1 + nc)*(1 + nc)*(2 - nc^2 + 6*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, 0, -1, 0, z])/(12*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 - 17*nc^2 + 58*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 14*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(8 + 32*nc^2 + 2*z + 44*nc^2*z + z^2 + 
       22*nc^2*z^2)*H[-1, 0, 0, 1, 0, z])/(96*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 + 92*nc^4 - 6*z - 
       4*nc^2*z + 104*nc^4*z - 3*z^2 - 2*nc^2*z^2 + 52*nc^4*z^2)*
      H[-1, 0, 1, 0, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + 11*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 1, z])/
     (24*nc*z) + ((-1 + nc)*(1 + nc)*(10 - 6*nc^2 + 4*z + 6*nc^2*z + 2*z^2 + 
       3*nc^2*z^2)*H[-1, 0, 1, 1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(18 + 50*nc^2 + 18*z + 22*nc^2*z + 
       9*z^2 + 31*nc^2*z^2)*H[0, -1, -1, -1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-42*nc^2 + 294*nc^4 + 16*z - 60*nc^2*z + 
       186*nc^4*z - 38*nc^2*z^2 + 199*nc^4*z^2)*H[0, -1, -1, 0, 0, z])/
     (96*nc^3*z) + ((-1 + nc)*(1 + nc)*(128*nc^2 + 2*z + 216*nc^2*z + z^2 + 
       62*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 + 66*nc^4 + 4*z - 8*nc^2*z - 2*nc^4*z - 
       6*nc^2*z^2 + 45*nc^4*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-18*nc^2 + 90*nc^4 + 4*z - 28*nc^2*z + 44*nc^4*z + 
       z^2 - 15*nc^2*z^2 + 62*nc^4*z^2)*H[0, -1, 0, 0, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-12 + 212*nc^2 - 14*z + 268*nc^2*z - 7*z^2 + 
       108*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(32*nc^2 + 2*z + 8*nc^2*z + z^2 + 14*nc^2*z^2)*
      H[0, -1, 0, 1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 - 6*z + 10*nc^2*z - 3*z^2 + nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 + 18*nc^4 + 4*z - 6*nc^2*z + 38*nc^4*z - 
       5*nc^2*z^2 + 13*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-24*nc^2 + 192*nc^4 + 40*z - 50*nc^2*z + 48*nc^4*z - 
       29*nc^2*z^2 + 166*nc^4*z^2)*H[0, 0, -1, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-12 + 60*nc^2 - 10*z + 140*nc^2*z - 5*z^2 + 
       28*nc^2*z^2)*H[0, 0, -1, 0, 1, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(24*nc^4 + 40*z - 6*nc^2*z - 116*nc^4*z - 
       7*nc^2*z^2 + 44*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^3*z) + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(-2 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-3 - 6*nc^2 - 39*nc^4 - 2*z - 6*nc^2*z + 
         53*nc^4*z))/(48*nc^3))*H[0, 0, 0, 0, 0, z] - 
    ((-1 + nc)*(1 + nc)*(-18 - 4*nc^2 + 50*nc^4 + 9*z - 42*nc^2*z + 
       123*nc^4*z)*H[0, 0, 0, 0, 1, z])/(192*nc^3) + 
    ((-1 + nc)*(1 + nc)*(6*nc^2 - z - 3*nc^2*z - z^2 + 8*nc^2*z^2)*
      H[0, 0, 0, 1, 0, z])/(12*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6 - 6*nc^2 + 14*nc^4 + 3*z - 13*nc^2*z + 23*nc^4*z)*
      H[0, 0, 0, 1, 1, z])/(96*nc^3) + 
    ((-1 + nc)*(1 + nc)*(-12*nc^2 + 80*nc^4 - 12*z - 16*nc^2*z + 4*nc^4*z - 
       9*nc^2*z^2 + 58*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-12*nc^2 + 64*nc^4 - 2*z + 6*nc^2*z + 26*nc^4*z + 
       z^2 - 7*nc^2*z^2 + 39*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-24*nc^2 + 80*nc^4 + 4*z + 10*nc^2*z + 24*nc^4*z - 
       2*z^2 - 15*nc^2*z^2 + 42*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(192*nc^4 + 6*z + 16*nc^2*z - 182*nc^4*z - 3*z^2 + 
       8*nc^2*z^2 + 107*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/(192*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(12*nc^4 + 8*z + 6*nc^2*z + 16*nc^4*z - z^2 + 
       10*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(56*nc^2 + 104*nc^4 + 10*z + 84*nc^2*z - 90*nc^4*z - 
       z^2 + 10*nc^2*z^2 + 137*nc^4*z^2)*H[0, 1, 0, 0, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-20*nc^2 + 148*nc^4 - 8*z - 18*nc^2*z + 24*nc^4*z + 
       2*z^2 - 5*nc^2*z^2 + 74*nc^4*z^2)*H[0, 1, 0, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-2*nc^2 + 166*nc^4 + 4*z + 50*nc^2*z - 14*nc^4*z - 
       11*nc^2*z^2 + 127*nc^4*z^2)*H[0, 1, 0, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(20*nc^2 + 116*nc^4 + 2*z + 4*nc^2*z - 94*nc^4*z - 
       z^2 + 10*nc^2*z^2 + 59*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-14*nc^2 + 82*nc^4 - 8*z + 20*nc^2*z + 74*nc^4*z - 
       14*nc^2*z^2 + 49*nc^4*z^2)*H[0, 1, 1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(44*nc^2 + 92*nc^4 - 4*z + 6*nc^2*z - 152*nc^4*z + 
       19*nc^2*z^2 + 34*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(68*nc^2 + 68*nc^4 + 4*z + 26*nc^2*z - 152*nc^4*z + 
       25*nc^2*z^2 + 34*nc^4*z^2)*H[0, 1, 1, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(120*nc^2 + 2*z - 138*nc^2*z - z^2 + 
       57*nc^2*z^2)*H[0, 1, 1, 1, 1, z])/(192*nc^3*z) - 
    ((-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, -1, -1, 0, z])/(3*z) - 
    ((-1 + nc)^2*(1 + nc)^2*(3 + 2*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, -1, 0, 1, z])/(6*z) + 
    ((-1 + nc)*(1 + nc)*(8 - nc^2 + 23*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, -1, 0, z])/(48*nc^3*z) - 
    (17*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/
     (96*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + 13*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 0, 0, 1, z])/(48*nc*z) + ((-1 + nc)*(1 + nc)*(-9 + 11*nc^2)*
      (2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/(96*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-5 + 43*nc^2)*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(2 - 9*nc^2 + 5*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 61*nc^2)*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(2 + 7*nc^2)*
      (2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 18*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 1, 1, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 0, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-3 + nc^2 + 88*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2 + 6*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 0, 1, z])/(16*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + 11*nc^4)*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/
     (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-3 + 35*nc^2)*
      (2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-2 - 19*nc^2 + 7*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 42*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 42*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^3*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)^2*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/
     (32*nc^3*z) - (Lomega*(-1 + nc)*nc*(1 + nc)*z*(-202 + 189*Zeta[3]))/
     432 + nf^2*((-25*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(432*nc*z) - 
      (5*Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(144*nc*z) - 
      (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(232 - 232*z + 125*z^2 + 324*Zeta[3] - 
         324*z*Zeta[3] + 162*z^2*Zeta[3]))/(3888*nc*z)) + 
    H[-1, -1, z]*(-(Lb*(-1 + nc)*(1 + nc)*(1 + 27*nc^2)*Pi^2*(2 + 2*z + z^2))/
       (96*nc*z) - ((-1 + nc)*(1 + nc)*nf*Pi^2*(2 + 2*z + z^2))/(96*z) - 
      ((-1 + nc)*(1 + nc)*(-252*Pi^2 + 692*nc^2*Pi^2 - 222*Pi^2*z + 
         1620*nc^2*Pi^2*z - 183*Pi^2*z^2 + 639*nc^2*Pi^2*z^2 + 
         80*nc^2*Pi^2*z^3 + 1512*Zeta[3] + 10728*nc^2*Zeta[3] + 
         1512*z*Zeta[3] + 10728*nc^2*z*Zeta[3] + 756*z^2*Zeta[3] + 
         5364*nc^2*z^2*Zeta[3]))/(3456*nc*z)) + 
    H[0, -1, z]*(((-1 + nc)*(1 + nc)*nf*Pi^2*(2 + 2*z + z^2))/(72*z) + 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(-12*nc^2 + 60*nc^4 + 4*z - 10*nc^2*z + 
         106*nc^4*z - 7*nc^2*z^2 + 29*nc^4*z^2))/(192*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-54*nc^2*Pi^2 + 2*nc^4*Pi^2 + 4*Pi^2*z - 
         40*nc^2*Pi^2*z + 364*nc^4*Pi^2*z + 4*Pi^2*z^2 - 29*nc^2*Pi^2*z^2 + 
         120*nc^4*Pi^2*z^2 + 40*nc^4*Pi^2*z^3 + 180*nc^2*Zeta[3] + 
         1356*nc^4*Zeta[3] + 180*nc^2*z*Zeta[3] + 1956*nc^4*z*Zeta[3] + 
         90*nc^2*z^2*Zeta[3] + 714*nc^4*z^2*Zeta[3]))/(576*nc^3*z)) + 
    H[1, 1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 7*nc^4)*
         (2 - 2*z + z^2))/(48*nc^3*z) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*nc*z) - 
        ((-1 + nc)*(1 + nc)*(25 - 25*z + 11*z^2))/(216*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 
            3*z^2 + 7*nc^2*z^2))/(96*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-369 - 1130*nc^2 - 1017*nc^4 - 24*Pi^2 + 
           24*nc^2*Pi^2 + 48*nc^4*Pi^2 + 324*z + 732*nc^2*z + 712*nc^4*z + 
           24*Pi^2*z - 24*nc^2*Pi^2*z - 48*nc^4*Pi^2*z - 279*z^2 - 
           576*nc^2*z^2 - 425*nc^4*z^2 - 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 
           24*nc^4*Pi^2*z^2 - 208*nc^2*z^3 - 280*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (8*nc*z) + ((-1 + nc)*(1 + nc)*(-72 - 144*nc^2 + 56*nc^4 + 60*z + 
           116*nc^2*z - 72*nc^4*z - 33*z^2 + 2*nc^2*z^2 + 195*nc^4*z^2 + 
           16*nc^2*z^3 + 16*nc^4*z^3))/(384*nc^3*z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-7 + 9*nc^2)*(2 - 2*z + z^2))/
         (96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-2708 - 5580*nc^2 - 12*Pi^2 + 
           60*nc^2*Pi^2 + 2696*z + 5180*nc^2*z + 12*Pi^2*z - 60*nc^2*Pi^2*z - 
           1237*z^2 - 2113*nc^2*z^2 - 6*Pi^2*z^2 + 30*nc^2*Pi^2*z^2 - 
           200*nc^2*z^3))/(5184*nc^2*z) + 
        Lb*((Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*z) - 
          ((-1 + nc)*(1 + nc)*(-150 - 216*nc^2 + 150*z + 202*nc^2*z - 
             75*z^2 - 95*nc^2*z^2 + 8*nc^2*z^3))/(288*nc^2*z))) + 
      ((-1 + nc)*(1 + nc)*(-4563 - 77068*nc^2 - 83401*nc^4 - 216*Pi^2 + 
         1482*nc^2*Pi^2 - 1386*nc^4*Pi^2 + 6264*z + 73616*nc^2*z + 
         70736*nc^4*z + 504*Pi^2*z - 996*nc^2*Pi^2*z + 1236*nc^4*Pi^2*z - 
         6048*z^2 - 26962*nc^2*z^2 - 17482*nc^4*z^2 - 180*Pi^2*z^2 + 
         138*nc^2*Pi^2*z^2 - 294*nc^4*Pi^2*z^2 + 5912*nc^2*z^3 + 
         5192*nc^4*z^3 - 288*nc^2*Pi^2*z^3 + 384*nc^4*Pi^2*z^3 - 
         1296*Zeta[3] + 19440*nc^2*Zeta[3] + 46656*nc^4*Zeta[3] + 
         1296*z*Zeta[3] - 19440*nc^2*z*Zeta[3] - 46656*nc^4*z*Zeta[3] - 
         648*z^2*Zeta[3] + 9720*nc^2*z^2*Zeta[3] + 23328*nc^4*z^2*Zeta[3]))/
       (20736*nc^3*z)) + Lb^2*((Lomega^2*(-1 + nc)*nc*(1 + nc)*z)/8 + 
      (Lomega*(-1 + nc)*(1 + nc)*(-304*nc^2 + 12*nc^2*Pi^2 - 27*z + 
         219*nc^2*z - 36*nc^2*Pi^2*z - 54*z^2 - 63*nc^2*z^2 + 
         6*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/(288*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-2808 - 4968*nc^2 - 80960*nc^4 + 432*Pi^2 + 
         432*nc^2*Pi^2 + 4224*nc^4*Pi^2 + 5184*z + 18240*nc^2*z + 
         88704*nc^4*z + 144*Pi^2*z + 672*nc^2*Pi^2*z + 12528*nc^4*Pi^2*z - 
         999*z^2 + 2460*nc^2*z^2 - 40389*nc^4*z^2 + 1392*nc^2*Pi^2*z^2 + 
         3600*nc^4*Pi^2*z^2 - 2016*nc^2*z^3 + 62432*nc^4*z^3 - 
         192*nc^2*Pi^2*z^3 + 1728*nc^4*Pi^2*z^3 - 1728*Zeta[3] - 
         1728*nc^2*Zeta[3] + 38016*nc^4*Zeta[3] + 1728*z*Zeta[3] - 
         5184*nc^2*z*Zeta[3] - 27648*nc^4*z*Zeta[3] + 864*z^2*Zeta[3] - 
         3456*nc^2*z^2*Zeta[3] + 30240*nc^4*z^2*Zeta[3]))/(27648*nc^3*z)) + 
    H[1, 0, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 7*nc^4)*
         (2 - 2*z + z^2))/(96*nc^3*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(96*nc^2*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(8 - 60*nc^2 - 20*z + 84*nc^2*z + 7*z^2 + 
           9*nc^2*z^2 + 24*nc^2*z^3))/(288*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(6 + 254*nc^2 + 24*Pi^2 + 84*nc^2*Pi^2 - 144*z - 
           380*nc^2*z - 24*Pi^2*z - 84*nc^2*Pi^2*z - 21*z^2 + 343*nc^2*z^2 + 
           12*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 + 96*nc^2*z^3))/(5184*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/
         (24*z) + ((-1 + nc)*(1 + nc)*(-81 + 341*nc^2 + 3070*nc^4 + 12*Pi^2 - 
           24*nc^2*Pi^2 + 60*nc^4*Pi^2 + 144*z - 350*nc^2*z - 3270*nc^4*z - 
           12*Pi^2*z + 24*nc^2*Pi^2*z - 60*nc^4*Pi^2*z - 27*z^2 - 
           59*nc^2*z^2 + 600*nc^4*z^2 + 6*Pi^2*z^2 - 12*nc^2*Pi^2*z^2 + 
           30*nc^4*Pi^2*z^2 - 1072*nc^4*z^3))/(576*nc^3*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(-36 + 100*nc^2 - 648*nc^4 + 48*z - 148*nc^2*z + 
           572*nc^4*z - 21*z^2 + 62*nc^2*z^2 + 11*nc^4*z^2 + 64*nc^4*z^3))/
         (384*nc^3*z)) + ((-1 + nc)*(1 + nc)*(1458 - 4794*nc^2 - 
         180284*nc^4 + 540*Pi^2 + 2100*nc^2*Pi^2 - 6264*nc^4*Pi^2 + 486*z - 
         4626*nc^2*z + 166952*nc^4*z - 828*Pi^2*z - 1884*nc^2*Pi^2*z + 
         5628*nc^4*Pi^2*z + 405*z^2 + 13044*nc^2*z^2 - 56929*nc^4*z^2 + 
         378*Pi^2*z^2 + 384*nc^2*Pi^2*z^2 - 1482*nc^4*Pi^2*z^2 - 
         3024*nc^2*z^3 + 61248*nc^4*z^3 - 576*nc^2*Pi^2*z^3 + 
         960*nc^4*Pi^2*z^3 + 2592*Zeta[3] - 8208*nc^2*Zeta[3] + 
         65232*nc^4*Zeta[3] - 2592*z*Zeta[3] + 8208*nc^2*z*Zeta[3] - 
         65232*nc^4*z*Zeta[3] + 1296*z^2*Zeta[3] - 4104*nc^2*z^2*Zeta[3] + 
         32616*nc^4*z^2*Zeta[3]))/(20736*nc^3*z)) + 
    Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(7936*nc^2 - 264*nc^2*Pi^2 + 270*z - 
          8214*nc^2*z + 288*nc^2*Pi^2*z - 27*z^2 + 2175*nc^2*z^2 - 
          36*nc^2*Pi^2*z^2 - 1216*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
          4104*nc^2*Zeta[3] + 4536*nc^2*z*Zeta[3] - 2052*nc^2*z^2*Zeta[3]))/
       (1728*nc*z) + ((-1 + nc)*(1 + nc)*(50760 + 74520*nc^2 - 
         10228560*nc^4 - 10080*Pi^2 - 8640*nc^2*Pi^2 + 356960*nc^4*Pi^2 - 
         1536*Pi^4 + 480*nc^2*Pi^4 + 10560*nc^4*Pi^4 - 142290*z - 
         571800*nc^2*z + 10212650*nc^4*z + 18000*Pi^2*z - 25440*nc^2*Pi^2*z - 
         235120*nc^4*Pi^2*z - 2424*Pi^4*z + 816*nc^2*Pi^4*z + 
         16536*nc^4*Pi^4*z + 46845*z^2 + 95340*nc^2*z^2 - 3183385*nc^4*z^2 - 
         45720*Pi^2*z^2 - 9840*nc^2*Pi^2*z^2 + 82760*nc^4*Pi^2*z^2 - 
         84*Pi^4*z^2 - 1608*nc^2*Pi^4*z^2 + 9876*nc^4*Pi^4*z^2 - 
         18240*nc^2*z^3 + 2326720*nc^4*z^3 + 3200*nc^2*Pi^2*z^3 + 
         24000*nc^4*Pi^2*z^3 + 129600*Zeta[3] - 25920*nc^2*Zeta[3] + 
         3340800*nc^4*Zeta[3] - 211680*z*Zeta[3] + 288000*nc^2*z*Zeta[3] - 
         3054240*nc^4*z*Zeta[3] - 86400*z^2*Zeta[3] - 174240*nc^2*z^2*
          Zeta[3] + 586080*nc^4*z^2*Zeta[3] + 34560*nc^2*z^3*Zeta[3] - 
         380160*nc^4*z^3*Zeta[3]))/(276480*nc^3*z)) + 
    H[-1, 0, z]*(Lb^2*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/
         (4*z) - ((-1 + nc)*(1 + nc)*(18 - 18*nc^2 + 380*nc^4 + 30*z - 
           42*nc^2*z + 336*nc^4*z + 12*z^2 - 15*nc^2*z^2 + 45*nc^4*z^2 + 
           32*nc^4*z^3))/(192*nc^3*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*z)/8 + 
        ((-1 + nc)*(1 + nc)*(-21 + 45*nc^2 + 152*nc^4 - 2*Pi^2 - 
           2*nc^2*Pi^2 + 44*nc^4*Pi^2 - 123*z + 39*nc^2*z + 262*nc^4*z - 
           2*Pi^2*z - 2*nc^2*Pi^2*z + 44*nc^4*Pi^2*z - 108*z^2 - 
           36*nc^2*z^2 + 114*nc^4*z^2 - Pi^2*z^2 - nc^2*Pi^2*z^2 + 
           22*nc^4*Pi^2*z^2 + 120*nc^4*z^3))/(96*nc^3*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(16*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(31 + 51*nc^2 + 30*nc^2*z - 27*z^2 + 
           9*nc^2*z^2 + 4*z^3))/(144*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(204*nc^2 - 3055*z + 2415*nc^2*z + 
           30*nc^2*Pi^2*z - 10530*z^2 - 1920*nc^2*z^2 + 30*nc^2*Pi^2*z^2 - 
           8235*z^3 - 3360*nc^2*z^3 + 15*nc^2*Pi^2*z^3 - 760*z^4 - 
           81*nc^2*z^5))/(12960*nc^2*z^2)) + 
      ((-1 + nc)*(1 + nc)*(-1224 - 408*nc^2 - 10530*z + 55350*nc^2*z - 
         404920*nc^4*z - 1620*Pi^2*z - 2700*nc^2*Pi^2*z + 15600*nc^4*Pi^2*z - 
         103140*z^2 + 63990*nc^2*z^2 - 380190*nc^4*z^2 - 3420*Pi^2*z^2 - 
         4950*nc^2*Pi^2*z^2 + 22920*nc^4*Pi^2*z^2 - 96480*z^3 + 
         2670*nc^2*z^3 - 73590*nc^4*z^3 - 1620*Pi^2*z^3 - 
         2565*nc^2*Pi^2*z^3 + 5205*nc^4*Pi^2*z^3 - 78640*nc^4*z^4 + 
         1680*nc^4*Pi^2*z^4 + 486*z^5 + 162*nc^2*z^5 - 6480*z*Zeta[3] - 
         5400*nc^2*z*Zeta[3] + 147960*nc^4*z*Zeta[3] - 6480*z^2*Zeta[3] - 
         11880*nc^2*z^2*Zeta[3] + 160920*nc^4*z^2*Zeta[3] - 
         3240*z^3*Zeta[3] - 5940*nc^2*z^3*Zeta[3] + 80460*nc^4*z^3*Zeta[3]))/
       (51840*nc^3*z^2)) + H[0, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(32*nc^4 - 2*z - 4*nc^2*z - 26*nc^4*z + z^2 - 
          10*nc^2*z^2 + 73*nc^4*z^2))/(384*nc^3*z) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/
         (16*nc) + ((-1 + nc)*(1 + nc)*(3 - 134*nc^2 + 43*nc^4 + 6*z + 
           49*nc^2*z + 13*nc^4*z - 16*nc^2*z^2 + 64*nc^4*z^2))/(192*nc^3)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 
           32*nc^2*z^2))/(192*nc) + ((-1 + nc)*(1 + nc)*(99 - 281*nc^2 + 
           11030*nc^4 - 24*Pi^2 + 24*nc^2*Pi^2 + 156*nc^4*Pi^2 + 1197*z - 
           209*nc^2*z - 1624*nc^4*z + 12*Pi^2*z - 48*nc^2*Pi^2*z + 
           174*nc^4*Pi^2*z + 128*nc^2*z^2 + 1472*nc^4*z^2))/(1152*nc^3)) + 
      nf*((Lb^3*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(96*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(4 + 4*nc^2 + 7*z + nc^2*z))/(96*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(-640 + 352*nc^2 - 157*z - 131*nc^2*z - 
           16*z^2 + 48*nc^2*z^2))/(576*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-24155 + 20235*nc^2 - 120*Pi^2 - 360*nc^2*Pi^2 - 
           40370*z - 9090*nc^2*z + 60*Pi^2*z + 60*nc^2*Pi^2*z + 3040*z^2 + 
           960*nc^2*z^2 - 324*nc^2*z^3))/(51840*nc^2)) - 
      ((-1 + nc)*(1 + nc)*(-10125*z + 630860*nc^2*z + 4690305*nc^4*z + 
         1800*Pi^2*z - 11040*nc^2*Pi^2*z + 79920*nc^4*Pi^2*z - 430200*z^2 + 
         1230720*nc^2*z^2 + 9780840*nc^4*z^2 + 2970*Pi^2*z^2 - 
         13500*nc^2*Pi^2*z^2 + 161490*nc^4*Pi^2*z^2 - 830025*z^3 + 
         594620*nc^2*z^3 + 6697805*nc^4*z^3 + 540*Pi^2*z^3 + 
         360*nc^2*Pi^2*z^3 + 101460*nc^4*Pi^2*z^3 - 408006*z^4 + 
         21168*nc^2*z^4 + 2814310*nc^4*z^4 - 630*Pi^2*z^4 - 
         3480*nc^2*Pi^2*z^4 + 37590*nc^4*Pi^2*z^4 + 3888*z^5 + 
         27056*nc^2*z^5 + 1207040*nc^4*z^5 - 5760*nc^2*Pi^2*z^5 + 
         18240*nc^4*Pi^2*z^5 + 1944*z^6 + 648*nc^2*z^6 - 
         207360*nc^4*Zeta[3] + 58320*z*Zeta[3] - 181440*nc^2*z*Zeta[3] - 
         1034640*nc^4*z*Zeta[3] + 87480*z^2*Zeta[3] - 319680*nc^2*z^2*
          Zeta[3] - 1880280*nc^4*z^2*Zeta[3] - 95040*nc^2*z^3*Zeta[3] - 
         1486080*nc^4*z^3*Zeta[3] - 29160*z^4*Zeta[3] + 
         43200*nc^2*z^4*Zeta[3] - 433080*nc^4*z^4*Zeta[3]))/
       (207360*nc^3*z*(1 + z)^2)) + H[0, 1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-4*nc^2 + 20*nc^4 - 2*z + 2*nc^2*z + 
          16*nc^4*z + z^2 - 7*nc^2*z^2 + 22*nc^4*z^2))/(96*nc^3*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 2*z + 18*nc^2*z - z^2 + 
            3*nc^2*z^2))/(96*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*
          (80*nc^2 + 12*z - 76*nc^2*z + 15*z^2 + 29*nc^2*z^2 + 24*nc^2*z^3))/
         (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-412*nc^2 + 24*nc^2*Pi^2 - 
           365*z + 2083*nc^2*z + 6*Pi^2*z - 66*nc^2*Pi^2*z + 31*z^2 - 
           101*nc^2*z^2 - 3*Pi^2*z^2 + 45*nc^2*Pi^2*z^2 + 300*nc^2*z^3))/
         (2592*nc^2*z)) + Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*z)/8 + 
        ((-1 + nc)*(1 + nc)*(576*nc^2 - 576*nc^4 + 24*nc^2*Pi^2 + 
           72*nc^4*Pi^2 - 450*z + 876*nc^2*z - 746*nc^4*z + 36*Pi^2*z + 
           84*nc^4*Pi^2*z - 153*z^2 - 246*nc^2*z^2 + 487*nc^4*z^2 - 
           6*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 78*nc^4*Pi^2*z^2 - 80*nc^2*z^3 - 
           1688*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(36*nc^2 - 204*nc^4 + 6*z + 28*nc^2*z + 
           522*nc^4*z - 12*z^2 + 73*nc^2*z^2 + 105*nc^4*z^2 - 8*nc^2*z^3 + 
           72*nc^4*z^3))/(192*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(-3456*nc^2 + 40368*nc^4 - 540*nc^2*Pi^2 + 
         2460*nc^4*Pi^2 + 6318*z + 6002*nc^2*z + 44540*nc^4*z - 144*Pi^2*z - 
         6*nc^2*Pi^2*z + 8730*nc^4*Pi^2*z + 14121*z^2 + 21723*nc^2*z^2 - 
         3558*nc^4*z^2 - 90*Pi^2*z^2 + 1296*nc^2*Pi^2*z^2 + 
         10764*nc^4*Pi^2*z^2 + 9288*z^3 + 13188*nc^2*z^3 + 12092*nc^4*z^3 + 
         252*Pi^2*z^3 + 594*nc^2*Pi^2*z^3 + 5466*nc^4*Pi^2*z^3 + 1485*z^4 + 
         2495*nc^2*z^4 + 11178*nc^4*z^4 + 198*Pi^2*z^4 + 30*nc^2*Pi^2*z^4 + 
         1314*nc^4*Pi^2*z^4 + 1572*nc^2*z^5 - 8644*nc^4*z^5 + 
         144*nc^2*Pi^2*z^5 + 288*nc^4*Pi^2*z^5 - 216*nc^2*Zeta[3] - 
         11880*nc^4*Zeta[3] + 2376*z*Zeta[3] - 9936*nc^2*z*Zeta[3] + 
         3024*nc^4*z*Zeta[3] + 4212*z^2*Zeta[3] - 17712*nc^2*z^2*Zeta[3] + 
         29808*nc^4*z^2*Zeta[3] + 1296*z^3*Zeta[3] - 6480*nc^2*z^3*Zeta[3] + 
         3024*nc^4*z^3*Zeta[3] - 540*z^4*Zeta[3] + 1512*nc^2*z^4*Zeta[3] - 
         11880*nc^4*z^4*Zeta[3]))/(10368*nc^3*z*(1 + z)^2)) + 
    nf*((-7*Lomega*(-1 + nc)*(1 + nc)*z)/108 + 
      Lb^3*((Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(16*z) - 
        ((-1 + nc)*(1 + nc)*(124 - 1148*nc^2 - 330*z + 1242*nc^2*z + 
           177*z^2 - 393*nc^2*z^2 - 16*z^3 + 80*nc^2*z^3))/(3456*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(20 - 20*z + 9*z^2))/(48*z) + 
        ((-1 + nc)*(1 + nc)*(2072 + 5900*nc^2 + 96*nc^2*Pi^2 - 108*z - 
           6420*nc^2*z + 24*Pi^2*z + 216*nc^2*Pi^2*z - 837*z^2 + 
           2781*nc^2*z^2 - 12*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 - 560*z^3 + 
           640*nc^2*z^3))/(6912*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(-1393340 - 2778292*nc^2 + 146640*Pi^2 + 
         72240*nc^2*Pi^2 - 2592*Pi^4 - 1329690*z + 3835098*nc^2*z + 
         87600*Pi^2*z - 586320*nc^2*Pi^2*z + 11088*Pi^4*z + 
         6480*nc^2*Pi^4*z + 1520355*z^2 - 3362403*nc^2*z^2 + 
         387840*Pi^2*z^2 + 194160*nc^2*Pi^2*z^2 + 2232*Pi^4*z^2 + 
         6552*nc^2*Pi^4*z^2 + 1137920*z^3 - 1133408*nc^2*z^3 - 
         83520*nc^2*Pi^2*z^3 + 3888*nc^2*Pi^2*z^4 - 1373760*Zeta[3] + 
         25920*nc^2*Zeta[3] + 1987200*z*Zeta[3] - 2211840*nc^2*z*Zeta[3] - 
         384480*z^2*Zeta[3] + 2047680*nc^2*z^2*Zeta[3] + 103680*z^3*Zeta[3] + 
         414720*nc^2*z^3*Zeta[3]))/(3732480*nc^2*z) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(7 - 7*z + z^2))/(18*z) - 
        ((-1 + nc)*(1 + nc)*(54180 - 115652*nc^2 - 1488*Pi^2 + 
           2640*nc^2*Pi^2 - 84162*z + 129138*nc^2*z + 288*Pi^2*z - 
           5280*nc^2*Pi^2*z + 32529*z^2 - 47001*nc^2*z^2 + 1656*Pi^2*z^2 + 
           1128*nc^2*Pi^2*z^2 - 7200*z^3 - 11488*nc^2*z^3 - 15552*Zeta[3] + 
           20736*nc^2*Zeta[3] + 27648*z*Zeta[3] - 15552*nc^2*z*Zeta[3] - 
           13824*z^2*Zeta[3] + 9504*nc^2*z^2*Zeta[3]))/(41472*nc^2*z))) + 
    H[0, z]*(Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - 
            z^2 + 9*nc^2*z^2))/(32*nc*z) + ((-1 + nc)*(1 + nc)*
          (-776*nc^4 + 15*z - 224*nc^2*z - 191*nc^4*z - 6*z^2 + 61*nc^2*z^2 - 
           359*nc^4*z^2 - 16*nc^2*z^3 + 48*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 15*z + 45*nc^2*z + 
           32*nc^2*z^2))/(96*nc) + ((-1 + nc)*(1 + nc)*(-288*nc^4 + 594*z - 
           888*nc^2*z + 24198*nc^4*z - 48*Pi^2*z + 96*nc^2*Pi^2*z + 
           528*nc^4*Pi^2*z - 45*z^2 - 204*nc^2*z^2 - 183*nc^4*z^2 - 
           96*nc^2*Pi^2*z^2 + 192*nc^4*Pi^2*z^2 + 128*nc^2*z^3 + 
           4352*nc^4*z^3))/(4608*nc^3*z)) + 
      ((-1 + nc)*(1 + nc)*(14688 + 4896*nc^2 + 4535040*nc^4 - 
         225120*nc^4*Pi^2 - 7056*nc^4*Pi^4 - 62613*z + 1584364*nc^2*z + 
         40432345*nc^4*z + 15930*Pi^2*z - 187620*nc^2*Pi^2*z - 
         501270*nc^4*Pi^2*z - 3780*Pi^4*z + 2412*nc^2*Pi^4*z + 
         3708*nc^4*Pi^4*z + 188406*z^2 + 3821832*nc^2*z^2 + 
         71223210*nc^4*z^2 + 87750*Pi^2*z^2 - 368280*nc^2*Pi^2*z^2 - 
         701910*nc^4*Pi^2*z^2 - 7722*Pi^4*z^2 + 2646*nc^2*Pi^4*z^2 + 
         28818*nc^4*Pi^4*z^2 + 617571*z^3 + 2979332*nc^2*z^3 + 
         48485145*nc^4*z^3 + 127710*Pi^2*z^3 - 186840*nc^2*Pi^2*z^3 - 
         763230*nc^4*Pi^2*z^3 - 4104*Pi^4*z^3 - 1944*nc^2*Pi^4*z^3 + 
         18288*nc^4*Pi^4*z^3 + 346032*z^4 + 806144*nc^2*z^4 + 
         22354840*nc^4*z^4 + 55890*Pi^2*z^4 - 17700*nc^2*Pi^2*z^4 - 
         298590*nc^4*Pi^2*z^4 - 162*Pi^4*z^4 - 2178*nc^2*Pi^4*z^4 + 
         234*nc^4*Pi^4*z^4 - 5832*z^5 + 69176*nc^2*z^5 + 9195600*nc^4*z^5 - 
         11520*nc^2*Pi^2*z^5 + 38880*nc^4*Pi^2*z^5 - 388800*nc^4*Zeta[3] - 
         181440*z*Zeta[3] - 138240*nc^2*z*Zeta[3] - 6246720*nc^4*z*Zeta[3] - 
         231660*z^2*Zeta[3] - 693360*nc^2*z^2*Zeta[3] - 
         12873060*nc^4*z^2*Zeta[3] + 81000*z^3*Zeta[3] - 
         920160*nc^2*z^3*Zeta[3] - 9753480*nc^4*z^3*Zeta[3] + 
         131220*z^4*Zeta[3] - 332640*nc^2*z^4*Zeta[3] - 
         3950100*nc^4*z^4*Zeta[3] + 51840*nc^2*z^5*Zeta[3] - 
         1192320*nc^4*z^5*Zeta[3]))/(622080*nc^3*z*(1 + z)^2) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-4 + 20*nc^2 + 5*z + 11*nc^2*z + 2*z^2 + 
           14*nc^2*z^2))/(288*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*
          (-344 + 224*nc^2 + 24*Pi^2 - 625*z - 799*nc^2*z + 12*Pi^2*z + 
           36*nc^2*Pi^2*z - 376*z^2 - 178*nc^2*z^2 + 30*Pi^2*z^2 + 
           30*nc^2*Pi^2*z^2 - 232*z^3 - 240*nc^2*z^3))/(1728*nc^2*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-104 - 240*nc^2 - 546*z + 450*nc^2*z + 
           3*z^2 - 219*nc^2*z^2 - 32*z^3 + 96*nc^2*z^3))/(1152*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-23800 + 15568*nc^2 + 1920*Pi^2 - 200525*z + 
           184681*nc^2*z + 120*Pi^2*z + 1080*nc^2*Pi^2*z + 23410*z^2 - 
           14*nc^2*z^2 - 2850*Pi^2*z^2 - 3750*nc^2*Pi^2*z^2 - 30960*z^3 - 
           4092*nc^2*z^3 + 1200*nc^2*Pi^2*z^3 - 12960*Zeta[3] - 
           25920*nc^2*Zeta[3] - 8640*z*Zeta[3] - 25920*nc^2*z*Zeta[3] - 
           15120*z^2*Zeta[3] - 54000*nc^2*z^2*Zeta[3]))/(155520*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 45*z - 69*nc^2*z + 
            352*nc^2*z^2))/(576*nc) - ((-1 + nc)*(1 + nc)*
          (18960*nc^4 - 792*nc^4*Pi^2 - 54*z + 6256*nc^2*z + 74866*nc^4*z + 
           54*Pi^2*z + 60*nc^2*Pi^2*z + 2664*nc^4*Pi^2*z - 1485*z^2 - 
           752*nc^2*z^2 + 10135*nc^4*z^2 + 9*Pi^2*z^2 + 240*nc^2*Pi^2*z^2 + 
           969*nc^4*Pi^2*z^2 - 484*nc^2*z^3 + 20780*nc^4*z^3 - 
           96*nc^2*Pi^2*z^3 + 528*nc^4*Pi^2*z^3 - 6048*nc^4*Zeta[3] + 
           1404*z*Zeta[3] - 3024*nc^2*z*Zeta[3] - 10476*nc^4*z*Zeta[3] - 
           378*z^2*Zeta[3] + 756*nc^2*z^2*Zeta[3] - 7722*nc^4*z^2*Zeta[3]))/
         (3456*nc^3*z))) + 
    H[1, z]*(nf^2*((5*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(72*nc*z) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*(52 - 52*z + 21*z^2))/(432*nc*z)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 
           9*z^2 + 25*nc^2*z^2))/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*(90 + 2660*nc^2 + 1162*nc^4 - 24*Pi^2 + 
           216*nc^4*Pi^2 + 54*z - 2292*nc^2*z - 1386*nc^4*z + 24*Pi^2*z - 
           216*nc^4*Pi^2*z + 99*z^2 + 426*nc^2*z^2 + 495*nc^4*z^2 - 
           12*Pi^2*z^2 + 108*nc^4*Pi^2*z^2 + 64*nc^2*z^3 - 1408*nc^4*z^3))/
         (2304*nc^3*z)) + Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
           (2 - 2*z + z^2))/(16*nc*z) + ((-1 + nc)*(1 + nc)*
          (172*nc^2 - 596*nc^4 + 12*z - 194*nc^2*z + 550*nc^4*z - 3*z^2 + 
           58*nc^2*z^2 - 119*nc^4*z^2 - 8*nc^2*z^3 + 40*nc^4*z^3))/
         (576*nc^3*z)) + ((-1 + nc)*(1 + nc)*(257985 + 754250*nc^2 + 
         1485985*nc^4 - 16740*Pi^2 - 24150*nc^2*Pi^2 - 522930*nc^4*Pi^2 - 
         3168*Pi^4 - 612*nc^2*Pi^4 + 12924*nc^4*Pi^4 - 352755*z + 
         202690*nc^2*z - 1356435*nc^4*z + 19440*Pi^2*z + 19530*nc^2*Pi^2*z + 
         22770*nc^4*Pi^2*z - 144180*z^2 - 46910*nc^2*z^2 - 144650*nc^4*z^2 + 
         14310*Pi^2*z^2 + 14730*nc^2*Pi^2*z^2 + 425220*nc^4*Pi^2*z^2 + 
         1584*Pi^4*z^2 + 306*nc^2*Pi^4*z^2 - 6462*nc^4*Pi^4*z^2 + 
         466560*z^3 + 748570*nc^2*z^3 + 2697530*nc^4*z^3 - 21870*Pi^2*z^3 - 
         25710*nc^2*Pi^2*z^3 - 23640*nc^4*Pi^2*z^3 - 1584*Pi^4*z^3 - 
         306*nc^2*Pi^4*z^3 + 6462*nc^4*Pi^4*z^3 + 243920*nc^2*z^4 - 
         240*nc^4*z^4 + 93600*nc^4*Pi^2*z^4 + 408240*Zeta[3] + 
         24840*nc^2*Zeta[3] - 2148120*nc^4*Zeta[3] - 220320*z*Zeta[3] - 
         139320*nc^2*z*Zeta[3] - 1080*nc^4*z*Zeta[3] - 362880*z^2*Zeta[3] - 
         176040*nc^2*z^2*Zeta[3] + 590760*nc^4*z^2*Zeta[3] + 
         265680*z^3*Zeta[3] - 167400*nc^2*z^3*Zeta[3] - 
         1435320*nc^4*z^3*Zeta[3] - 155520*nc^2*z^4*Zeta[3] + 
         120960*nc^4*z^4*Zeta[3]))/(622080*nc^3*z*(1 + z)) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-5 + 13*nc^2)*(2 - 2*z + z^2))/
         (288*nc^2*z) + Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/
           (36*z) + ((-1 + nc)*(1 + nc)*(-670 - 1700*nc^2 + 12*nc^2*Pi^2 + 
             616*z + 1360*nc^2*z - 12*nc^2*Pi^2*z - 443*z^2 - 713*nc^2*z^2 + 
             6*nc^2*Pi^2*z^2 - 200*nc^2*z^3))/(1728*nc^2*z)) + 
        Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*z) + 
          ((-1 + nc)*(1 + nc)*(-57 - 77*nc^2 + 51*z + 69*nc^2*z - 27*z^2 - 
             9*nc^2*z^2 + 8*nc^2*z^3))/(288*nc^2*z)) - 
        ((-1 + nc)*(1 + nc)*(7670 + 74246*nc^2 - 96*Pi^2 - 1236*nc^2*Pi^2 - 
           6002*z - 74054*nc^2*z + 168*Pi^2*z + 1716*nc^2*Pi^2*z + 4483*z^2 + 
           28741*nc^2*z^2 - 102*Pi^2*z^2 - 714*nc^2*Pi^2*z^2 - 
           5376*nc^2*z^3 + 240*nc^2*Pi^2*z^3 + 10800*Zeta[3] - 
           23760*nc^2*Zeta[3] - 10800*z*Zeta[3] + 23760*nc^2*z*Zeta[3] + 
           5400*z^2*Zeta[3] - 11880*nc^2*z^2*Zeta[3]))/(31104*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(144 + 160*nc^2 - 144*z - 160*nc^2*z + 
           45*z^2 + 41*nc^2*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1269 - 32612*nc^2 - 503*nc^4 + 324*Pi^2 + 
           324*nc^2*Pi^2 - 696*nc^4*Pi^2 + 3024*z + 31372*nc^2*z - 
           12140*nc^4*z - 684*Pi^2*z - 612*nc^2*Pi^2*z + 240*nc^4*Pi^2*z - 
           3132*z^2 - 10208*nc^2*z^2 + 8404*nc^4*z^2 + 360*Pi^2*z^2 + 
           414*nc^2*Pi^2*z^2 + 726*nc^4*Pi^2*z^2 + 1048*nc^2*z^3 - 
           5960*nc^4*z^3 + 96*nc^4*Pi^2*z^3 - 3888*Zeta[3] + 
           12096*nc^2*Zeta[3] - 13392*nc^4*Zeta[3] + 3888*z*Zeta[3] - 
           12096*nc^2*z*Zeta[3] + 13392*nc^4*z*Zeta[3] - 1944*z^2*Zeta[3] + 
           6048*nc^2*z^2*Zeta[3] - 6696*nc^4*z^2*Zeta[3]))/(6912*nc^3*z))) + 
    H[-1, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 11*nc^4)*Pi^2*
        (2 + 2*z + z^2))/(192*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(2160*Pi^2 - 10035*nc^2*Pi^2 - 6615*nc^4*Pi^2 + 
         528*Pi^4 + 486*nc^2*Pi^4 + 1302*nc^4*Pi^4 + 3960*Pi^2*z - 
         9630*nc^2*Pi^2*z + 6610*nc^4*Pi^2*z + 528*Pi^4*z + 450*nc^2*Pi^4*z + 
         1374*nc^4*Pi^4*z + 1800*Pi^2*z^2 - 585*nc^2*Pi^2*z^2 + 
         12755*nc^4*Pi^2*z^2 + 264*Pi^4*z^2 + 225*nc^2*Pi^4*z^2 + 
         687*nc^4*Pi^4*z^2 - 8080*nc^4*Pi^2*z^3 - 32400*nc^2*Zeta[3] + 
         95040*nc^4*Zeta[3] - 31320*nc^2*z*Zeta[3] + 190080*nc^4*z*Zeta[3] - 
         28620*nc^2*z^2*Zeta[3] + 65340*nc^4*z^2*Zeta[3] + 
         8640*nc^4*z^3*Zeta[3]))/(103680*nc^3*z) + 
      nf*((5*Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(288*z) - 
        ((-1 + nc)*(1 + nc)*(10*Pi^2 + 10*Pi^2*z + 29*Pi^2*z^2 - 
           108*Zeta[3] - 108*z*Zeta[3] - 54*z^2*Zeta[3]))/(2592*z)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(48*z) + 
        ((-1 + nc)*(1 + nc)*(36*Pi^2 - 108*nc^2*Pi^2 + 172*nc^4*Pi^2 + 
           84*Pi^2*z - 72*nc^2*Pi^2*z + 476*nc^4*Pi^2*z + 48*Pi^2*z^2 - 
           27*nc^2*Pi^2*z^2 + 229*nc^4*Pi^2*z^2 + 32*nc^4*Pi^2*z^3 + 
           288*nc^2*Zeta[3] + 3168*nc^4*Zeta[3] + 288*nc^2*z*Zeta[3] + 
           3168*nc^4*z*Zeta[3] + 144*nc^2*z^2*Zeta[3] + 1584*nc^4*z^2*
            Zeta[3]))/(1152*nc^3*z))) - 
    ((-1 + nc)*(1 + nc)*(-1395576 - 514872*nc^2 - 238134240*nc^4 + 
       168480*Pi^2 - 51840*nc^2*Pi^2 + 8147680*nc^4*Pi^2 + 42336*Pi^4 - 
       5184*nc^2*Pi^4 + 559776*nc^4*Pi^4 + 1236762*z + 2864424*nc^2*z - 
       238273090*nc^4*z - 168480*Pi^2*z - 1574560*nc^2*Pi^2*z + 
       14346880*nc^4*Pi^2*z + 112464*Pi^4*z + 50016*nc^2*Pi^4*z + 
       1224384*nc^4*Pi^4*z + 4669353*z^2 + 11325876*nc^2*z^2 + 
       158536675*nc^4*z^2 + 582480*Pi^2*z^2 - 3224880*nc^2*Pi^2*z^2 + 
       5191360*nc^4*Pi^2*z^2 + 142920*Pi^4*z^2 + 180792*nc^2*Pi^4*z^2 + 
       907440*nc^4*Pi^4*z^2 + 92772*z^3 + 11588304*nc^2*z^3 + 
       173333260*nc^4*z^3 + 2344320*Pi^2*z^3 - 1938240*nc^2*Pi^2*z^3 - 
       1470400*nc^4*Pi^2*z^3 + 117792*Pi^4*z^3 + 193104*nc^2*Pi^4*z^3 + 
       405408*nc^4*Pi^4*z^3 - 1897587*z^4 + 3231036*nc^2*z^4 + 
       108635335*nc^4*z^4 + 1417104*Pi^2*z^4 - 243472*nc^2*Pi^2*z^4 - 
       1865760*nc^4*Pi^2*z^4 + 45000*Pi^4*z^4 + 70248*nc^2*Pi^4*z^4 + 
       187584*nc^4*Pi^4*z^4 + 46656*z^5 - 410688*nc^2*z^5 + 
       93977600*nc^4*z^5 - 15552*Pi^2*z^5 - 9984*nc^2*Pi^2*z^5 - 
       1403200*nc^4*Pi^2*z^5 + 2304*nc^2*Pi^4*z^5 + 24576*nc^4*Pi^4*z^5 - 
       7776*Pi^2*z^6 - 2592*nc^2*Pi^2*z^6 - 5754240*Zeta[3] - 
       1555200*nc^2*Zeta[3] + 26801280*nc^4*Zeta[3] - 311040*Pi^2*Zeta[3] + 
       69120*nc^2*Pi^2*Zeta[3] - 449280*nc^4*Pi^2*Zeta[3] - 
       6207840*z*Zeta[3] + 7070400*nc^2*z*Zeta[3] + 59536800*nc^4*z*Zeta[3] - 
       388800*Pi^2*z*Zeta[3] + 397440*nc^2*Pi^2*z*Zeta[3] - 
       2859840*nc^4*Pi^2*z*Zeta[3] + 2488320*z^2*Zeta[3] + 
       17932320*nc^2*z^2*Zeta[3] + 64179360*nc^4*z^2*Zeta[3] + 
       38880*Pi^2*z^2*Zeta[3] + 682560*nc^2*Pi^2*z^2*Zeta[3] - 
       4911840*nc^4*Pi^2*z^2*Zeta[3] + 583200*z^3*Zeta[3] + 
       8208000*nc^2*z^3*Zeta[3] + 43204320*nc^4*z^3*Zeta[3] + 
       449280*nc^2*Pi^2*z^3*Zeta[3] - 3041280*nc^4*Pi^2*z^3*Zeta[3] - 
       2358720*z^4*Zeta[3] - 1167840*nc^2*z^4*Zeta[3] - 
       1833120*nc^4*z^4*Zeta[3] - 116640*Pi^2*z^4*Zeta[3] + 
       95040*nc^2*Pi^2*z^4*Zeta[3] - 540000*nc^4*Pi^2*z^4*Zeta[3] - 
       69120*nc^2*z^5*Zeta[3] - 13593600*nc^4*z^5*Zeta[3] + 6220800*Zeta[5] + 
       3317760*nc^2*Zeta[5] + 44997120*nc^4*Zeta[5] + 12648960*z*Zeta[5] + 
       1088640*nc^2*z*Zeta[5] + 58112640*nc^4*z*Zeta[5] + 
       9745920*z^2*Zeta[5] - 5676480*nc^2*z^2*Zeta[5] + 
       9771840*nc^4*z^2*Zeta[5] + 6428160*z^3*Zeta[5] - 
       1347840*nc^2*z^3*Zeta[5] + 25194240*nc^4*z^3*Zeta[5] + 
       3110400*z^4*Zeta[5] + 2099520*nc^2*z^4*Zeta[5] + 
       28537920*nc^4*z^4*Zeta[5]))/(4976640*nc^3*z*(1 + z)^2)
 
IIPT[q, g, 0] = 0
 
IIPT[q, g, 1] = -((-1 + z)*z)/2 + (Lb*(-1 + 2*z - 2*z^2))/4
 
IIPT[q, g, 2] = Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) - 
      (-16*nc^2 - 21*z + 9*nc^2*z + 48*z^2 - 144*nc^2*z^2 - 36*z^3 + 
        160*nc^2*z^3)/(192*nc*z)) + 
    Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) + 
      (-104*nc^2 + 90*z + 54*nc^2*z - 6*Pi^2*z + 6*nc^2*Pi^2*z - 297*z^2 - 
        243*nc^2*z^2 + 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 252*z^3 + 
        212*nc^2*z^3 - 12*Pi^2*z^3 + 12*nc^2*Pi^2*z^3)/(288*nc*z)) - 
    (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, z])/48 + 
    (-(Lb^2*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(32*nc) - 
      (Lb*(-3 + 15*nc^2 + 24*z - 24*nc^2*z - 24*z^2 + 200*nc^2*z^2))/
       (96*nc) + (-72 + 240*nc^2 - 135*z - 105*nc^2*z + 72*z^2 + 
        472*nc^2*z^2)/(576*nc))*H[0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) + ((1 + nc^2)*z*(-3 + 4*z))/
       (32*nc) - (Lb^2*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(16*nc))*H[1, z] + 
    ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*H[-1, 0, z] + 
    (-(Lb*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
      (3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
     H[0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
      ((-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(24*nc*z))*
     H[1, 0, z] + (((1 + nc^2)*(-1 + z)*z)/(8*nc) + 
      (Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc))*H[1, 1, z] - 
    (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/4 + 
    (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/8 + 
    (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, z])/4 - 
    ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*H[0, 0, 0, z])/
     (32*nc) - (nc*z*H[0, 1, 0, z])/2 + ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[0, 1, 1, z])/(16*nc) - ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, z])/(16*nc) + (nc*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/8 + 
    (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/8 - 
    ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/(16*nc) + 
    (688*nc^2 - 48*nc^2*Pi^2 + 351*z - 1611*nc^2*z + 72*nc^2*Pi^2*z - 
      2025*z^2 + 3573*nc^2*z^2 + 36*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 1944*z^3 - 
      3136*nc^2*z^3 - 36*Pi^2*z^3 + 300*nc^2*Pi^2*z^3 - 756*z*Zeta[3] + 
      756*nc^2*z*Zeta[3] + 1512*z^2*Zeta[3] - 1080*nc^2*z^2*Zeta[3] - 
      1512*z^3*Zeta[3] + 1512*nc^2*z^3*Zeta[3])/(1728*nc*z)
 
IIPT[q, g, 3] = Lb^3*(-(Lomega^2*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/
       (32*nc^2) - (Lomega*(-1 + nc)*(1 + nc)*(-16*nc^2 - 21*z + 31*nc^2*z + 
         48*z^2 - 188*nc^2*z^2 - 36*z^3 + 204*nc^2*z^3))/(384*nc^2*z) + 
      (-432*nc^2 + 2608*nc^4 - 423*z + 936*nc^2*z - 3465*nc^4*z + 24*Pi^2*z - 
        24*nc^2*Pi^2*z - 192*nc^4*Pi^2*z + 828*z^2 - 6012*nc^2*z^2 + 
        21024*nc^4*z^2 - 48*Pi^2*z^2 + 336*nc^2*Pi^2*z^2 - 
        1056*nc^4*Pi^2*z^2 - 486*z^3 + 5868*nc^2*z^3 - 20446*nc^4*z^3 + 
        96*Pi^2*z^3 - 288*nc^2*Pi^2*z^3 + 192*nc^4*Pi^2*z^3)/
       (13824*nc^2*z)) - ((4 - 39*nc^2 + 53*nc^4)*Pi^2*(1 + 2*z + 2*z^2)*
      H[-1, -1, -1, z])/(288*nc^2) + 
    (-(Lb^2*(1 - 2*nc^2 + 5*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (160*nc^4 - 369*z + 1386*nc^2*z - 801*nc^4*z + 18*Pi^2*z - 
        210*nc^2*Pi^2*z + 300*nc^4*Pi^2*z - 864*z^2 + 2880*nc^2*z^2 - 
        912*nc^4*z^2 + 36*Pi^2*z^2 - 420*nc^2*Pi^2*z^2 + 600*nc^4*Pi^2*z^2 - 
        567*z^3 + 1764*nc^2*z^3 - 1169*nc^4*z^3 + 36*Pi^2*z^3 - 
        420*nc^2*Pi^2*z^3 + 600*nc^4*Pi^2*z^3)/(1728*nc^2*z) + 
      nf*((5*nc*(1 + 2*z + 2*z^2))/72 + (Lb*nc*(1 + 2*z + 2*z^2))/24) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/8 - 
        (36 - 15*nc^2 + 73*nc^4 + 78*z - 60*nc^2*z + 134*nc^4*z + 42*z^2 - 
          54*nc^2*z^2 + 92*nc^4*z^2)/(96*nc^2)))*H[-1, -1, 0, z] + 
    ((-1 + 3*nc^2)*(-5 + 19*nc^2)*Pi^2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, z])/
     (288*nc^2) + ((Lb^2*(1 - 3*nc^2 + 8*nc^4)*(1 + 2*z + 2*z^2))/(32*nc^2) - 
      (1936*nc^4 - 1647*z + 900*nc^2*z + 1243*nc^4*z - 138*nc^2*Pi^2*z + 
        264*nc^4*Pi^2*z - 3456*z^2 + 5148*nc^2*z^2 + 32*nc^4*z^2 - 
        276*nc^2*Pi^2*z^2 + 528*nc^4*Pi^2*z^2 - 1881*z^3 + 4248*nc^2*z^3 - 
        795*nc^4*z^3 - 312*nc^2*Pi^2*z^3 + 600*nc^4*Pi^2*z^3)/(3456*nc^2*z) + 
      nf*(-(Lb*nc*(1 + 2*z + 2*z^2))/16 - (nc*(25 + 62*z + 62*z^2))/432) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/16 + 
        (80*nc^4 + 60*z - 87*nc^2*z + 165*nc^4*z + 138*z^2 - 216*nc^2*z^2 + 
          822*nc^4*z^2 + 78*z^3 - 120*nc^2*z^3 + 794*nc^4*z^3)/(192*nc^2*z)))*
     H[-1, 0, 0, z] + ((Lb^2*(-1 + 3*nc^2)*(1 + 2*z + 2*z^2))/16 + 
      (Lb*(1 + z)*(8*nc^2 - 21*z + 37*nc^2*z - 15*z^2 + 59*nc^2*z^2))/
       (48*z) - (232*nc^4 + 495*nc^2*z - 303*nc^4*z + 18*Pi^2*z - 
        9*nc^2*Pi^2*z + 36*nc^4*Pi^2*z + 738*nc^2*z^2 + 48*nc^4*z^2 + 
        36*Pi^2*z^2 - 18*nc^2*Pi^2*z^2 + 72*nc^4*Pi^2*z^2 + 252*nc^2*z^3 + 
        592*nc^4*z^3 + 36*Pi^2*z^3 + 36*nc^4*Pi^2*z^3)/(864*nc^2*z))*
     H[-1, 0, 1, z] + (Pi^2*(6 - 75*nc^2 + 135*nc^4 + 12*z - 78*nc^2*z + 
       198*nc^4*z + 16*z^2 - 146*nc^2*z^2 + 270*nc^4*z^2)*H[0, -1, -1, z])/
     (576*nc^2) + ((Lb^2*(1 - 2*nc^2 - 7*nc^4 + 2*z - 4*nc^2*z + 34*nc^4*z + 
         4*z^2 - 8*nc^2*z^2 + 4*nc^4*z^2))/(32*nc^2) - 
      (-1215 - 621*nc^2 + 1410*nc^4 - 177*nc^2*Pi^2 + 279*nc^4*Pi^2 - 882*z + 
        3510*nc^2*z - 2688*nc^4*z + 24*Pi^2*z - 210*nc^2*Pi^2*z + 
        726*nc^4*Pi^2*z - 567*z^2 + 1764*nc^2*z^2 + 3655*nc^4*z^2 + 
        36*Pi^2*z^2 - 378*nc^2*Pi^2*z^2 + 642*nc^4*Pi^2*z^2)/(1728*nc^2) + 
      nf*(-(Lb*nc*(1 + 2*z + 2*z^2))/24 - (nc*(10 + 21*z + 20*z^2))/144) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/8 + 
        (18 + 3*nc^2 + 23*nc^4 + 21*z - 51*nc^2*z + 43*nc^4*z + 21*z^2 - 
          27*nc^2*z^2 + 240*nc^4*z^2)/(48*nc^2)))*H[0, -1, 0, z] - 
    (Pi^2*(10 - 67*nc^2 + 121*nc^4 + 12*z - 34*nc^2*z + 158*nc^4*z + 20*z^2 - 
       138*nc^2*z^2 + 250*nc^4*z^2)*H[0, 0, -1, z])/(576*nc^2) + 
    (-(Lb^2*(1 + 2*nc^2 + 13*nc^4 + 2*z + 12*nc^2*z - 78*nc^4*z + 8*z^2 - 
          16*nc^2*z^2 + 8*nc^4*z^2))/(64*nc^2) + 
      (585 - 1768*nc^2 - 25681*nc^4 + 156*Pi^2 + 216*nc^2*Pi^2 - 
        156*nc^4*Pi^2 - 6246*z - 9952*nc^2*z + 43590*nc^4*z - 312*Pi^2*z + 
        1296*nc^2*Pi^2*z - 2280*nc^4*Pi^2*z - 7128*z^2 + 10584*nc^2*z^2 - 
        121616*nc^4*z^2 + 624*Pi^2*z^2 - 864*nc^2*Pi^2*z^2 + 
        1968*nc^4*Pi^2*z^2)/(13824*nc^2) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(16*nc) - 
        (Lb*(43 - 47*nc^2 - 68*z + 108*nc^2*z - 32*z^2 + 32*nc^2*z^2))/
         (192*nc) + (-1805 + 1741*nc^2 + 1282*z - 2466*nc^2*z - 1344*z^2 + 
          1712*nc^2*z^2)/(3456*nc)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 
            4*z^2 + 4*nc^2*z^2))/(64*nc^2) - (3 - 130*nc^2 - 169*nc^4 + 
          180*z - 16*nc^2*z - 1572*nc^4*z + 468*z^2 - 2552*nc^2*z^2 + 
          2804*nc^4*z^2)/(768*nc^2)))*H[0, 0, 0, z] + 
    ((-5*nc*nf*z)/288 - (Lb^2*(3 - 19*nc^4 - 6*z + 40*nc^2*z - 82*nc^4*z + 
         12*z^2 - 32*nc^2*z^2 + 20*nc^4*z^2))/(64*nc^2) - 
      (Lb*(9 - 72*nc^2 + 219*nc^4 - 132*z + 12*nc^2*z - 84*nc^4*z + 96*z^2 - 
         968*nc^2*z^2 + 1400*nc^4*z^2))/(384*nc^2) - 
      (-441 + 1686*nc^2 + 39*nc^4 - 24*Pi^2 - 132*nc^2*Pi^2 + 234*nc^4*Pi^2 + 
        99*z - 1866*nc^2*z + 3699*nc^4*z - 48*Pi^2*z + 456*nc^2*Pi^2*z - 
        516*nc^4*Pi^2*z - 216*z^2 + 1506*nc^2*z^2 - 7130*nc^4*z^2 - 
        168*Pi^2*z^2 - 276*nc^2*Pi^2*z^2 + 324*nc^4*Pi^2*z^2)/(3456*nc^2))*
     H[0, 0, 1, z] + 
    (-(Lb^2*(1 - 2*nc^2 - nc^4 - 2*z + 10*nc^2*z - 16*nc^4*z + 3*z^2 - 
          8*nc^2*z^2 + 5*nc^4*z^2))/(16*nc^2) + 
      (1248*nc^4 + 63*z - 834*nc^2*z + 4107*nc^4*z + 72*Pi^2*z + 
        6*nc^2*Pi^2*z + 204*nc^4*Pi^2*z - 909*z^2 + 1638*nc^2*z^2 + 
        5979*nc^4*z^2 - 48*Pi^2*z^2 - 270*nc^2*Pi^2*z^2 + 588*nc^4*Pi^2*z^2 - 
        1008*z^3 + 251*nc^2*z^3 + 17623*nc^4*z^3 - 12*Pi^2*z^3 - 
        444*nc^2*Pi^2*z^3 + 972*nc^4*Pi^2*z^3 - 36*z^4 - 2167*nc^2*z^4 + 
        14557*nc^4*z^4 + 108*Pi^2*z^4 - 168*nc^2*Pi^2*z^4 + 
        588*nc^4*Pi^2*z^4)/(3456*nc^2*z*(1 + z)) + 
      nf*((Lb*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
        (-12*nc^2 + 18*z - 83*nc^2*z - 20*z^2 + 12*nc^2*z^2)/(288*nc)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*z)/4 - (32*nc^4 + 9*z - 42*nc^2*z + 
          105*nc^4*z + 30*nc^2*z^2 + 418*nc^4*z^2 + 12*z^3 - 360*nc^2*z^3 + 
          292*nc^4*z^3)/(192*nc^2*z)))*H[0, 1, 0, z] + 
    (-(Lb^2*(5 - 12*nc^2 + 15*nc^4 - 10*z + 48*nc^2*z - 6*nc^4*z + 12*z^2 - 
          32*nc^2*z^2 + 20*nc^4*z^2))/(64*nc^2) + 
      (464*nc^4 + 315*z - 626*nc^2*z + 755*nc^4*z + 6*Pi^2*z + 
        132*nc^2*Pi^2*z + 150*nc^4*Pi^2*z - 423*z^2 + 2608*nc^2*z^2 + 
        1259*nc^4*z^2 - 36*Pi^2*z^2 - 192*nc^2*Pi^2*z^2 + 180*nc^4*Pi^2*z^2 + 
        243*z^3 - 1874*nc^2*z^3 - 149*nc^4*z^3 - 36*Pi^2*z^3 + 
        96*nc^2*Pi^2*z^3 + 324*nc^4*Pi^2*z^3)/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (-10 + 10*nc^2 + 23*z - 26*nc^2*z - 23*z^2 + 23*nc^2*z^2)/(432*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(32*nc^2) + 
        (-16*nc^4 - 16*nc^2*z + 16*nc^4*z + 33*z^2 + 8*nc^2*z^2 - 
          113*nc^4*z^2 - 27*z^3 + 162*nc^2*z^3 + 253*nc^4*z^3)/(192*nc^2*z)))*
     H[0, 1, 1, z] + ((1 + nc^2)*Pi^2*(1 - 2*z + 2*z^2)*H[1, 0, -1, z])/96 + 
    (-(Lb^2*(-1 + 2*nc^2)*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (184*nc^2 - 6160*nc^4 - 189*z + 1850*nc^2*z - 2601*nc^4*z + 72*Pi^2*z - 
        42*nc^2*Pi^2*z + 102*nc^4*Pi^2*z - 279*z^2 - 592*nc^2*z^2 - 
        23329*nc^4*z^2 - 72*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 - 102*nc^4*Pi^2*z^2 + 
        9*z^3 - 1144*nc^2*z^3 + 1627*nc^4*z^3 + 99*z^4 + 1222*nc^2*z^4 + 
        28623*nc^4*z^4 + 144*Pi^2*z^4 - 84*nc^2*Pi^2*z^4 + 204*nc^4*Pi^2*z^4)/
       (3456*nc^2*z*(1 + z)) + nf*((Lb*(-2 + 3*nc^2)*(1 - 2*z + 2*z^2))/
         (48*nc) - (48 - 96*nc^2 + 133*z - 71*nc^2*z + 28*z^2 - 
          284*nc^2*z^2 - 184*z^3 + 416*nc^2*z^3)/(864*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(32*nc^2) - 
        (-16*nc^4 - 6*z - 122*nc^2*z - 72*nc^4*z - 33*z^2 + 304*nc^2*z^2 - 
          201*nc^4*z^2 + 39*z^3 - 208*nc^2*z^3 + 337*nc^4*z^3)/(192*nc^2*z)))*
     H[1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      (-16*nc^2 - 400*nc^4 - 36*z + 1128*nc^2*z + 1834*nc^4*z - 6*Pi^2*z - 
        39*nc^2*Pi^2*z + 39*nc^4*Pi^2*z + 162*z^2 - 1614*nc^2*z^2 - 
        1904*nc^4*z^2 + 12*Pi^2*z^2 + 78*nc^2*Pi^2*z^2 - 78*nc^4*Pi^2*z^2 - 
        108*z^3 + 565*nc^2*z^3 - 273*nc^4*z^3 - 12*Pi^2*z^3 - 
        78*nc^2*Pi^2*z^3 + 78*nc^4*Pi^2*z^3)/(1728*nc^2*z) + 
      nf*(-(Lb*nc*(1 - 2*z + 2*z^2))/24 - (nc*(10 - 23*z + 23*z^2))/216) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/16 + 
        (-24*nc^4 - 6*nc^2*z + 46*nc^4*z + 24*z^2 - 21*nc^2*z^2 - 
          191*nc^4*z^2 - 24*z^3 + 27*nc^2*z^3 + 191*nc^4*z^3)/(96*nc^2*z)))*
     H[1, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (nf*(12 - 24*nc^2 + 27*z - 19*nc^2*z + 27*z^2 - 85*nc^2*z^2 - 66*z^3 + 
         118*nc^2*z^3))/(432*nc*z) - (-224*nc^2 - 3744*nc^4 - 108*z + 
        871*nc^2*z + 847*nc^4*z - 48*Pi^2*z + 48*nc^2*Pi^2*z + 
        96*nc^4*Pi^2*z - 198*z^2 - 1467*nc^2*z^2 - 12301*nc^4*z^2 + 
        48*Pi^2*z^2 - 48*nc^2*Pi^2*z^2 - 96*nc^4*Pi^2*z^2 - 54*z^3 - 
        655*nc^2*z^3 - 2013*nc^4*z^3 + 36*z^4 + 2015*nc^2*z^4 + 
        14987*nc^4*z^4 - 96*Pi^2*z^4 + 96*nc^2*Pi^2*z^4 + 192*nc^4*Pi^2*z^4)/
       (3456*nc^2*z*(1 + z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/16 + 
        (-8*nc^2 - 32*nc^4 + 12*z - 21*nc^2*z + 15*nc^4*z - 6*z^2 - 
          51*nc^2*z^2 - 183*nc^4*z^2 - 6*z^3 + 71*nc^2*z^3 + 209*nc^4*z^3)/
         (96*nc^2*z)))*H[1, 1, 0, z] + 
    ((3*Lb^2*(1 + nc^2)*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      (184*nc^2 - 24*nc^4 - 135*z + 350*nc^2*z + 485*nc^4*z + 18*Pi^2*z + 
        24*nc^2*Pi^2*z + 6*nc^4*Pi^2*z + 342*z^2 - 388*nc^2*z^2 - 
        730*nc^4*z^2 - 36*Pi^2*z^2 - 48*nc^2*Pi^2*z^2 - 12*nc^4*Pi^2*z^2 - 
        243*z^3 + 570*nc^2*z^3 + 1021*nc^4*z^3 + 36*Pi^2*z^3 + 
        48*nc^2*Pi^2*z^3 + 12*nc^4*Pi^2*z^3)/(3456*nc^2*z) + 
      nf*((Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(48*nc) + 
        ((1 + nc^2)*(10 - 23*z + 23*z^2))/(432*nc)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2))/
         (32*nc^2) - ((1 + nc^2)*(-6 + 28*nc^2 - 21*z - 23*nc^2*z + 27*z^2 + 
           17*nc^2*z^2))/(192*nc^2)))*H[1, 1, 1, z] + 
    ((Lb*(1 - 4*nc^2 + nc^4)*(1 + 2*z + 2*z^2))/(8*nc^2) - 
      (nc*nf*(1 + 2*z + 2*z^2))/24 + (16*nc^4 + 36*z + 18*nc^2*z + 
        48*nc^4*z + 144*z^2 - 144*nc^2*z^2 + 168*nc^4*z^2 + 108*z^3 - 
        207*nc^2*z^3 + 247*nc^4*z^3)/(288*nc^2*z))*H[-1, -1, -1, 0, z] + 
    (-(Lb*(3 - 11*nc^2 + 18*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/16 - (48*nc^4 + 72*z - 64*nc^2*z + 
        24*nc^4*z + 184*z^2 - 246*nc^2*z^2 + 552*nc^4*z^2 + 112*z^3 - 
        179*nc^2*z^3 + 639*nc^4*z^3)/(192*nc^2*z))*H[-1, -1, 0, 0, z] + 
    (-(Lb*(-3 + 7*nc^2)*(1 + 2*z + 2*z^2))/8 - 
      ((1 + z)*(16*nc^2 - 99*z + 152*nc^2*z - 72*z^2 + 184*nc^2*z^2))/
       (144*z))*H[-1, -1, 0, 1, z] + 
    (-(Lb*(3 - 7*nc^2 + 6*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/24 - (32*nc^4 + 63*z + 33*nc^2*z - 
        18*nc^4*z + 210*z^2 - 144*nc^2*z^2 + 324*nc^4*z^2 + 147*z^3 - 
        213*nc^2*z^3 + 476*nc^4*z^3)/(288*nc^2*z))*H[-1, 0, -1, 0, z] + 
    ((Lb*(1 - 7*nc^2 + 11*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) - 
      (nc*nf*(1 + 2*z + 2*z^2))/18 + (96*nc^4 + 81*z - 189*nc^2*z + 
        110*nc^4*z + 246*z^2 - 570*nc^2*z^2 + 1312*nc^4*z^2 + 183*z^3 - 
        327*nc^2*z^3 + 1438*nc^4*z^3)/(576*nc^2*z))*H[-1, 0, 0, 0, z] + 
    ((3*Lb*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2))/8 + 
      ((1 + z)*(8*nc^2 - 30*z + 39*nc^2*z - 39*z^2 + 99*nc^2*z^2))/(96*z))*
     H[-1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (14*nc^2 + 12*z - 6*nc^2*z + 8*nc^4*z + 12*z^2 - 29*nc^2*z^2 + 
        17*nc^4*z^2)/(96*nc^2))*H[-1, 0, 1, 0, z] + 
    (-(Lb*(1 + nc^2)*(1 + 2*z + 2*z^2))/8 - 
      ((1 + z)*(8*nc^2 - 21*z + 37*nc^2*z + 3*z^2 + 65*nc^2*z^2))/(144*z))*
     H[-1, 0, 1, 1, z] + ((nc*nf*(1 + 2*z + 2*z^2))/24 - 
      (Lb*(3 - 7*nc^2 + 10*nc^4 + 2*z - 10*nc^2*z + 12*nc^4*z + 4*z^2 - 
         16*nc^2*z^2 + 20*nc^4*z^2))/(16*nc^2) - 
      (21 - 24*nc^2 + 31*nc^4 + 38*z - 16*nc^2*z + 52*nc^4*z + 36*z^2 - 
        69*nc^2*z^2 + 189*nc^4*z^2)/(96*nc^2))*H[0, -1, -1, 0, z] + 
    (-(nc*nf*(1 + 2*z + 2*z^2))/16 + 
      (Lb*(5 - 17*nc^2 + 10*nc^4 + 6*z - 22*nc^2*z + 100*nc^4*z + 12*z^2 - 
         44*nc^2*z^2 + 56*nc^4*z^2))/(32*nc^2) + 
      (165 - 93*nc^2 + 522*nc^4 + 414*z - 828*nc^2*z + 906*nc^4*z + 336*z^2 - 
        537*nc^2*z^2 + 3245*nc^4*z^2)/(576*nc^2))*H[0, -1, 0, 0, z] + 
    ((Lb*(-3 + 7*nc^2 - 2*z + 10*nc^2*z - 6*z^2 + 14*nc^2*z^2))/8 + 
      (-45 + 107*nc^2 - 84*z + 158*nc^2*z - 48*z^2 + 240*nc^2*z^2)/96)*
     H[0, -1, 0, 1, z] + (-(nc*nf*(1 + 2*z + 2*z^2))/24 + 
      (Lb*(3 - 2*nc^2 - 14*nc^4 + 2*z - 4*nc^2*z + 20*nc^4*z + 8*z^2 - 
         12*nc^2*z^2 + 4*nc^4*z^2))/(16*nc^2) + 
      (141 + 135*nc^2 + 156*nc^4 + 138*z - 24*nc^2*z + 246*nc^4*z + 159*z^2 - 
        129*nc^2*z^2 + 1604*nc^4*z^2)/(288*nc^2))*H[0, 0, -1, 0, z] + 
    (-(Lb*(5 + 10*nc^2 + 65*nc^4 + 6*z + 44*nc^2*z - 354*nc^4*z + 40*z^2 - 
          80*nc^2*z^2 + 40*nc^4*z^2))/(128*nc^2) - 
      (-12 - 97*nc^2 - 111*nc^4 + 63*z + 104*nc^2*z - 1547*nc^4*z + 282*z^2 - 
        1512*nc^2*z^2 + 1662*nc^4*z^2)/(576*nc^2) + 
      nf*((-5*Lb*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(32*nc) - 
        (47 - 51*nc^2 - 94*z + 142*nc^2*z - 44*z^2 + 44*nc^2*z^2)/(288*nc)))*
     H[0, 0, 0, 0, z] + 
    (-(Lb*(7 + 8*nc^2 - 17*nc^4 - 14*z + 64*nc^2*z - 102*nc^4*z + 28*z^2 - 
          48*nc^2*z^2 + 68*nc^4*z^2))/(64*nc^2) - 
      (15 - 18*nc^2 + 411*nc^4 - 408*z + 660*nc^2*z - 636*nc^4*z + 150*z^2 - 
        1562*nc^2*z^2 + 2508*nc^4*z^2)/(1152*nc^2))*H[0, 0, 0, 1, z] + 
    ((nf*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
      (Lb*(1 - nc^4 - z + 9*nc^2*z + 3*z^2 - 6*nc^2*z^2 + 3*nc^4*z^2))/
       (8*nc^2) - (-21 - 42*nc^2 + 207*nc^4 + 252*z + 42*nc^2*z + 
        1308*nc^4*z + 468*z^2 - 178*nc^2*z^2 + 2194*nc^4*z^2 + 96*z^3 - 
        686*nc^2*z^3 + 1256*nc^4*z^3 - 99*z^4 - 415*nc^2*z^4 + 172*nc^4*z^4)/
       (576*nc^2*(1 + z)^2))*H[0, 0, 1, 0, z] + 
    (-(Lb*(9 - 6*nc^2 + 21*nc^4 - 18*z + 44*nc^2*z + 38*nc^4*z + 20*z^2 - 
          24*nc^2*z^2 + 4*nc^4*z^2))/(64*nc^2) + 
      (9 - 21*nc^2 + 114*nc^4 + 24*z - 234*nc^2*z - 60*nc^4*z - 18*z^2 - 
        136*nc^2*z^2 + 788*nc^4*z^2)/(576*nc^2))*H[0, 0, 1, 1, z] + 
    ((nf*(-6 + 7*nc^2 - 12*z + 18*nc^2*z - 8*z^2 + 10*nc^2*z^2))/(48*nc) - 
      (Lb*(3 - 24*nc^2 - 21*nc^4 - 14*z + 40*nc^2*z - 94*nc^4*z + 20*z^2 - 
         64*nc^2*z^2 + 12*nc^4*z^2))/(64*nc^2) - 
      (288*nc^4 - 12*z - 192*nc^2*z + 1056*nc^4*z + 186*z^2 - 492*nc^2*z^2 + 
        3966*nc^4*z^2 + 384*z^3 - 903*nc^2*z^3 + 6853*nc^4*z^3 + 162*z^4 - 
        1170*nc^2*z^4 + 4520*nc^4*z^4 - 24*z^5 - 549*nc^2*z^5 + 883*nc^4*z^5)/
       (576*nc^2*z*(1 + z)^2))*H[0, 1, 0, 0, z] + 
    (-(Lb*(3 - 5*nc^2 + 6*nc^4 - 6*z + 10*nc^2*z + 28*nc^4*z + 6*z^2 - 
          8*nc^2*z^2 + 2*nc^4*z^2))/(32*nc^2) + 
      (-32*nc^4 + 2*z - 40*nc^2*z - 80*nc^4*z - 14*nc^2*z^2 - 330*nc^4*z^2 + 
        13*z^3 + 2*nc^2*z^3 + 179*nc^4*z^3)/(192*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(nf*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
      (Lb*(1 - nc^2 + 12*nc^4 - 2*z + 26*nc^2*z + 40*nc^4*z - 2*z^2 - 
         8*nc^2*z^2 + 10*nc^4*z^2))/(32*nc^2) + 
      (39 - 45*nc^2 + 174*nc^4 + 78*z - 12*nc^2*z + 720*nc^4*z - 18*z^2 + 
        108*nc^2*z^2 + 1958*nc^4*z^2 - 114*z^3 + 2380*nc^4*z^3 - 57*z^4 - 
        57*nc^2*z^4 + 986*nc^4*z^4)/(576*nc^2*(1 + z)^2))*H[0, 1, 1, 0, z] + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(5 + 17*nc^2 - 10*z - 34*nc^2*z + 8*z^2 + 
         32*nc^2*z^2))/(64*nc^2) - (-32*nc^4 - 9*z - 56*nc^2*z + 65*nc^4*z - 
        6*z^2 + 268*nc^2*z^2 - 166*nc^4*z^2 + 48*z^3 + 256*nc^2*z^3 + 
        544*nc^4*z^3)/(1152*nc^2*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(1 + nc^2 + 4*nc^4)*(1 - 2*z + 2*z^2))/(16*nc^2) - 
      (-16*nc^4 - 51*z - 30*nc^2*z - 39*nc^4*z + 66*z^2 + 72*nc^2*z^2 - 
        6*z^3 - 42*nc^2*z^3 + 64*nc^4*z^3)/(144*nc^2*z))*H[1, 0, -1, 0, z] + 
    (-(Lb*(3 - 6*nc^2 + 13*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      ((-5 + 8*nc^2)*nf*(1 - 2*z + 2*z^2))/(144*nc) - 
      (-8*nc^2 - 8*nc^4 + 51*z - 341*nc^2*z - 4*nc^4*z - 168*z^2 + 
        676*nc^2*z^2 - 634*nc^4*z^2 + 99*z^3 - 401*nc^2*z^3 + 768*nc^4*z^3)/
       (576*nc^2*z))*H[1, 0, 0, 0, z] + 
    (-(Lb*(7 - 4*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      (nc*nf*(1 - 2*z + 2*z^2))/72 + (32*nc^2 - 256*nc^4 + 21*z + 39*nc^2*z + 
        374*nc^4*z + 36*z^2 - 1558*nc^4*z^2 - 75*z^3 - 179*nc^2*z^3 + 
        1502*nc^4*z^3)/(576*nc^2*z))*H[1, 0, 0, 1, z] + 
    ((Lb*(-2 + 5*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 - 2*z + 2*z^2))/72 + (16*nc^2 - 112*nc^4 + 69*z - 24*nc^2*z - 
        95*nc^4*z - 204*z^2 + 204*nc^2*z^2 - 704*nc^4*z^2 + 171*z^3 - 
        169*nc^2*z^3 + 912*nc^4*z^3)/(576*nc^2*z))*H[1, 0, 1, 0, z] + 
    ((Lb*(-5 - 4*nc^2 + 13*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (5*nc*nf*(1 - 2*z + 2*z^2))/144 - (-48*nc^2 - 48*nc^4 - 15*z + 
        78*nc^2*z + 185*nc^4*z - 12*z^2 - 384*nc^2*z^2 - 412*nc^4*z^2 + 
        18*z^3 + 372*nc^2*z^3 + 376*nc^4*z^3)/(576*nc^2*z))*
     H[1, 0, 1, 1, z] + (-(Lb*(5 - 14*nc^2 + nc^4)*(1 - 2*z + 2*z^2))/
       (32*nc^2) - (nc*nf*(1 - 2*z + 2*z^2))/36 + 
      (-16*nc^2 - 208*nc^4 + 135*z - 96*nc^2*z - 47*nc^4*z - 150*z^2 - 
        222*nc^2*z^2 - 998*nc^4*z^2 + 24*z^3 + 325*nc^2*z^3 + 1341*nc^4*z^3)/
       (576*nc^2*z))*H[1, 1, 0, 0, z] + 
    ((3*Lb*(-1 + 5*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (nc*nf*(1 - 2*z + 2*z^2))/18 - (-16*nc^2 - 112*nc^4 - 24*z + 
        186*nc^2*z + 278*nc^4*z + 36*z^2 - 246*nc^2*z^2 - 868*nc^4*z^2 - 
        39*z^3 + 112*nc^2*z^3 + 869*nc^4*z^3)/(576*nc^2*z))*
     H[1, 1, 0, 1, z] + ((Lb*(1 + 4*nc^2 + 15*nc^4)*(1 - 2*z + 2*z^2))/
       (32*nc^2) + (nc*nf*(1 - 2*z + 2*z^2))/36 - 
      (-16*nc^2 - 208*nc^4 + 78*z + 117*nc^2*z + 271*nc^4*z - 126*z^2 - 
        300*nc^2*z^2 - 1196*nc^4*z^2 + 57*z^3 + 163*nc^2*z^3 + 1248*nc^4*z^3)/
       (576*nc^2*z))*H[1, 1, 1, 0, z] + 
    (-(Lb*(1 + nc^2)*(1 + 5*nc^2)*(1 - 2*z + 2*z^2))/(16*nc^2) - 
      (5*(1 + nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      ((1 + nc^2)*(16*nc^2 - 3*z + 125*nc^2*z + 60*z^2 - 88*nc^2*z^2 - 
         48*z^3 + 48*nc^2*z^3))/(1152*nc^2*z))*H[1, 1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/
     (6*nc^2) + ((24 - 89*nc^2 + 79*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, -1, -1, 0, 0, z])/(96*nc^2) + 
    ((-13 + 19*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 1, z])/16 + 
    ((8 - 11*nc^2 + 5*nc^4)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, -1, 0, z])/
     (48*nc^2) - ((2 - 21*nc^2 + 21*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, -1, 0, 0, 0, z])/(32*nc^2) - 
    ((-53 + 75*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 1, z])/96 - 
    ((-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 0, z])/24 + 
    (nc^2*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 1, z])/3 + 
    ((5 - 4*nc^2 + 3*nc^4)*(1 + 2*z + 2*z^2)*H[-1, 0, -1, -1, 0, z])/
     (24*nc^2) - ((15 - 41*nc^2 + 42*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, 0, -1, 0, 0, z])/(48*nc^2) - 
    ((-5 + 9*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 1, z])/8 - 
    ((11 - 6*nc^2 + 19*nc^4)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, -1, 0, z])/
     (48*nc^2) + ((5 - 25*nc^2 + 46*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^2) + 
    (5*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 1, z])/24 + 
    ((2 - 2*nc^2 + 3*nc^4 + 4*z - 4*nc^2*z + 6*nc^4*z + 4*z^2 - 2*nc^2*z^2 + 
       2*nc^4*z^2)*H[-1, 0, 0, 1, 0, z])/(32*nc^2) - 
    ((-3 + 13*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 1, 1, z])/48 + 
    ((11 - 18*nc^2 + 22*nc^4 + 22*z - 36*nc^2*z + 44*nc^4*z + 22*z^2 - 
       30*nc^2*z^2 + 32*nc^4*z^2)*H[-1, 0, 1, 0, 0, z])/(48*nc^2) + 
    (5*(-1 + 3*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 1, z])/48 + 
    ((-6 + 5*nc^4 - 12*z + 10*nc^4*z - 12*z^2 - 6*nc^2*z^2 + 22*nc^4*z^2)*
      H[-1, 0, 1, 1, 0, z])/(48*nc^2) + 
    ((1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 1, z])/24 - 
    ((-6 + 7*nc^2 + 11*nc^4 - 12*z + 22*nc^2*z - 10*nc^4*z - 16*z^2 + 
       14*nc^2*z^2 + 14*nc^4*z^2)*H[0, -1, -1, -1, 0, z])/(48*nc^2) - 
    ((18 - 63*nc^2 + 50*nc^4 + 20*z - 110*nc^2*z + 344*nc^4*z + 48*z^2 - 
       160*nc^2*z^2 + 192*nc^4*z^2)*H[0, -1, -1, 0, 0, z])/(96*nc^2) + 
    ((34 - 73*nc^2 + 28*z - 94*nc^2*z + 66*z^2 - 142*nc^2*z^2)*
      H[0, -1, -1, 0, 1, z])/48 - 
    ((6 - 9*nc^2 - 10*nc^4 + 8*z - 38*nc^2*z + 56*nc^4*z + 16*z^2 - 
       24*nc^2*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^2) + 
    ((4 - 45*nc^2 + 27*nc^4 + 4*z - 78*nc^2*z + 230*nc^4*z + 12*z^2 - 
       114*nc^2*z^2 + 122*nc^4*z^2)*H[0, -1, 0, 0, 0, z])/(96*nc^2) + 
    ((-46 + 95*nc^2 - 60*z + 170*nc^2*z - 94*z^2 + 194*nc^2*z^2)*
      H[0, -1, 0, 0, 1, z])/96 + ((-3 - 22*z + 4*nc^2*z - 4*z^2 - 4*nc^2*z^2)*
      H[0, -1, 0, 1, 0, z])/48 + ((-2*nc^2 - z - 3*nc^2*z - 4*nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/6 - ((10 - 21*nc^2 + 17*nc^4 + 12*z - 14*nc^2*z + 
       46*nc^4*z + 20*z^2 - 50*nc^2*z^2 + 50*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/
     (48*nc^2) + ((22 - 52*nc^2 - 5*nc^4 + 36*z - 88*nc^2*z + 266*nc^4*z + 
       52*z^2 - 154*nc^2*z^2 + 154*nc^4*z^2)*H[0, 0, -1, 0, 0, z])/
     (96*nc^2) + ((-23 + 52*nc^2 - 10*z + 56*nc^2*z - 44*z^2 + 100*nc^2*z^2)*
      H[0, 0, -1, 0, 1, z])/48 + 
    ((14 - 3*nc^2 - 52*nc^4 - 14*nc^2*z + 88*nc^4*z + 32*z^2 - 36*nc^2*z^2 + 
       12*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^2) + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*z))/(8*nc) - 
      (3 + 6*nc^2 + 39*nc^4 + 4*z + 24*nc^2*z - 208*nc^4*z + 24*z^2 - 
        48*nc^2*z^2 + 24*nc^4*z^2)/(96*nc^2))*H[0, 0, 0, 0, 0, z] - 
    ((13 + 18*nc^2 - 13*nc^4 - 26*z + 116*nc^2*z - 206*nc^4*z + 52*z^2 - 
       72*nc^2*z^2 + 164*nc^4*z^2)*H[0, 0, 0, 0, 1, z])/(192*nc^2) - 
    ((1 + 2*nc^2 - 3*nc^4 - 2*z + 74*nc^4*z + 4*z^2 - 8*nc^2*z^2 + 
       4*nc^4*z^2)*H[0, 0, 0, 1, 0, z])/(48*nc^2) + 
    ((2 - nc^2 - 10*nc^4 - 4*z + 18*nc^2*z - 56*nc^4*z + 8*z^2 - 
       20*nc^2*z^2 + 36*nc^4*z^2)*H[0, 0, 0, 1, 1, z])/(96*nc^2) - 
    ((2 - 21*nc^2 - 15*nc^4 + 28*z - 34*nc^2*z + 206*nc^4*z + 32*z^2 - 
       74*nc^2*z^2 + 30*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^2) - 
    ((-2 + 5*nc^2 + 16*nc^4 + 4*z - 22*nc^2*z + 68*nc^4*z - 6*z^2 + 
       16*nc^2*z^2 + 10*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/(48*nc^2) - 
    ((-13 + 8*nc^2 + 30*nc^4 + 2*z - 12*nc^2*z + 96*nc^4*z - 48*z^2 + 
       34*nc^2*z^2 + 10*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^2) + 
    ((13 - 18*nc^2 + 17*nc^4 - 26*z + 64*nc^2*z - 6*nc^4*z + 28*z^2 - 
       48*nc^2*z^2 + 20*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((3 - nc^2 + 5*nc^4 - 4*nc^2*z + 14*nc^4*z + 2*z^2 - 2*nc^2*z^2 + 
       8*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^2) - 
    ((11 - 26*nc^2 + 4*nc^4 - 26*z + 4*nc^2*z - 96*nc^4*z + 40*z^2 - 
       66*nc^2*z^2 + 78*nc^4*z^2)*H[0, 1, 0, 0, 0, z])/(96*nc^2) - 
    ((6 + 6*nc^2 + 17*nc^4 - 16*z - 48*nc^2*z + 130*nc^4*z + 6*z^2 - 
       6*nc^2*z^2 + 28*nc^4*z^2)*H[0, 1, 0, 0, 1, z])/(96*nc^2) + 
    ((5 - 8*nc^2 + 2*nc^4 - 12*z + 38*nc^2*z - 88*nc^4*z + 17*z^2 - 
       30*nc^2*z^2 + 37*nc^4*z^2)*H[0, 1, 0, 1, 0, z])/(48*nc^2) + 
    ((7 - 25*nc^2 + 16*nc^4 - 14*z + 74*nc^2*z - 8*nc^4*z + 16*z^2 - 
       50*nc^2*z^2 + 30*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/(96*nc^2) - 
    ((-2 + 10*nc^2 + 35*nc^4 - 4*z + 36*nc^2*z + 166*nc^4*z - 8*z^2 + 
       2*nc^2*z^2 + 26*nc^4*z^2)*H[0, 1, 1, 0, 0, z])/(96*nc^2) + 
    ((5 - 45*nc^2 + 31*nc^4 - 6*z + 46*nc^2*z + 22*nc^4*z + 2*z^2 - 
       80*nc^2*z^2 + 62*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^2) + 
    ((5 - 30*nc^2 + 52*nc^4 - 14*z + 56*nc^2*z + 52*nc^4*z - 4*z^2 - 
       86*nc^2*z^2 + 110*nc^4*z^2)*H[0, 1, 1, 1, 0, z])/(96*nc^2) - 
    ((1 + nc^2)*(-31 + 27*nc^2 + 62*z - 78*nc^2*z - 60*z^2 + 60*nc^2*z^2)*
      H[0, 1, 1, 1, 1, z])/(192*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, -1, 0, z])/24 + 
    ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 0, z])/
     (24*nc^2) - ((-1 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 1, z])/24 + 
    ((5 - 9*nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 0, -1, 0, z])/
     (48*nc^2) - ((7 - 23*nc^2 + 38*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 0, 0, z])/(96*nc^2) - 
    ((-3 + nc^2)*(-4 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 1, z])/
     (96*nc^2) + ((2 + 9*nc^2 + 27*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 1, 0, z])/(96*nc^2) + 
    ((-1 + 2*nc^2)*(-3 + 13*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 1, z])/
     (96*nc^2) + ((5 + 13*nc^2 + 40*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, 0, z])/(96*nc^2) + 
    ((6 - 23*nc^2 + 31*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc^2) + ((13 - 29*nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 0, z])/(96*nc^2) - 
    ((1 + nc^2)*(-7 + 12*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 1, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, -1, 0, z])/(24*nc^2) - 
    ((20 - 23*nc^2 + 41*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
     (96*nc^2) + ((-1 - nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 0, 1, z])/(48*nc^2) + 
    ((17 - 28*nc^2 + 15*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, 0, z])/
     (96*nc^2) - ((1 + nc^2)*(-7 + 27*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, 1, z])/(96*nc^2) + 
    ((3 + nc^2 + 22*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(96*nc^2) - 
    ((-1 + 6*nc)*(1 + 6*nc)*(1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 1, z])/
     (96*nc^2) - ((1 + nc^2)*(1 + 42*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^2) + (5*(1 + nc^2)^2*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 1, z])/(32*nc^2) + (Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z*
      (-202 + 189*Zeta[3]))/432 + H[0, -1, z]*
     ((nc*nf*Pi^2*(1 + 2*z + 2*z^2))/288 - 
      (Lb*Pi^2*(3 - 19*nc^2 + 38*nc^4 + 2*z - 18*nc^2*z + 52*nc^4*z + 4*z^2 - 
         40*nc^2*z^2 + 76*nc^4*z^2))/(192*nc^2) - 
      (21*Pi^2 - 114*nc^2*Pi^2 + 245*nc^4*Pi^2 + 38*Pi^2*z - 
        184*nc^2*Pi^2*z + 368*nc^4*Pi^2*z + 36*Pi^2*z^2 - 165*nc^2*Pi^2*z^2 + 
        669*nc^4*Pi^2*z^2 + 72*Zeta[3] - 696*nc^2*Zeta[3] + 
        1008*nc^4*Zeta[3] + 144*z*Zeta[3] - 720*nc^2*z*Zeta[3] + 
        1632*nc^4*z*Zeta[3] + 192*z^2*Zeta[3] - 1392*nc^2*z^2*Zeta[3] + 
        2112*nc^4*z^2*Zeta[3])/(1152*nc^2)) + 
    Lb*((Lomega*(-1 + nc)*(1 + nc)*(688*nc^2 - 48*nc^2*Pi^2 + 351*z - 
         2419*nc^2*z + 72*nc^2*Pi^2*z - 2025*z^2 + 6797*nc^2*z^2 + 
         36*Pi^2*z^2 - 324*nc^2*Pi^2*z^2 + 1944*z^3 - 6360*nc^2*z^3 - 
         36*Pi^2*z^3 + 372*nc^2*Pi^2*z^3 - 756*z*Zeta[3] + 
         1512*nc^2*z*Zeta[3] + 1512*z^2*Zeta[3] - 2592*nc^2*z^2*Zeta[3] - 
         1512*z^3*Zeta[3] + 3024*nc^2*z^3*Zeta[3]))/(3456*nc^2*z) - 
      (-8640*nc^2 - 4519360*nc^4 - 8640*nc^2*Pi^2 + 189120*nc^4*Pi^2 + 
        139725*z - 1075020*nc^2*z + 6161535*nc^4*z - 20520*Pi^2*z - 
        22800*nc^2*Pi^2*z - 191400*nc^4*Pi^2*z + 972*Pi^4*z + 
        3024*nc^2*Pi^4*z + 21996*nc^4*Pi^4*z - 465750*z^2 + 
        1097160*nc^2*z^2 - 32021010*nc^4*z^2 + 19440*Pi^2*z^2 - 
        143040*nc^2*Pi^2*z^2 + 735120*nc^4*Pi^2*z^2 - 2520*Pi^4*z^2 + 
        12384*nc^2*Pi^4*z^2 + 83304*nc^4*Pi^4*z^2 + 376650*z^3 - 
        309960*nc^2*z^3 + 31075390*nc^4*z^3 - 127440*Pi^2*z^3 + 
        67920*nc^2*Pi^2*z^3 - 503520*nc^4*Pi^2*z^3 - 720*Pi^4*z^3 + 
        4176*nc^2*Pi^4*z^3 + 4608*nc^4*Pi^4*z^3 - 69120*nc^2*Zeta[3] + 
        829440*nc^4*Zeta[3] - 246240*z*Zeta[3] + 825120*nc^2*z*Zeta[3] - 
        216000*nc^4*z*Zeta[3] + 388800*z^2*Zeta[3] - 1598400*nc^2*z^2*
         Zeta[3] + 7499520*nc^4*z^2*Zeta[3] - 959040*z^3*Zeta[3] + 
        2315520*nc^2*z^3*Zeta[3] - 8406720*nc^4*z^3*Zeta[3])/
       (829440*nc^2*z)) + H[1, 0, z]*
     (-(Lb^3*(1 - 4*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(96*nc^2) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(16*nc^2) - 
        (4*nc^2 - 12*nc^4 + 6*z - 20*nc^2*z + 8*nc^4*z - 21*z^2 + 
          88*nc^2*z^2 - 115*nc^4*z^2 + 15*z^3 - 83*nc^2*z^3 + 130*nc^4*z^3)/
         (96*nc^2*z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/
         (48*nc) - (Lb*(4 - 8*nc^2 + 14*z - 8*nc^2*z - 7*z^2 - 17*nc^2*z^2 - 
           6*z^3 + 28*nc^2*z^3))/(144*nc*z) - (-192 + 72*nc^2 + 262*z - 
          253*nc^2*z + 3*nc^2*Pi^2*z - 806*z^2 + 437*nc^2*z^2 - 
          6*nc^2*Pi^2*z^2 + 764*z^3 - 302*nc^2*z^3 + 6*nc^2*Pi^2*z^3)/
         (2592*nc*z)) + Lb*((Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*
          (4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(48*nc^2*z) + 
        (140*nc^2 - 716*nc^4 - 108*z + 155*nc^2*z + 343*nc^4*z + 21*Pi^2*z + 
          6*nc^2*Pi^2*z + 33*nc^4*Pi^2*z + 252*z^2 - 340*nc^2*z^2 - 
          2804*nc^4*z^2 - 42*Pi^2*z^2 - 12*nc^2*Pi^2*z^2 - 66*nc^4*Pi^2*z^2 - 
          198*z^3 + 305*nc^2*z^3 + 2971*nc^4*z^3 + 42*Pi^2*z^3 + 
          12*nc^2*Pi^2*z^3 + 66*nc^4*Pi^2*z^3)/(576*nc^2*z)) - 
      (404*nc^2 - 19384*nc^4 + 96*nc^2*Pi^2 - 672*nc^4*Pi^2 + 2079*z - 
        3151*nc^2*z + 19942*nc^4*z - 270*Pi^2*z + 63*nc^2*Pi^2*z + 
        789*nc^4*Pi^2*z - 702*z^2 + 6455*nc^2*z^2 - 92555*nc^4*z^2 + 
        630*Pi^2*z^2 + 216*nc^2*Pi^2*z^2 - 3180*nc^4*Pi^2*z^2 + 54*z^3 - 
        6298*nc^2*z^3 + 94200*nc^4*z^3 - 522*Pi^2*z^3 - 807*nc^2*Pi^2*z^3 + 
        3051*nc^4*Pi^2*z^3 - 4212*z*Zeta[3] + 6264*nc^2*z*Zeta[3] - 
        8532*nc^4*z*Zeta[3] + 8424*z^2*Zeta[3] - 12528*nc^2*z^2*Zeta[3] + 
        17064*nc^4*z^2*Zeta[3] - 8424*z^3*Zeta[3] + 12528*nc^2*z^3*Zeta[3] - 
        17064*nc^4*z^3*Zeta[3])/(10368*nc^2*z)) + 
    Lb^2*(-(Lomega^2*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/(16*nc^2) + 
      (Lomega*(-1 + nc)*(1 + nc)*(-104*nc^2 + 90*z - 80*nc^2*z - 6*Pi^2*z + 
         12*nc^2*Pi^2*z - 297*z^2 + 91*nc^2*z^2 + 12*Pi^2*z^2 + 252*z^3 - 
         122*nc^2*z^3 - 12*Pi^2*z^3 + 24*nc^2*Pi^2*z^3))/(576*nc^2*z) + 
      (864*nc^2 - 10752*nc^4 + 128*nc^4*Pi^2 - 1125*z + 2964*nc^2*z + 
        5553*nc^4*z + 168*Pi^2*z - 368*nc^2*Pi^2*z + 104*nc^4*Pi^2*z + 
        2700*z^2 - 12600*nc^2*z^2 - 41364*nc^4*z^2 - 264*Pi^2*z^2 + 
        256*nc^2*Pi^2*z^2 + 1128*nc^4*Pi^2*z^2 - 1872*z^3 + 10344*nc^2*z^3 + 
        44712*nc^4*z^3 + 480*Pi^2*z^3 - 1984*nc^2*Pi^2*z^3 + 
        2912*nc^4*Pi^2*z^3 - 432*z*Zeta[3] + 576*nc^2*z*Zeta[3] - 
        2448*nc^4*z*Zeta[3] + 2016*z^2*Zeta[3] - 1728*nc^2*z^2*Zeta[3] + 
        19296*nc^4*z^2*Zeta[3] - 1728*nc^2*z^3*Zeta[3] + 
        1728*nc^4*z^3*Zeta[3])/(9216*nc^2*z)) + 
    H[-1, -1, z]*((Lb*(1 - 10*nc^2 + 15*nc^4)*Pi^2*(1 + 2*z + 2*z^2))/
       (96*nc^2) - (nc*nf*Pi^2*(1 + 2*z + 2*z^2))/288 + 
      (80*nc^4*Pi^2 + 36*Pi^2*z - 378*nc^2*Pi^2*z + 720*nc^4*Pi^2*z + 
        144*Pi^2*z^2 - 828*nc^2*Pi^2*z^2 + 1512*nc^4*Pi^2*z^2 + 
        108*Pi^2*z^3 - 495*nc^2*Pi^2*z^3 + 983*nc^4*Pi^2*z^3 + 
        288*z*Zeta[3] - 2160*nc^2*z*Zeta[3] + 2160*nc^4*z*Zeta[3] + 
        576*z^2*Zeta[3] - 4320*nc^2*z^2*Zeta[3] + 4320*nc^4*z^2*Zeta[3] + 
        576*z^3*Zeta[3] - 4320*nc^2*z^3*Zeta[3] + 4320*nc^4*z^3*Zeta[3])/
       (3456*nc^2*z)) + H[-1, 0, z]*
     (nf*((-5*Lb*nc*(1 + 2*z + 2*z^2))/72 - (Lb^2*nc*(1 + 2*z + 2*z^2))/48 + 
        (nc*(-85 + 9*Pi^2 - 290*z + 18*Pi^2*z - 299*z^2 + 18*Pi^2*z^2))/
         2592) + Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/8 + 
        (32*nc^4 + 12*z - 33*nc^2*z + 19*nc^4*z + 30*z^2 - 78*nc^2*z^2 + 
          284*nc^4*z^2 + 18*z^3 - 54*nc^2*z^3 + 328*nc^4*z^3)/(192*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*z*(1 + z))/8 - 
        (244*nc^4 - 189*z + 127*nc^4*z - 27*nc^2*Pi^2*z + 39*nc^4*Pi^2*z - 
          288*z^2 + 333*nc^2*z^2 + 731*nc^4*z^2 - 54*nc^2*Pi^2*z^2 + 
          78*nc^4*Pi^2*z^2 - 117*z^3 + 369*nc^2*z^3 + 642*nc^4*z^3 - 
          54*nc^2*Pi^2*z^3 + 78*nc^4*Pi^2*z^3)/(288*nc^2*z)) - 
      (-10872*nc^4 + 336*nc^4*Pi^2 - 10665*z - 3753*nc^2*z - 20740*nc^4*z - 
        117*Pi^2*z - 1053*nc^2*Pi^2*z + 990*nc^4*Pi^2*z - 17118*z^2 + 
        11988*nc^2*z^2 - 61838*nc^4*z^2 + 18*Pi^2*z^2 - 2322*nc^2*Pi^2*z^2 + 
        3888*nc^4*Pi^2*z^2 - 6777*z^3 + 16929*nc^2*z^3 - 56642*nc^4*z^3 + 
        189*Pi^2*z^3 - 1215*nc^2*Pi^2*z^3 + 3432*nc^4*Pi^2*z^3 + 
        432*z*Zeta[3] - 5292*nc^2*z*Zeta[3] + 10908*nc^4*z*Zeta[3] + 
        864*z^2*Zeta[3] - 10584*nc^2*z^2*Zeta[3] + 21816*nc^4*z^2*Zeta[3] + 
        864*z^3*Zeta[3] - 9288*nc^2*z^3*Zeta[3] + 19224*nc^4*z^3*Zeta[3])/
       (10368*nc^2*z)) + H[1, 1, z]*
     (-(Lb^3*(1 - 4*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(48*nc^2) + 
      nf*((-5*Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(144*nc) - 
        (Lb^2*(1 + nc^2)*(1 - 2*z + 2*z^2))/(96*nc) - 
        (112 + 58*nc^2 + 12*nc^2*Pi^2 - 353*z - 299*nc^2*z - 24*nc^2*Pi^2*z + 
          308*z^2 + 272*nc^2*z^2 + 24*nc^2*Pi^2*z^2)/(5184*nc)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2))/
         (16*nc^2) + (-16*nc^2 - 16*nc^4 - 21*z + 10*nc^2*z + 31*nc^4*z + 
          96*z^2 - 236*nc^2*z^2 - 140*nc^4*z^2 - 84*z^3 + 264*nc^2*z^3 + 
          156*nc^4*z^3)/(384*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*z)/(16*nc^2) - 
        (-104*nc^2 - 52*nc^4 + 81*z + nc^2*z - 80*nc^4*z - 15*Pi^2*z - 
          12*nc^2*Pi^2*z + 3*nc^4*Pi^2*z - 315*z^2 - 218*nc^2*z^2 + 
          97*nc^4*z^2 + 30*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 6*nc^4*Pi^2*z^2 + 
          297*z^3 + 151*nc^2*z^3 - 198*nc^4*z^3 - 30*Pi^2*z^3 - 
          24*nc^2*Pi^2*z^3 + 6*nc^4*Pi^2*z^3)/(576*nc^2*z)) - 
      (2644*nc^2 + 1028*nc^4 + 96*nc^2*Pi^2 - 576*nc^4*Pi^2 + 2970*z - 
        13516*nc^2*z - 20638*nc^4*z + 306*Pi^2*z - 414*nc^2*Pi^2*z - 
        12*nc^4*Pi^2*z - 9531*z^2 + 22682*nc^2*z^2 + 37013*nc^4*z^2 - 
        324*Pi^2*z^2 + 396*nc^2*Pi^2*z^2 - 2424*nc^4*Pi^2*z^2 + 8154*z^3 - 
        14052*nc^2*z^3 - 21094*nc^4*z^3 + 180*Pi^2*z^3 - 402*nc^2*Pi^2*z^3 + 
        2910*nc^4*Pi^2*z^3 - 8424*z*Zeta[3] + 15768*nc^2*z*Zeta[3] + 
        11232*nc^4*z*Zeta[3] + 16848*z^2*Zeta[3] - 31536*nc^2*z^2*Zeta[3] - 
        22464*nc^4*z^2*Zeta[3] - 16848*z^3*Zeta[3] + 31536*nc^2*z^3*Zeta[3] + 
        22464*nc^4*z^3*Zeta[3])/(20736*nc^2*z)) + 
    H[0, 0, z]*(-(Lb^3*(1 + 2*nc^2 + 13*nc^4 - 2*z + 20*nc^2*z - 146*nc^4*z + 
          8*z^2 - 16*nc^2*z^2 + 8*nc^4*z^2))/(384*nc^2) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 
            4*z^2 + 4*nc^2*z^2))/(32*nc^2) - (9 - 16*nc^2 - 41*nc^4 + 18*z + 
          152*nc^2*z - 538*nc^4*z + 96*z^2 - 544*nc^2*z^2 + 592*nc^4*z^2)/
         (384*nc^2)) + nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(96*nc) - 
        (Lb^2*(5 - 5*nc^2 - 7*z + 11*nc^2*z - 2*z^2 + 2*nc^2*z^2))/(48*nc) + 
        (Lb*(-421 + 395*nc^2 + 41*z - 269*nc^2*z - 232*z^2 + 288*nc^2*z^2))/
         (576*nc) + (-6023 + 5895*nc^2 - 108*Pi^2 + 108*nc^2*Pi^2 + 6559*z - 
          12187*nc^2*z - 216*Pi^2*z + 216*nc^2*Pi^2*z + 7424*z^2 - 
          8988*nc^2*z^2 - 144*Pi^2*z^2 + 144*nc^2*Pi^2*z^2)/(10368*nc)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(3 + 9*nc^2 + 36*z - 84*nc^2*z - 
            24*z^2 + 200*nc^2*z^2))/(384*nc^2) + 
        (-126 - 446*nc^2 - 5600*nc^4 + 42*Pi^2 + 48*nc^2*Pi^2 - 
          102*nc^4*Pi^2 - 1107*z - 3194*nc^2*z + 5309*nc^4*z - 84*Pi^2*z + 
          336*nc^2*Pi^2*z - 516*nc^4*Pi^2*z - 1728*z^2 + 3516*nc^2*z^2 - 
          28452*nc^4*z^2 + 168*Pi^2*z^2 - 288*nc^2*Pi^2*z^2 + 
          408*nc^4*Pi^2*z^2)/(2304*nc^2)) + 
      (405 - 4300*nc^2 + 166119*nc^4 + 90*Pi^2 - 108*nc^2*Pi^2 + 
        738*nc^4*Pi^2 - 22329*z - 14820*nc^2*z + 595477*nc^4*z - 
        2844*Pi^2*z + 2952*nc^2*Pi^2*z - 7812*nc^4*Pi^2*z - 73197*z^2 + 
        133800*nc^2*z^2 + 1578989*nc^4*z^2 - 3114*Pi^2*z^2 - 
        4440*nc^2*Pi^2*z^2 - 198*nc^4*Pi^2*z^2 - 77787*z^3 + 
        294860*nc^2*z^3 + 2036023*nc^4*z^3 + 2664*Pi^2*z^3 - 
        17736*nc^2*Pi^2*z^3 + 26424*nc^4*Pi^2*z^3 - 27324*z^4 + 
        150540*nc^2*z^4 + 886392*nc^4*z^4 + 2844*Pi^2*z^4 - 
        10344*nc^2*Pi^2*z^4 + 17964*nc^4*Pi^2*z^4 + 9288*Zeta[3] - 
        4320*nc^2*Zeta[3] - 51624*nc^4*Zeta[3] + 57024*nc^2*z*Zeta[3] - 
        221184*nc^4*z*Zeta[3] + 9288*z^2*Zeta[3] + 50976*nc^2*z^2*Zeta[3] - 
        248616*nc^4*z^2*Zeta[3] + 55728*z^3*Zeta[3] - 
        86400*nc^2*z^3*Zeta[3] - 40176*nc^4*z^3*Zeta[3] + 37152*z^4*Zeta[3] - 
        76032*nc^2*z^4*Zeta[3] + 38880*nc^4*z^4*Zeta[3])/
       (41472*nc^2*(1 + z)^2)) + H[0, 1, z]*
     (-(Lb^3*(1 - nc^2 - 8*nc^4 - 2*z + 14*nc^2*z - 44*nc^4*z + 4*z^2 - 
          12*nc^2*z^2 + 8*nc^4*z^2))/(96*nc^2) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(96*nc) + 
        (Lb*(-5 + 5*nc^2 + 10*z - 13*nc^2*z - 10*z^2 + 10*nc^2*z^2))/
         (144*nc) - (56 - 38*nc^2 - 27*Pi^2 + 27*nc^2*Pi^2 - 154*z + 
          292*nc^2*z - 54*Pi^2*z + 90*nc^2*Pi^2*z + 154*z^2 - 172*nc^2*z^2 - 
          36*Pi^2*z^2 + 36*nc^2*Pi^2*z^2)/(2592*nc)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(16*nc^2) - 
        (-16*nc^4 + 12*z - 50*nc^2*z + 26*nc^4*z - 45*z^2 + 118*nc^2*z^2 - 
          169*nc^4*z^2 + 42*z^3 - 256*nc^2*z^3 + 390*nc^4*z^3)/
         (192*nc^2*z)) + Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/
         (16*nc^2) - (416*nc^4 + 99*z + 290*nc^2*z + 775*nc^4*z - 12*Pi^2*z + 
          72*nc^4*Pi^2*z - 846*z^2 + 1940*nc^2*z^2 + 2242*nc^4*z^2 + 
          48*Pi^2*z^2 - 24*nc^2*Pi^2*z^2 + 48*nc^4*Pi^2*z^2 + 594*z^3 - 
          18*nc^2*z^3 - 1364*nc^4*z^3 - 60*Pi^2*z^3 + 108*nc^4*Pi^2*z^3)/
         (1152*nc^2*z)) + (5024*nc^4 + 288*nc^4*Pi^2 + 1890*z + 6524*nc^2*z + 
        4442*nc^4*z + 36*Pi^2*z + 279*nc^2*Pi^2*z + 1539*nc^4*Pi^2*z + 
        13041*z^2 + 9330*nc^2*z^2 + 37193*nc^4*z^2 + 36*Pi^2*z^2 + 
        864*nc^2*Pi^2*z^2 + 6264*nc^4*Pi^2*z^2 + 16335*z^3 + 17930*nc^2*z^3 + 
        65999*nc^4*z^3 - 126*Pi^2*z^3 + 900*nc^2*Pi^2*z^3 + 
        11304*nc^4*Pi^2*z^3 + 1107*z^4 + 33966*nc^2*z^4 + 13067*nc^4*z^4 - 
        216*Pi^2*z^4 + 108*nc^2*Pi^2*z^4 + 8316*nc^4*Pi^2*z^4 - 4077*z^5 + 
        18842*nc^2*z^5 - 15157*nc^4*z^5 - 90*Pi^2*z^5 - 153*nc^2*Pi^2*z^5 + 
        2079*nc^4*Pi^2*z^5 + 4320*z*Zeta[3] - 5292*nc^2*z*Zeta[3] + 
        9720*nc^4*z*Zeta[3] + 1296*z^2*Zeta[3] + 8208*nc^2*z^2*Zeta[3] + 
        17712*nc^4*z^2*Zeta[3] - 1944*z^3*Zeta[3] + 13284*nc^2*z^3*Zeta[3] + 
        33696*nc^4*z^3*Zeta[3] + 9504*z^4*Zeta[3] - 19224*nc^2*z^4*Zeta[3] + 
        53136*nc^4*z^4*Zeta[3] + 8424*z^5*Zeta[3] - 19008*nc^2*z^5*Zeta[3] + 
        27432*nc^4*z^5*Zeta[3])/(10368*nc^2*z*(1 + z)^2)) + 
    nf*((7*Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(108*nc) + 
      Lb^3*((Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(96*nc) + 
        (16 - 32*nc^2 - 195*z + 183*nc^2*z + 348*z^2 - 444*nc^2*z^2 - 
          178*z^3 + 302*nc^2*z^3)/(3456*nc*z)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*(5 - 13*z + 13*z^2))/(144*nc) + 
        (-256 + 96*nc^2 - 3099*z + 3123*nc^2*z - 12*Pi^2*z + 12*nc^2*Pi^2*z + 
          3648*z^2 - 5040*nc^2*z^2 + 24*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 - 
          392*z^3 + 2028*nc^2*z^3 - 24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3)/
         (6912*nc*z)) - (803680 - 677120*nc^2 - 46080*Pi^2 + 
        17280*nc^2*Pi^2 + 6472695*z - 5776935*nc^2*z + 42720*Pi^2*z - 
        47040*nc^2*Pi^2*z - 5256*Pi^4*z + 5256*nc^2*Pi^4*z - 4945170*z^2 + 
        6881010*nc^2*z^2 - 131520*Pi^2*z^2 + 90240*nc^2*Pi^2*z^2 - 
        7632*Pi^4*z^2 + 13104*nc^2*Pi^4*z^2 - 2206600*z^3 - 
        1259320*nc^2*z^3 + 121440*Pi^2*z^3 - 17040*nc^2*Pi^2*z^3 - 
        7488*Pi^4*z^3 + 7488*nc^2*Pi^4*z^3 - 103680*Zeta[3] + 
        207360*nc^2*Zeta[3] - 665280*z*Zeta[3] + 198720*nc^2*z*Zeta[3] + 
        1149120*z^2*Zeta[3] - 1330560*nc^2*z^2*Zeta[3] - 864000*z^3*Zeta[3] + 
        86400*nc^2*z^3*Zeta[3])/(3732480*nc*z) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(7 - 29*z + 29*z^2))/(216*nc) - 
        (-5504 + 4352*nc^2 + 192*Pi^2 - 384*nc^2*Pi^2 + 56277*z - 
          55725*nc^2*z + 312*Pi^2*z - 24*nc^2*Pi^2*z - 76302*z^2 + 
          99726*nc^2*z^2 + 384*Pi^2*z^2 - 720*nc^2*Pi^2*z^2 + 26906*z^3 - 
          54554*nc^2*z^3 - 1008*Pi^2*z^3 + 2064*nc^2*Pi^2*z^3 + 
          2160*z*Zeta[3] - 2160*nc^2*z*Zeta[3] + 16416*z^2*Zeta[3] - 
          19872*nc^2*z^2*Zeta[3] + 864*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3])/
         (41472*nc*z))) + H[-1, z]*
     (-(Lb^2*(1 - 4*nc^2 + 11*nc^4)*Pi^2*(1 + 2*z + 2*z^2))/(192*nc^2) - 
      (-5440*nc^4*Pi^2 + 1845*Pi^2*z - 16830*nc^2*Pi^2*z + 
        10065*nc^4*Pi^2*z + 264*Pi^4*z + 135*nc^2*Pi^4*z + 597*nc^4*Pi^4*z + 
        4320*Pi^2*z^2 - 29160*nc^2*Pi^2*z^2 + 3600*nc^4*Pi^2*z^2 + 
        528*Pi^4*z^2 + 270*nc^2*Pi^4*z^2 + 1194*nc^4*Pi^4*z^2 + 
        2835*Pi^2*z^3 - 13860*nc^2*Pi^2*z^3 - 5995*nc^4*Pi^2*z^3 + 
        528*Pi^4*z^3 + 306*nc^2*Pi^4*z^3 + 1122*nc^4*Pi^4*z^3 + 
        8640*nc^4*Zeta[3] + 6480*z*Zeta[3] - 47520*nc^2*z*Zeta[3] + 
        76680*nc^4*z*Zeta[3] + 19440*z^2*Zeta[3] - 110160*nc^2*z^2*Zeta[3] + 
        168480*nc^4*z^2*Zeta[3] + 12960*z^3*Zeta[3] - 
        65880*nc^2*z^3*Zeta[3] + 115560*nc^4*z^3*Zeta[3])/(103680*nc^2*z) + 
      nf*((Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/288 + 
        (nc*(1 + 2*z + 2*z^2)*(5*Pi^2 + 18*Zeta[3]))/864) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*Pi^2*(1 + 2*z + 2*z^2))/96 - 
        (32*nc^4*Pi^2 + 36*Pi^2*z - 99*nc^2*Pi^2*z + 253*nc^4*Pi^2*z + 
          78*Pi^2*z^2 - 204*nc^2*Pi^2*z^2 + 518*nc^4*Pi^2*z^2 + 42*Pi^2*z^3 - 
          114*nc^2*Pi^2*z^3 + 328*nc^4*Pi^2*z^3 + 36*z*Zeta[3] - 
          648*nc^2*z*Zeta[3] + 756*nc^4*z*Zeta[3] + 72*z^2*Zeta[3] - 
          1296*nc^2*z^2*Zeta[3] + 1512*nc^4*z^2*Zeta[3] + 72*z^3*Zeta[3] - 
          1296*nc^2*z^3*Zeta[3] + 1512*nc^4*z^3*Zeta[3])/(1152*nc^2*z))) + 
    H[1, z]*(Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
           (1 - 2*z + 2*z^2))/(32*nc^2) - (16*nc^2 - 80*nc^4 + 33*z - 
          158*nc^2*z + 121*nc^4*z - 78*z^2 + 472*nc^2*z^2 - 866*nc^4*z^2 + 
          54*z^3 - 428*nc^2*z^3 + 958*nc^4*z^3)/(1152*nc^2*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/(8*nc^2) - 
        (-104*nc^2 + 312*nc^4 + 117*z - 344*nc^2*z + 219*nc^4*z - 12*Pi^2*z + 
          36*nc^2*Pi^2*z - 423*z^2 + 1132*nc^2*z^2 + 3*nc^4*z^2 + 
          24*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 351*z^3 - 1034*nc^2*z^3 + 
          111*nc^4*z^3 - 24*Pi^2*z^3 + 72*nc^2*Pi^2*z^3)/(1152*nc^2*z)) - 
      (-22850*nc^2 - 107710*nc^4 + 480*nc^2*Pi^2 - 46800*nc^4*Pi^2 - 
        204525*z - 216090*nc^2*z - 723785*nc^4*z - 2700*Pi^2*z - 
        24585*nc^2*Pi^2*z - 16725*nc^4*Pi^2*z - 900*Pi^4*z + 
        1809*nc^2*Pi^4*z + 117*nc^4*Pi^4*z - 127170*z^2 - 193160*nc^2*z^2 - 
        205490*nc^4*z^2 - 5130*Pi^2*z^2 + 2565*nc^2*Pi^2*z^2 - 
        207105*nc^4*Pi^2*z^2 + 900*Pi^4*z^2 - 1809*nc^2*Pi^4*z^2 - 
        117*nc^4*Pi^4*z^2 + 220725*z^3 + 194090*nc^2*z^3 + 676225*nc^4*z^3 - 
        1620*Pi^2*z^3 + 23505*nc^2*Pi^2*z^3 + 20205*nc^4*Pi^2*z^3 + 
        143370*z^4 + 194010*nc^2*z^4 + 265640*nc^4*z^4 + 810*Pi^2*z^4 - 
        2505*nc^2*Pi^2*z^4 + 259005*nc^4*Pi^2*z^4 - 1800*Pi^4*z^4 + 
        3618*nc^2*Pi^4*z^4 + 234*nc^4*Pi^4*z^4 - 25920*nc^2*Zeta[3] - 
        164160*nc^4*Zeta[3] - 118260*z*Zeta[3] - 103680*nc^2*z*Zeta[3] + 
        72900*nc^4*z*Zeta[3] + 283500*z^2*Zeta[3] - 275400*nc^2*z^2*Zeta[3] - 
        298620*nc^4*z^2*Zeta[3] + 118260*z^3*Zeta[3] + 
        84240*nc^2*z^3*Zeta[3] + 65340*nc^4*z^3*Zeta[3] - 
        283500*z^4*Zeta[3] + 281880*nc^2*z^4*Zeta[3] + 
        601020*nc^4*z^4*Zeta[3])/(311040*nc^2*z*(1 + z)) + 
      nf*((Lb^3*(-1 + 2*nc^2)*(1 - 2*z + 2*z^2))/(144*nc) + 
        (Lb^2*(-5 + 15*nc^2 + 16*z - 36*nc^2*z - 16*z^2 + 36*nc^2*z^2))/
         (288*nc) + (Lb*(38*nc^2 + 3*nc^2*Pi^2 + 51*z - 172*nc^2*z - 
           6*nc^2*Pi^2*z - 60*z^2 + 172*nc^2*z^2 + 6*nc^2*Pi^2*z^2))/
         (864*nc) + (-72*nc^2 + 72*Pi^2 - 144*nc^2*Pi^2 + 355*z - 
          149*nc^2*z + 162*Pi^2*z - 24*nc^2*Pi^2*z - 155*z^2 - 
          1973*nc^2*z^2 + 162*Pi^2*z^2 - 690*nc^2*Pi^2*z^2 - 268*z^3 + 
          1604*nc^2*z^3 - 396*Pi^2*z^3 + 888*nc^2*Pi^2*z^3 + 
          1080*nc^2*z*Zeta[3] - 2160*nc^2*z^2*Zeta[3] + 
          2160*nc^2*z^3*Zeta[3])/(15552*nc*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(1 + nc^2)*z*(-3 + 4*z))/(64*nc^2) + 
        (-688*nc^2 + 688*nc^4 - 48*nc^4*Pi^2 + 162*z - 678*nc^2*z - 
          9740*nc^4*z - 36*Pi^2*z - 45*nc^2*Pi^2*z - 237*nc^4*Pi^2*z + 
          2079*z^2 - 4746*nc^2*z^2 + 16195*nc^4*z^2 - 90*Pi^2*z^2 + 
          234*nc^2*Pi^2*z^2 + 24*nc^4*Pi^2*z^2 - 2511*z^3 + 7066*nc^2*z^3 - 
          9011*nc^4*z^3 + 126*Pi^2*z^3 - 216*nc^2*Pi^2*z^3 + 
          222*nc^4*Pi^2*z^3 + 1404*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
          5508*nc^4*z*Zeta[3] - 2808*z^2*Zeta[3] + 864*nc^2*z^2*Zeta[3] - 
          11016*nc^4*z^2*Zeta[3] + 2808*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3] + 
          11016*nc^4*z^3*Zeta[3])/(3456*nc^2*z))) + 
    H[0, z]*(Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 
            18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(64*nc^2) - 
        (-64*nc^4 + 27*z + 10*nc^2*z - 125*nc^4*z - 72*z^2 + 736*nc^2*z^2 - 
          1880*nc^4*z^2 + 108*z^3 - 640*nc^2*z^3 + 676*nc^4*z^3)/
         (2304*nc^2*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(-3 + 15*nc^2 + 24*z - 24*nc^2*z - 
            24*z^2 + 200*nc^2*z^2))/(192*nc^2) + 
        (-832*nc^4 - 243*z + 304*nc^2*z - 4893*nc^4*z + 36*Pi^2*z - 
          228*nc^4*Pi^2*z + 594*z^2 - 4736*nc^2*z^2 + 1806*nc^4*z^2 - 
          24*Pi^2*z^2 + 384*nc^2*Pi^2*z^2 - 168*nc^4*Pi^2*z^2 - 1404*z^3 + 
          6440*nc^2*z^3 - 27548*nc^4*z^3 + 144*Pi^2*z^3 - 384*nc^2*Pi^2*z^3 + 
          240*nc^4*Pi^2*z^3)/(4608*nc^2*z)) + 
      (-686080*nc^4 + 37440*nc^4*Pi^2 + 95175*z - 58700*nc^2*z - 
        8113435*nc^4*z - 13230*Pi^2*z + 50580*nc^2*Pi^2*z + 
        134370*nc^4*Pi^2*z + 1962*Pi^4*z - 918*nc^2*Pi^4*z - 
        8694*nc^4*Pi^4*z - 106920*z^2 + 799260*nc^2*z^2 - 17300380*nc^4*z^2 - 
        35370*Pi^2*z^2 - 18000*nc^2*Pi^2*z^2 + 544410*nc^4*Pi^2*z^2 + 
        1800*Pi^4*z^2 + 72*nc^2*Pi^4*z^2 - 17856*nc^4*Pi^4*z^2 - 786105*z^3 + 
        2617800*nc^2*z^3 - 43448215*nc^4*z^3 - 15660*Pi^2*z^3 - 
        187110*nc^2*Pi^2*z^3 + 1010190*nc^4*Pi^2*z^3 + 3978*Pi^4*z^3 - 
        6966*nc^2*Pi^4*z^3 - 3582*nc^4*Pi^4*z^3 - 870750*z^4 + 
        2603020*nc^2*z^4 - 64018630*nc^4*z^4 + 21870*Pi^2*z^4 - 
        116280*nc^2*Pi^2*z^4 + 739050*nc^4*Pi^2*z^4 + 10404*Pi^4*z^4 - 
        17820*nc^2*Pi^4*z^4 + 11628*nc^4*Pi^4*z^4 - 286740*z^5 + 
        843180*nc^2*z^5 - 30443440*nc^4*z^5 + 15390*Pi^2*z^5 + 
        2250*nc^2*Pi^2*z^5 + 176340*nc^4*Pi^2*z^5 + 6264*Pi^4*z^5 - 
        9864*nc^2*Pi^4*z^5 + 6048*nc^4*Pi^4*z^5 + 103680*nc^4*Zeta[3] + 
        92340*z*Zeta[3] - 460080*nc^2*z*Zeta[3] + 277020*nc^4*z*Zeta[3] - 
        372600*z^2*Zeta[3] - 1464480*nc^2*z^2*Zeta[3] - 
        1338120*nc^4*z^2*Zeta[3] - 377460*z^3*Zeta[3] - 
        4002480*nc^2*z^3*Zeta[3] + 2628180*nc^4*z^3*Zeta[3] + 
        732240*z^4*Zeta[3] - 5529600*nc^2*z^4*Zeta[3] + 
        9782640*nc^4*z^4*Zeta[3] + 644760*z^5*Zeta[3] - 
        2512080*nc^2*z^5*Zeta[3] + 5662440*nc^4*z^5*Zeta[3])/
       (622080*nc^2*z*(1 + z)^2) + 
      nf*(-(Lb^3*(11 - 7*nc^2 - 4*z + 20*nc^2*z))/(576*nc) + 
        (Lb^2*(-385 + 345*nc^2 - 58*z - 198*nc^2*z - 192*z^2 + 264*nc^2*z^2))/
         (1152*nc) + (Lb*(-2733 + 2869*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 - 
           630*z - 1370*nc^2*z - 72*Pi^2*z + 72*nc^2*Pi^2*z + 1208*z^2 - 
           544*nc^2*z^2 - 48*Pi^2*z^2 + 48*nc^2*Pi^2*z^2))/(3456*nc) - 
        (20752 - 19706*nc^2 - 108*nc^2*Pi^2 + 7693*z + 8545*nc^2*z + 
          162*Pi^2*z - 405*nc^2*Pi^2*z + 17172*z^2 - 21732*nc^2*z^2 - 
          180*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 972*Zeta[3] - 972*nc^2*Zeta[3] + 
          1944*z*Zeta[3] - 1944*nc^2*z*Zeta[3] + 1296*z^2*Zeta[3] - 
          1296*nc^2*z^2*Zeta[3])/(15552*nc)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(-72 + 240*nc^2 - 135*z - 105*nc^2*z + 
           72*z^2 + 472*nc^2*z^2))/(1152*nc^2) + 
        (9088*nc^4 - 384*nc^4*Pi^2 - 297*z + 3348*nc^2*z + 52901*nc^4*z + 
          54*Pi^2*z - 432*nc^2*Pi^2*z + 738*nc^4*Pi^2*z - 432*z^2 + 
          7512*nc^2*z^2 + 157904*nc^4*z^2 - 504*Pi^2*z^2 - 
          1224*nc^2*Pi^2*z^2 - 4536*nc^4*Pi^2*z^2 - 10044*z^3 + 
          57640*nc^2*z^3 + 314324*nc^4*z^3 + 1008*Pi^2*z^3 - 
          6240*nc^2*Pi^2*z^3 + 9264*nc^4*Pi^2*z^3 + 3024*z*Zeta[3] - 
          5184*nc^2*z*Zeta[3] - 20304*nc^4*z*Zeta[3] - 7776*z^2*Zeta[3] + 
          6048*nc^2*z^2*Zeta[3] - 57024*nc^4*z^2*Zeta[3] + 
          12096*z^3*Zeta[3] - 24192*nc^2*z^3*Zeta[3] + 12096*nc^4*z^3*
           Zeta[3])/(13824*nc^2*z))) + (3486240*nc^2 - 154044320*nc^4 + 
      311040*nc^2*Pi^2 + 5706240*nc^4*Pi^2 - 13824*nc^2*Pi^4 + 
      278784*nc^4*Pi^4 + 2584305*z + 26832660*nc^2*z - 186304645*nc^4*z - 
      453600*Pi^2*z - 1410240*nc^2*Pi^2*z + 8437920*nc^4*Pi^2*z + 
      74304*Pi^4*z + 20664*nc^2*Pi^4*z + 626760*nc^4*Pi^4*z + 8091900*z^2 + 
      39071760*nc^2*z^2 - 605344460*nc^4*z^2 - 673920*Pi^2*z^2 - 
      2526480*nc^2*Pi^2*z^2 + 26452080*nc^4*Pi^2*z^2 + 238464*Pi^4*z^2 + 
      301536*nc^2*Pi^4*z^2 + 1934928*nc^4*Pi^4*z^2 + 2331585*z^3 - 
      3814620*nc^2*z^3 - 557280805*nc^4*z^3 + 2527200*Pi^2*z^3 - 
      7273200*nc^2*Pi^2*z^3 + 31779120*nc^4*Pi^2*z^3 + 303048*Pi^4*z^3 + 
      506880*nc^2*Pi^4*z^3 + 3777192*nc^4*Pi^4*z^3 - 9275310*z^4 - 
      34945080*nc^2*z^4 + 726474790*nc^4*z^4 + 5261760*Pi^2*z^4 - 
      14163120*nc^2*Pi^2*z^4 - 10577520*nc^4*Pi^2*z^4 + 187920*Pi^4*z^4 + 
      255744*nc^2*Pi^4*z^4 + 2857536*nc^4*Pi^4*z^4 - 6099300*z^5 - 
      15405120*nc^2*z^5 + 710671460*nc^4*z^5 + 2514240*Pi^2*z^5 - 
      7695120*nc^2*Pi^2*z^5 - 18636240*nc^4*Pi^2*z^5 + 49032*Pi^4*z^5 + 
      17208*nc^2*Pi^4*z^5 + 668592*nc^4*Pi^4*z^5 - 6635520*nc^2*Zeta[3] + 
      35043840*nc^4*Zeta[3] + 12324960*z*Zeta[3] - 54864000*nc^2*z*Zeta[3] + 
      52129440*nc^4*z*Zeta[3] - 1140480*Pi^2*z*Zeta[3] + 
      285120*nc^2*Pi^2*z*Zeta[3] - 1555200*nc^4*Pi^2*z*Zeta[3] - 
      4821120*z^2*Zeta[3] - 83099520*nc^2*z^2*Zeta[3] + 
      139449600*nc^4*z^2*Zeta[3] - 1762560*Pi^2*z^2*Zeta[3] - 
      311040*nc^2*Pi^2*z^2*Zeta[3] - 9020160*nc^4*Pi^2*z^2*Zeta[3] - 
      17184960*z^3*Zeta[3] - 53382240*nc^2*z^3*Zeta[3] + 
      255022560*nc^4*z^3*Zeta[3] - 2488320*Pi^2*z^3*Zeta[3] - 
      25920*nc^2*Pi^2*z^3*Zeta[3] - 15966720*nc^4*Pi^2*z^3*Zeta[3] + 
      29393280*z^4*Zeta[3] - 44210880*nc^2*z^4*Zeta[3] + 
      124528320*nc^4*z^4*Zeta[3] - 4250880*Pi^2*z^4*Zeta[3] + 
      2021760*nc^2*Pi^2*z^4*Zeta[3] - 11093760*nc^4*Pi^2*z^4*Zeta[3] + 
      29432160*z^5*Zeta[3] - 25699680*nc^2*z^5*Zeta[3] - 
      8130240*nc^4*z^5*Zeta[3] - 2384640*Pi^2*z^5*Zeta[3] + 
      1451520*nc^2*Pi^2*z^5*Zeta[3] - 2592000*nc^4*Pi^2*z^5*Zeta[3] - 
      4898880*z*Zeta[5] + 13608000*nc^2*z*Zeta[5] - 20684160*nc^4*z*Zeta[5] + 
      25505280*z^2*Zeta[5] + 32348160*nc^2*z^2*Zeta[5] + 
      105753600*nc^4*z^2*Zeta[5] + 59175360*z^3*Zeta[5] + 
      13296960*nc^2*z^3*Zeta[5] + 269516160*nc^4*z^3*Zeta[5] + 
      22239360*z^4*Zeta[5] - 16018560*nc^2*z^4*Zeta[5] + 
      139034880*nc^4*z^4*Zeta[5] - 6531840*z^5*Zeta[5] - 
      10575360*nc^2*z^5*Zeta[5] - 4043520*nc^4*z^5*Zeta[5])/
     (14929920*nc^2*z*(1 + z)^2)
 
IIPT[q, q, 0] = delta[1 - z]
 
IIPT[q, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) + 
    (Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
    (Lb*Lomega*(-1 + nc)*(1 + nc)*delta[1 - z])/(2*nc) - 
    (Lb*(-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc)
 
IIPT[q, q, 2] = nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + 4*z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(37 + 19*z))/(432*nc)) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(26*nc + 63*z - 36*nc*z - 43*nc^2*z + 
         3*nc^2*Pi^2*z - 63*z^2 + 54*nc*z^2 - 91*nc^2*z^2 + 3*nc^2*Pi^2*z^2 - 
         44*nc*z^3))/(144*nc^2*z)) + 
    Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(4*nc + 6*z + 3*nc*z + 5*nc^2*z - 6*z^2 - 
         3*nc*z^2 + 17*nc^2*z^2 - 4*nc*z^3))/(96*nc^2*z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
         3*nc^2*z^2))/(32*nc^2*(-1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(-12 - 3*nc - 5*nc^2 - 6*nc*z + 3*z^2 + nc*z^2 - 
         8*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(45 - 42*nc + 13*nc^2 - 117*z + 102*nc*z + 
         45*nc^2*z + 144*z^2 - 124*nc*z^2 + 22*nc^2*z^2 + 64*nc*z^3))/
       (288*nc^2*(-1 + z)) + nf*((-5*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (144*nc*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc*(-1 + z))))*H[0, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*z)/(32*nc^2) + 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2))*H[1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2))/
       (16*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-9 - 3*nc - 2*nc^2 - 6*z - 
         6*nc^2*z + 6*z^2 - 5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/
       (96*nc^2*(-1 + z)))*H[0, 0, z] + 
    (-((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) + 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*H[0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 
         4*nc*z^2))/(48*nc^2*z))*H[1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
      H[0, 0, 0, z])/(32*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/(8*nc^2*(-1 + z)) - 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 1, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[1, 0, 0, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, z])/(8*nc^2*(-1 + z)) + 
    (Lb^2*(-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-172*nc + 12*nc*Pi^2 - 297*z + 487*nc*z - 
       503*nc^2*z + 18*Pi^2*z - 30*nc*Pi^2*z + 9*nc^2*Pi^2*z + 594*z^2 - 
       594*nc*z^2 + 198*nc^2*z^2 - 36*Pi^2*z^2 + 36*nc*Pi^2*z^2 - 
       18*nc^2*Pi^2*z^2 - 297*z^3 + 415*nc*z^3 + 305*nc^2*z^3 + 18*Pi^2*z^3 - 
       30*nc*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 136*nc*z^4 + 12*nc*Pi^2*z^4 + 
       324*z*Zeta[3] + 378*nc^2*z*Zeta[3] + 324*z^3*Zeta[3] - 
       378*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*z) + 
    PlusD[1 - z, 0]*(Lb^2*((-11*(-1 + nc)*(1 + nc))/48 - 
        (Lomega*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2)) + 
      ((7*(-1 + nc)*(1 + nc))/(54*nc) + (5*Lb*(-1 + nc)*(1 + nc))/(36*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc))/(24*nc))*nf + 
      (Lb*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
      ((-1 + nc)*(1 + nc)*(-202 + 189*Zeta[3]))/216) + 
    delta[1 - z]*(((-7*Lomega*(-1 + nc)*(1 + nc))/(54*nc) - 
        (5*Lb*Lomega*(-1 + nc)*(1 + nc))/(36*nc) - 
        (Lb^2*Lomega*(-1 + nc)*(1 + nc))/(24*nc))*nf - 
      (Lb*Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
      Lb^2*((11*Lomega*(-1 + nc)*(1 + nc))/48 + 
        (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(8*nc^2) - 
        ((-1 + nc)^2*(1 + nc)^2*Pi^2)/(48*nc^2)) - 
      (Lomega*(-1 + nc)*(1 + nc)*(-202 + 189*Zeta[3]))/216)
 
IIPT[q, q, 3] = Lb^3*((Lomega^2*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(32*nc^3) + 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(4*nc + 6*z + 3*nc*z + 16*nc^2*z - 
         6*z^2 - 3*nc*z^2 + 28*nc^2*z^2 - 4*nc*z^3))/(192*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(108*nc - 636*nc^3 + 108*z + 219*nc*z - 
         612*nc^2*z + 321*nc^3*z + 20*nc^4*z + 54*Pi^2*z - 24*nc*Pi^2*z - 
         108*nc^2*Pi^2*z + 48*nc^3*Pi^2*z + 54*nc^4*Pi^2*z - 108*z^2 - 
         219*nc*z^2 + 612*nc^2*z^2 - 321*nc^3*z^2 - 988*nc^4*z^2 + 
         54*Pi^2*z^2 - 24*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         48*nc^3*Pi^2*z^2 + 54*nc^4*Pi^2*z^2 - 108*nc*z^3 + 636*nc^3*z^3))/
       (6912*nc^3*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (24*nc + 4*nc^3 - 18*z + 48*nc*z - 72*nc^2*z - 7*nc^3*z + 24*nc*z^2 + 
       4*nc^3*z^2)*H[-1, -1, z])/(864*nc^3*z) + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 4*nc^3 - 18*z + 28*nc*z - 
         6*nc^2*z - 7*nc^3*z - 16*nc*z^2 + 4*nc^3*z^2))/(48*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(232*nc - 38*nc^3 + 207*z + 176*nc*z + 
         189*nc^2*z - 13*nc^3*z + 232*nc*z^2 + 16*nc^3*z^2))/(432*nc^3*z))*
     H[-1, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z)*(-928*nc - 252*nc^3 - 954*z - 260*nc*z - 
         666*nc^2*z + 90*nc^3*z + 9*Pi^2*z - 36*nc*Pi^2*z + 18*nc^3*Pi^2*z - 
         928*nc*z^2 - 360*nc^3*z^2))/(1728*nc^3*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(32*nc + 12*nc^3 + 18*z - 20*nc*z - 
         6*nc^2*z - 21*nc^3*z + 32*nc*z^2 + 12*nc^3*z^2))/(96*nc^3*z))*
     H[-1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-4 - 2*z + 3*nc*z - 4*z^2))/
       (12*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(464*nc + 144*z - 404*nc*z + 
         108*nc^2*z + 9*Pi^2*z - 36*nc*Pi^2*z + 18*nc^3*Pi^2*z + 464*nc*z^2))/
       (864*nc^3*z))*H[-1, 0, 1, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc + 12*nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 
       3*z^2 - 4*nc*z^2 + 12*nc^2*z^2 + nc^3*z^2)*H[0, -1, -1, z])/
     (144*nc^3*(-1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(-3 - 6*nc - 6*nc^3 - 12*z + 24*nc*z - 
         24*nc^2*z + 21*nc^3*z + 15*z^2 - 34*nc*z^2 + 6*nc^2*z^2 - 
         27*nc^3*z^2 + 16*nc*z^3 + 12*nc^3*z^3))/(48*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-27 - 792*nc + 513*nc^2 - 954*nc^3 + 6*Pi^2 + 
         66*nc^2*Pi^2 + 24*nc^3*Pi^2 - 882*z - 792*nc*z - 1566*nc^2*z + 
         1164*nc^3*z - 48*nc^3*Pi^2*z + 819*z^2 + 656*nc*z^2 + 
         1467*nc^2*z^2 - 1066*nc^3*z^2 + 6*Pi^2*z^2 + 66*nc^2*Pi^2*z^2 + 
         24*nc^3*Pi^2*z^2 + 928*nc*z^3 + 856*nc^3*z^3))/(1728*nc^3*(-1 + z)))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-7 + 8*nc + 47*nc^2 - 
       16*nc*z - 7*z^2 + 8*nc*z^2 + 47*nc^2*z^2)*H[0, 0, -1, z])/
     (576*nc^3*(-1 + z)) + ((5*(-1 + nc)*(1 + nc)*nf^2*(1 + z^2))/
       (432*nc*(-1 + z)) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + 4*nc + 4*nc^3 + 
         nc^4 - 16*nc^3*z + z^2 - 4*nc*z^2 - 8*nc^2*z^2 + 12*nc^3*z^2 + 
         7*nc^4*z^2))/(64*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-324 + 1917*nc - 1433*nc^2 - 2423*nc^3 - 
         1333*nc^4 + 24*Pi^2 - 132*nc*Pi^2 + 24*nc^2*Pi^2 - 24*nc^3*Pi^2 + 
         54*nc^4*Pi^2 + 1134*z + 672*nc*z + 756*nc^2*z + 2574*nc^3*z + 
         30*nc^4*z - 1071*z^2 - 1861*nc*z^2 - 1163*nc^2*z^2 - 3003*nc^3*z^2 - 
         2236*nc^4*z^2 + 24*Pi^2*z^2 + 132*nc*Pi^2*z^2 - 192*nc^2*Pi^2*z^2 + 
         24*nc^3*Pi^2*z^2 + 162*nc^4*Pi^2*z^2 - 728*nc*z^3 + 2852*nc^3*z^3))/
       (3456*nc^3*(-1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(3 - 8*nc + 9*nc^2 - 15*z^2 + 8*nc*z^2 + 
            27*nc^2*z^2))/(192*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-169 + 98*nc - 223*nc^2 - 126*z + 42*nc^2*z + 
           191*z^2 - 146*nc*z^2 - 355*nc^2*z^2 + 48*nc*z^3))/
         (1728*nc^2*(-1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(64*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(24 - 15*nc - 39*nc^2 + 163*nc^3 - 69*nc^4 - 
           24*z + 12*nc*z - 192*nc^2*z - 180*nc^3*z + 72*nc^4*z + 18*z^2 - 
           13*nc*z^2 + 147*nc^2*z^2 - 63*nc^3*z^2 - 273*nc^4*z^2 + 
           16*nc*z^3 + 80*nc^3*z^3))/(384*nc^3*(-1 + z))))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(3*nc - 2*nc^2 - 5*nc^3 + 2*nc^4 + 4*z^2 - 
         3*nc*z^2 - 10*nc^2*z^2 + 5*nc^3*z^2 + 6*nc^4*z^2))/
       (32*nc^3*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(24 + 3*nc - 29*nc^2 - 
         53*nc^3 - 41*nc^4 + 30*z - 96*nc*z + 42*nc^2*z + 24*nc^3*z + 
         24*nc^4*z - 45*z^2 + 69*nc*z^2 + 7*nc^2*z^2 - 3*nc^3*z^2 - 
         56*nc^4*z^2 + 24*nc*z^3 + 32*nc^3*z^3))/(192*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-522 - 402*nc - 338*nc^2 + 518*nc^3 + 660*nc^4 + 
         12*Pi^2 - 24*nc*Pi^2 - 276*nc^2*Pi^2 + 48*nc^3*Pi^2 + 12*nc^4*Pi^2 + 
         2340*z - 2112*nc*z - 1326*nc^2*z + 1260*nc^3*z - 30*nc^4*z + 
         240*nc*Pi^2*z - 144*nc^3*Pi^2*z - 1602*z^2 + 1282*nc*z^2 + 
         1987*nc^2*z^2 - 2386*nc^3*z^2 + 177*nc^4*z^2 + 36*Pi^2*z^2 - 
         216*nc*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 96*nc^3*Pi^2*z^2 + 
         12*nc^4*Pi^2*z^2 + 1232*nc*z^3 + 608*nc^3*z^3))/
       (3456*nc^3*(-1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-5 + 4*nc + 7*nc^2 - 5*z^2 - 4*nc*z^2 + 
            7*nc^2*z^2))/(96*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-29 + 20*nc + 57*nc^2 - 12*z - 21*nc^2*z - 
           8*z^2 - 44*nc*z^2 + 24*nc^2*z^2 + 24*nc*z^3))/
         (864*nc^2*(-1 + z))))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(3 + nc - 6*nc^2 - 3*nc^3 + 3*nc^4 + 5*z^2 - 
         nc*z^2 - 10*nc^2*z^2 + 3*nc^3*z^2 + 5*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-624*nc^3 + 54*z - 
         1500*nc*z + 1240*nc^2*z - 684*nc^3*z + 98*nc^4*z + 78*Pi^2*z - 
         324*nc*Pi^2*z - 54*nc^2*Pi^2*z + 120*nc^3*Pi^2*z - 78*nc^4*Pi^2*z - 
         1296*z^2 + 3144*nc*z^2 - 1962*nc^2*z^2 - 948*nc^3*z^2 + 
         822*nc^4*z^2 + 378*z^3 - 1372*nc*z^3 + 3631*nc^2*z^3 + 
         496*nc^3*z^3 - 271*nc^4*z^3 - 30*Pi^2*z^3 + 324*nc*Pi^2*z^3 - 
         78*nc^2*Pi^2*z^3 - 120*nc^3*Pi^2*z^3 - 102*nc^4*Pi^2*z^3 - 
         272*nc*z^4 + 1760*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(73 + 5*nc^2 - 72*z + 21*nc^2*z + 88*z^2 + 
           14*nc^2*z^2))/(864*nc^2*(-1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-8*nc^3 + 24*z + 3*nc*z - 36*nc^2*z - 
           13*nc^3*z - 10*nc^4*z - 18*z^2 + 18*nc*z^2 + 21*nc^2*z^2 - 
           12*nc^3*z^2 - 3*nc^4*z^2 + 12*z^3 - 13*nc*z^3 - 21*nc^2*z^3 + 
           21*nc^3*z^3 - 13*nc^4*z^3 - 8*nc*z^4 + 12*nc^3*z^4))/
         (96*nc^3*(-1 + z)*z)))*H[0, 1, 0, z] + 
    ((Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(8*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(232*nc^3 - 45*z - 372*nc*z - 918*nc^2*z + 
         144*nc^3*z + 1131*nc^4*z - 30*Pi^2*z + 216*nc*Pi^2*z + 
         48*nc^2*Pi^2*z - 48*nc^3*Pi^2*z - 18*nc^4*Pi^2*z + 540*z^2 - 
         189*nc*z^2 - 258*nc^2*z^2 + 423*nc^3*z^2 - 318*nc^4*z^2 - 459*z^3 + 
         745*nc*z^3 - 432*nc^2*z^3 - 1063*nc^3*z^3 + 759*nc^4*z^3 + 
         6*Pi^2*z^3 - 216*nc*Pi^2*z^3 + 72*nc^2*Pi^2*z^3 + 48*nc^3*Pi^2*z^3 + 
         18*nc^4*Pi^2*z^3 - 184*nc*z^4 + 264*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + nc + nc^2 - z^2 - nc*z^2 + nc^2*z^2))/
         (48*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-18 + 5*nc + 21*nc^2 + 
           6*z - 6*nc^2*z - 18*z^2 - 11*nc*z^2 + 15*nc^2*z^2 + 6*nc*z^3))/
         (432*nc^2*(-1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-8*nc^3 + 15*z + 15*nc*z - 52*nc^2*z + 
           15*nc^3*z + 37*nc^4*z - 30*z^2 + 6*nc*z^2 + 60*nc^2*z^2 + 
           12*nc^3*z^2 - 30*nc^4*z^2 + 15*z^3 - 17*nc*z^3 - 52*nc^2*z^3 - 
           15*nc^3*z^3 + 37*nc^4*z^3 - 4*nc*z^4 - 4*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)))*H[0, 1, 1, z] - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(1 + z^2)*H[1, 0, -1, z])/
     (288*nc^3*(-1 + z)) + 
    ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*nc^2)*(1 + z^2))/
       (16*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(4*nc + 2984*nc^3 + 819*z - 
         1576*nc*z + 2036*nc^2*z - 6080*nc^3*z + 1333*nc^4*z + 
         114*nc^2*Pi^2*z - 102*nc^4*Pi^2*z - 2826*z^2 + 3036*nc*z^2 - 
         6906*nc^2*z^2 + 6300*nc^3*z^2 - 432*nc^4*z^2 + 819*z^3 - 
         1360*nc*z^3 + 1982*nc^2*z^3 - 6296*nc^3*z^3 + 1279*nc^4*z^3 + 
         114*nc^2*Pi^2*z^3 - 102*nc^4*Pi^2*z^3 - 104*nc*z^4 + 3092*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-11 + 5*nc^2)*(1 + z^2))/
         (96*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(24*nc - z - 60*nc*z + 
           49*nc^2*z - 138*z^2 + 72*nc*z^2 - 18*nc^2*z^2 - z^3 - 60*nc*z^3 + 
           49*nc^2*z^3 + 24*nc*z^4))/(864*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(16*nc + 32*nc^3 + 105*z - 112*nc*z + 
           200*nc^2*z + 64*nc^3*z - 77*nc^4*z - 48*z^2 + 192*nc*z^2 - 
           96*nc^2*z^2 - 192*nc^3*z^2 - 48*nc^4*z^2 + 105*z^3 - 112*nc*z^3 + 
           200*nc^2*z^3 + 64*nc^3*z^3 - 77*nc^4*z^3 + 16*nc*z^4 + 
           32*nc^3*z^4))/(384*nc^3*(-1 + z)*z)))*H[1, 0, 0, z] + 
    ((Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(8*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-80*nc + 400*nc^3 - 855*z + 644*nc*z - 
         1527*nc^2*z - 1780*nc^3*z - 780*nc^4*z + 54*Pi^2*z + 
         192*nc^2*Pi^2*z - 6*nc^4*Pi^2*z + 2376*z^2 - 1128*nc*z^2 + 
         306*nc^2*z^2 + 2976*nc^3*z^2 + 1170*nc^4*z^2 - 1449*z^3 + 
         644*nc*z^3 - 1995*nc^2*z^3 - 2212*nc^3*z^3 - 462*nc^4*z^3 + 
         54*Pi^2*z^3 + 192*nc^2*Pi^2*z^3 - 6*nc^4*Pi^2*z^3 - 80*nc*z^4 + 
         616*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(8*nc - 26*z - 20*nc*z - 11*nc^2*z + 12*z^2 + 
           24*nc*z^2 + 15*nc^2*z^2 - 26*z^3 - 20*nc*z^3 - 4*nc^2*z^3 + 
           8*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-4*nc + 8*nc^3 - 21*z + 10*nc*z + 52*nc^2*z - 
           11*nc^3*z - 9*nc^4*z + 42*z^2 - 12*nc*z^2 - 60*nc^2*z^2 + 
           6*nc^3*z^2 + 18*nc^4*z^2 - 21*z^3 + 10*nc*z^3 + 52*nc^2*z^3 - 
           11*nc^3*z^3 - 9*nc^4*z^3 - 4*nc*z^4 + 8*nc^3*z^4))/
         (96*nc^3*(-1 + z)*z)))*H[1, 0, 1, z] + 
    ((Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(8*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(16*nc + 1824*nc^3 - 1557*z + 3842*nc*z - 
         513*nc^2*z - 4842*nc^3*z + 216*nc^4*z - 48*Pi^2*z + 36*nc^2*Pi^2*z + 
         84*nc^4*Pi^2*z + 2754*z^2 - 7716*nc*z^2 - 2478*nc^2*z^2 + 
         6252*nc^3*z^2 - 168*nc^4*z^2 - 1197*z^3 + 3842*nc*z^3 - 
         225*nc^2*z^3 - 5274*nc^3*z^3 - 48*nc^4*z^3 - 48*Pi^2*z^3 + 
         36*nc^2*Pi^2*z^3 + 84*nc^4*Pi^2*z^3 + 16*nc*z^4 + 2040*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(16*nc - 12*z - 40*nc*z + 
           3*nc^2*z - 16*z^2 + 48*nc*z^2 + nc^2*z^2 - 12*z^3 - 40*nc*z^3 - 
           4*nc^2*z^3 + 16*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(12*nc^3 - 21*z + 9*nc*z + 52*nc^2*z - 
           12*nc^3*z - 9*nc^4*z + 42*z^2 - 18*nc*z^2 - 60*nc^2*z^2 + 
           18*nc^4*z^2 - 21*z^3 + 9*nc*z^3 + 52*nc^2*z^3 - 12*nc^3*z^3 - 
           9*nc^4*z^3 + 12*nc^3*z^4))/(96*nc^3*(-1 + z)*z)))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) - ((-1 + nc)*(1 + nc)*(-12 + 76*nc^2 - 117*z - 217*nc^2*z + 
         48*nc*Pi^2*z + 48*nc^3*Pi^2*z + 150*z^2 + 174*nc^2*z^2 + 99*z^3 - 
         nc^2*z^3 + 48*nc*Pi^2*z^3 + 48*nc^3*Pi^2*z^3 - 120*z^4 - 
         32*nc^2*z^4))/(3456*nc^2*(-1 + z)*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8*nc + 4*nc^3 - 6*z + 14*nc*z - 7*nc^3*z - 
       8*nc*z^2 + 4*nc^3*z^2)*H[-1, -1, -1, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 29*z - 8*nc*z - 7*nc^2*z + 
       8*z^2 + 4*nc^2*z^2)*H[-1, -1, 0, 0, z])/(48*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 6*z - 17*nc*z + 36*nc^2*z - 
       16*nc*z^2)*H[-1, -1, 0, 1, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(4*nc^2 - 9*z + 12*nc*z - 7*nc^2*z + 
       4*nc^2*z^2)*H[-1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8*nc + 4*nc^3 - 9*z - 32*nc*z - 15*nc^2*z - 
       7*nc^3*z + 8*nc*z^2 + 4*nc^3*z^2)*H[-1, 0, 0, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8*nc + 2*z - nc*z + 10*nc^2*z - 8*nc*z^2)*
      H[-1, 0, 0, 1, z])/(48*nc^3*z) + ((-1 + nc)*(1 + nc)*(3 + 4*nc)*(1 + z)*
      H[-1, 0, 1, 0, z])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z)*
      (-4 - 2*z + 3*nc*z - 4*z^2)*H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    (((-1 + nc)*(1 + nc)*(1 + 3*nc^2 - 10*z - 8*nc^2*z + 4*nc^3*z - 
         8*nc*z^2))/(24*nc^3) + (Lb*(-1 + nc)*(1 + nc)*
        (3 - 4*nc + nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 3*z^2 - 4*nc*z^2 + 
         nc^2*z^2 + nc^3*z^2))/(8*nc^3*(-1 + z)))*H[0, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + 4*nc + nc^2 + 3*nc^3 - 8*nc*z - 6*nc^3*z - 
         3*z^2 + 4*nc*z^2 + nc^2*z^2 + 3*nc^3*z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(33 - 87*nc + 27*nc^2 - 18*nc^3 - 78*z + 186*nc*z - 
         42*nc^2*z + 72*nc^3*z + 63*z^2 - 187*nc*z^2 - 3*nc^2*z^2 - 
         78*nc^3*z^2 + 88*nc*z^3 + 24*nc^3*z^3))/(144*nc^3*(-1 + z)))*
     H[0, -1, 0, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-3 + 27*nc - 5*nc^2 + nc*z - 14*nc^2*z + 
         16*nc*z^2))/(24*nc^3))*H[0, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2*nc + nc^2 + 3*nc^3 - 4*nc*z - 4*nc^3*z - z^2 + 
         2*nc*z^2 + 2*nc^2*z^2 + nc^3*z^2))/(8*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-78*nc - 24*nc^2 - 24*nc^3 - 18*z + 108*nc*z - 
         57*nc^2*z + 66*nc^3*z + 18*z^2 - 94*nc*z^2 + 36*nc^2*z^2 - 
         82*nc^3*z^2 + 64*nc*z^3 + 40*nc^3*z^3))/(144*nc^3*(-1 + z)))*
     H[0, 0, -1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(5 - 10*nc + 11*nc^2 - 17*z^2 + 10*nc*z^2 + 
          33*nc^2*z^2))/(288*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-9 - 12*nc - 8*nc^2 + 28*nc^3 + 5*nc^4 + 
         32*nc*z - 80*nc^3*z - 7*z^2 - 20*nc*z^2 - 48*nc^2*z^2 + 
         52*nc^3*z^2 + 35*nc^4*z^2))/(128*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(9 - 12*nc - 122*nc^2 + 388*nc^3 - 143*nc^4 + 
         90*z - 18*nc*z - 504*nc^2*z - 258*nc^3*z + 126*nc^4*z - 45*z^2 - 
         74*nc*z^2 + 404*nc^2*z^2 - 314*nc^3*z^2 - 627*nc^4*z^2 + 
         104*nc*z^3 + 184*nc^3*z^3))/(1152*nc^3*(-1 + z)))*H[0, 0, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-3 + 4*nc + 7*nc^2 + 3*nc^2*z - 3*z^2 - 
          4*nc*z^2 + 4*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 10*nc + 4*nc^2 - 10*nc^3 + 9*nc^4 + 7*z^2 + 
         10*nc*z^2 - 32*nc^2*z^2 + 10*nc^3*z^2 + 27*nc^4*z^2))/
       (64*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(9 - 132*nc - 66*nc^2 - 
         40*nc^3 - 79*nc^4 + 78*z - 6*nc*z + 42*nc^2*z + 24*nc^3*z - 
         42*nc^4*z - 51*z^2 - 6*nc*z^2 - 33*nc^2*z^2 - 34*nc^4*z^2 + 
         144*nc*z^3 + 16*nc^3*z^3))/(576*nc^3*(-1 + z)))*H[0, 0, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(7 + 2*nc^2 - 3*nc^2*z + 7*z^2 + 5*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(1 + 4*nc - 5*nc^2 - 
         4*nc^3 + 4*nc^4 + 4*nc^3*z + 3*z^2 - 4*nc*z^2 - 11*nc^2*z^2 + 
         8*nc^4*z^2))/(32*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-27 + 120*nc + 136*nc^2 + 60*nc^3 - 19*nc^4 + 
         219*z - 138*nc*z + 190*nc^2*z - 48*nc^3*z - 19*nc^4*z + 36*z^2 + 
         28*nc*z^2 + 235*nc^2*z^2 - 82*nc^3*z^2 + 53*nc^4*z^2 - 174*z^3 + 
         174*nc*z^3 + 181*nc^2*z^3 + 30*nc^3*z^3 + 53*nc^4*z^3 - 184*nc*z^4 + 
         40*nc^3*z^4))/(576*nc^3*(-1 + z)*(1 + z)))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + 2*nc + 3*nc^2 - 2*z^2 - 2*nc*z^2 + 
         3*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(7 - 14*nc^2 + 4*nc^3 + 7*nc^4 + 5*z^2 - 
         10*nc^2*z^2 - 4*nc^3*z^2 + 5*nc^4*z^2))/(64*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-9 + 26*nc^2 - 50*nc^3 - 63*nc^4 + 66*z - 
         90*nc*z - 60*nc^2*z + 24*nc^3*z + 72*nc^4*z - 75*z^2 + 58*nc*z^2 + 
         50*nc^2*z^2 + 2*nc^3*z^2 - 87*nc^4*z^2 + 32*nc*z^3 + 24*nc^3*z^3))/
       (576*nc^3*(-1 + z)))*H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-5 + 8*nc - 22*nc^2 - 16*nc^3 + 9*nc^4 + 
         9*z^2 - 8*nc*z^2 - 34*nc^2*z^2 + 16*nc^3*z^2 + 11*nc^4*z^2))/
       (64*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-144*nc^3 + 63*z - 12*nc*z - 
         209*nc^2*z - 90*nc^3*z - 20*nc^4*z - 207*z^2 + 30*nc*z^2 + 
         25*nc^2*z^2 - 66*nc^3*z^2 - 38*nc^4*z^2 + 117*z^3 - 4*nc*z^3 + 
         172*nc^2*z^3 + 38*nc^3*z^3 - 41*nc^4*z^3 + 315*z^4 - 102*nc*z^4 - 
         62*nc^2*z^4 + 246*nc^3*z^4 - 23*nc^4*z^4 + 88*nc*z^5 + 16*nc^3*z^5))/
       (576*nc^3*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-4 - 3*nc^2*z - 4*z^2 + 3*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-3*nc^2 + 2*nc^3 + 
         3*nc^4 - 2*z^2 - nc^2*z^2 - 2*nc^3*z^2 + 3*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(48*nc^3 + 54*z + 210*nc*z + 
         142*nc^2*z - 78*nc^3*z + 18*z^2 - 78*nc*z^2 - 276*nc^2*z^2 + 
         36*nc^3*z^2 + 78*nc^4*z^2 - 63*z^3 + 60*nc*z^3 + 328*nc^2*z^3 - 
         102*nc^3*z^3 - 69*nc^4*z^3 - 192*nc*z^4 + 96*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(3 - nc^2 - 3*nc^2*z + 3*z^2 + 2*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(2*nc - 3*nc^2 + 4*nc^3 + 
         3*nc^4 - 2*z^2 - 2*nc*z^2 - nc^2*z^2 - 4*nc^3*z^2 + 3*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(75 + 138*nc + 147*nc^2 - 
         162*nc^3 - 52*nc^4 + 231*z - 48*nc*z - 45*nc^2*z - 114*nc^3*z - 
         34*nc^4*z + 69*z^2 + 294*nc*z^2 - 42*nc^2*z^2 - 58*nc^3*z^2 + 
         35*nc^4*z^2 - 159*z^3 - 24*nc*z^3 + 150*nc^2*z^3 + 150*nc^3*z^3 + 
         17*nc^4*z^3 - 360*nc*z^4 + 184*nc^3*z^4))/(576*nc^3*(-1 + z)*
        (1 + z)))*H[0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-2 + nc + 2*nc^2 - 2*z^2 - nc*z^2 + 
          2*nc^2*z^2))/(144*nc^2*(-1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 - nc - 6*nc^2 - nc^3 + 3*nc^4 + 3*z^2 + 
         nc*z^2 - 6*nc^2*z^2 + nc^3*z^2 + 3*nc^4*z^2))/(32*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(4*nc^2 - 9*z + 22*nc*z - 6*nc^2*z - 22*nc^3*z - 
         12*z^2 - 12*nc^2*z^2 + 17*z^3 + 22*nc*z^3 + 14*nc^2*z^3 - 
         22*nc^3*z^3 + 4*z^4))/(288*nc^2*(-1 + z)*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z^2))/(4*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(8*nc^3 + 51*z + 36*nc*z + 33*nc^2*z - 20*nc^3*z - 
         108*z^2 - 72*nc*z^2 - 126*nc^2*z^2 + 24*nc^3*z^2 + 57*z^3 + 
         36*nc*z^3 + 75*nc^2*z^3 - 20*nc^3*z^3 + 8*nc^3*z^4))/
       (144*nc^3*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 - 17*nc^2 + 8*nc^4)*(1 + z^2))/
       (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-13 + 5*nc^2)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-76*nc + 84*nc^3 - 60*z + 
         163*nc*z + 190*nc^2*z - 39*nc^3*z - 56*nc^4*z + 300*z^2 - 
         174*nc*z^2 - 24*nc^2*z^2 - 90*nc^3*z^2 - 108*nc^4*z^2 - 78*z^3 + 
         163*nc*z^3 + 172*nc^2*z^3 - 39*nc^3*z^3 - 56*nc^4*z^3 - 76*nc*z^4 + 
         84*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[1, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(7 + 9*nc^4)*(1 + z^2))/(32*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(5 + 4*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(88*nc + 72*nc^3 - 285*z + 122*nc*z + 53*nc^2*z - 
         252*nc^3*z - 8*nc^4*z + 492*z^2 - 420*nc*z^2 + 132*nc^2*z^2 + 
         360*nc^3*z^2 + 54*nc^4*z^2 - 279*z^3 + 122*nc*z^3 + 89*nc^2*z^3 - 
         252*nc^3*z^3 + 4*nc^4*z^3 + 88*nc*z^4 + 72*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + 2*nc^2)*(1 + z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-176*nc + 128*nc^3 - 18*z + 350*nc*z + 
         107*nc^2*z - 158*nc^3*z - 65*nc^4*z + 156*z^2 - 348*nc*z^2 - 
         216*nc^2*z^2 + 60*nc^3*z^2 + 96*nc^4*z^2 - 12*z^3 + 350*nc*z^3 + 
         185*nc^2*z^3 - 158*nc^3*z^3 - 65*nc^4*z^3 - 176*nc*z^4 + 
         128*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-5 + nc^2)*(1 + z^2))/(32*nc^3*(-1 + z)) - 
      ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(24 - 109*nc^2 + 31*nc^4 - 
         36*z + 84*nc^2*z - 42*nc^4*z + 12*z^2 - 115*nc^2*z^2 + 19*nc^4*z^2))/
       (576*nc^3*(-1 + z)))*H[1, 0, 1, 1, z] + 
    ((Lb*(-3 + nc)*(-1 + nc)*(1 + nc)*(3 + nc)*(1 + z^2))/(16*nc*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(4 + nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-56*nc + 120*nc^3 - 87*z - 112*nc*z + 298*nc^2*z - 
         102*nc^3*z + 31*nc^4*z + 192*z^2 + 336*nc*z^2 - 390*nc^2*z^2 - 
         36*nc^3*z^2 - 42*nc^4*z^2 - 105*z^3 - 112*nc*z^3 + 304*nc^2*z^3 - 
         102*nc^3*z^3 + 19*nc^4*z^3 - 56*nc*z^4 + 120*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 0, 0, z] + 
    ((3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-3 + nc^2)*nf*(1 + z^2))/(72*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-152*nc + 40*nc^3 + 39*z + 92*nc*z - 111*nc^2*z - 
         10*nc^3*z + 44*nc^4*z - 84*z^2 + 120*nc*z^2 + 6*nc^2*z^2 - 
         60*nc^3*z^2 - 72*nc^4*z^2 + 45*z^3 + 92*nc*z^3 - 87*nc^2*z^3 - 
         10*nc^3*z^3 + 44*nc^4*z^3 - 152*nc*z^4 + 40*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 0, 1, z] + 
    ((3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-320*nc + 64*nc^3 + 27*z + 242*nc*z - 194*nc^2*z - 
         16*nc^3*z - 9*nc^4*z - 60*z^2 + 156*nc*z^2 + 54*nc^2*z^2 - 
         96*nc^3*z^2 + 6*nc^4*z^2 + 33*z^3 + 242*nc*z^3 - 212*nc^2*z^3 - 
         16*nc^3*z^3 + 3*nc^4*z^3 - 320*nc*z^4 + 64*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 1, 0, z] - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 0, 1, 0, z])/
     (32*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*
      H[-1, 0, 1, 0, 0, z])/(16*nc^3) - 
    ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 1, 1, 0, z])/
     (16*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^3 + 4*nc*z - 2*nc^3*z + 
       z^2 - 2*nc*z^2 + nc^3*z^2)*H[0, -1, -1, -1, 0, z])/
     (12*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(11 + 4*nc + 3*nc^2 - 22*z - 
       6*nc^2*z + 11*z^2 + 4*nc*z^2 + 3*nc^2*z^2)*H[0, -1, -1, 0, 0, z])/
     (24*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 - nc + 6*nc^2 + 2*nc*z + 
       z^2 - nc*z^2 + 6*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(12*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - 2*z - 2*nc^2*z + z^2 - 2*nc*z^2 + 
       nc^2*z^2)*H[0, -1, 0, -1, 0, z])/(12*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(3 + 8*nc + 5*nc^2 + 2*nc^3 - 16*nc*z - 4*nc^3*z + 
       3*z^2 + 8*nc*z^2 + 5*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc + 5*nc^2 - 2*nc*z + 
       z^2 + nc*z^2 + 5*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + 2*nc - 2*z + z^2 + 2*nc*z^2)*
      H[0, -1, 0, 1, 0, z])/(12*nc^2*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 1, 1, z])/(12*nc*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(21 - 16*nc + 3*nc^2 + 32*nc*z + 21*z^2 - 16*nc*z^2 + 
       3*nc^2*z^2)*H[0, 0, -1, -1, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 10*nc + 15*nc^2 + 16*nc^3 - 36*nc*z - 
       24*nc^3*z - 5*z^2 + 26*nc*z^2 + 15*nc^2*z^2 + 8*nc^3*z^2)*
      H[0, 0, -1, 0, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(7 - 4*nc + 25*nc^2 + 8*nc*z + 7*z^2 - 4*nc*z^2 + 
       25*nc^2*z^2)*H[0, 0, -1, 0, 1, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(nc + 2*nc^2 + 6*nc^3 - 6*nc*z - 8*nc^3*z - 2*z^2 + 
       5*nc*z^2 + 3*nc^2*z^2 + 2*nc^3*z^2)*H[0, 0, 0, -1, 0, z])/
     (12*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-2 - 4*nc - 2*nc^2 + 6*nc^3 + 
       nc^4 + 8*nc*z - 16*nc^3*z - 2*z^2 - 4*nc*z^2 - 10*nc^2*z^2 + 
       10*nc^3*z^2 + 7*nc^4*z^2)*H[0, 0, 0, 0, 0, z])/(32*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(5 - 14*nc + 6*nc^2 - 6*nc^3 + 9*nc^4 - 8*nc*z + 
       7*z^2 + 22*nc*z^2 - 30*nc^2*z^2 + 6*nc^3*z^2 + 27*nc^4*z^2)*
      H[0, 0, 0, 0, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-4 + 2*nc - 3*nc^2 - 2*nc^3 + nc^4 + 12*nc^3*z - 
       8*z^2 - 2*nc*z^2 - nc^2*z^2 - 10*nc^3*z^2 + 3*nc^4*z^2)*
      H[0, 0, 0, 1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 - 6*nc + 2*nc^2 - 4*nc^3 + 4*nc^4 + 3*z^2 + 
       6*nc*z^2 - 14*nc^2*z^2 + 4*nc^3*z^2 + 12*nc^4*z^2)*
      H[0, 0, 0, 1, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-18 + 12*nc + nc^2 - 18*nc^3 + 4*nc^4 - 24*nc*z + 
       40*nc^3*z - 20*z^2 + 12*nc*z^2 - 3*nc^2*z^2 - 22*nc^3*z^2 + 
       8*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(5 - 4*nc - 12*nc^2 - 4*nc^3 + nc^4 + 8*nc*z + 
       9*z^2 - 4*nc*z^2 - 16*nc^2*z^2 + 4*nc^3*z^2 + nc^4*z^2)*
      H[0, 0, 1, 0, 1, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(12 + 22*nc - 21*nc^2 - 18*nc^3 + 3*nc^4 - 40*nc*z + 
       24*nc^3*z + 18*z^2 + 18*nc*z^2 - 29*nc^2*z^2 - 6*nc^3*z^2 + 
       5*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(12 + nc - 24*nc^2 + nc^3 + 12*nc^4 + 12*z^2 - 
       nc*z^2 - 24*nc^2*z^2 - nc^3*z^2 + 12*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/
     (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(4 - 4*nc + 5*nc^2 + 4*z^2 + 
       4*nc*z^2 + 3*nc^2*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-6 + 3*nc - 35*nc^2 - 19*nc^3 + 6*nc^4 + 12*z^2 - 
       3*nc*z^2 - 51*nc^2*z^2 + 19*nc^3*z^2 + 6*nc^4*z^2)*
      H[0, 1, 0, 0, 0, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-23 + 38*nc + 23*nc^2 - 8*nc^3 + 13*nc^4 - 17*z^2 - 
       38*nc*z^2 + 31*nc^2*z^2 + 8*nc^3*z^2 + 17*nc^4*z^2)*
      H[0, 1, 0, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(30 + 10*nc - 31*nc^2 - 18*nc^3 + 5*nc^4 + 46*z^2 - 
       10*nc*z^2 - 47*nc^2*z^2 + 18*nc^3*z^2 + 9*nc^4*z^2)*
      H[0, 1, 0, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(16 - 25*nc^2 + 7*nc^4)*(1 + z^2)*
      H[0, 1, 0, 1, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-18 - 28*nc - 8*nc^2 + 22*nc^3 - 5*nc^4 - 38*z^2 + 
       28*nc*z^2 - 12*nc^2*z^2 - 22*nc^3*z^2 + nc^4*z^2)*H[0, 1, 1, 0, 0, z])/
     (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-14 - 32*nc + 34*nc^2 + 
       10*nc^3 - 3*nc^4 - 26*z^2 + 32*nc*z^2 + 22*nc^2*z^2 - 10*nc^3*z^2 + 
       3*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(9 + 62*nc - 31*nc^2 - 16*nc^3 + 5*nc^4 + 27*z^2 - 
       62*nc*z^2 - 19*nc^2*z^2 + 16*nc^3*z^2 + 5*nc^4*z^2)*
      H[0, 1, 1, 1, 0, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z^2)*H[1, 0, -1, -1, 0, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(7 + 9*nc^2)*(1 + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + z^2)*H[1, 0, -1, 0, 1, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + 17*nc^2)*(1 + z^2)*
      H[1, 0, 0, -1, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-5 + 3*nc)*(5 + 3*nc)*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
     (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-11 + 17*nc^2)*(1 + z^2)*
      H[1, 0, 0, 0, 1, z])/(96*nc*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-19 - 6*nc^2 + 3*nc^4)*(1 + z^2)*
      H[1, 0, 0, 1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(13 - 8*nc^2 + 3*nc^4)*(1 + z^2)*H[1, 0, 0, 1, 1, z])/
     (48*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-34 + nc^2 + 3*nc^4)*(1 + z^2)*
      H[1, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(21 - 38*nc^2 + nc^4)*(1 + z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(26 - 31*nc^2 + 3*nc^4)*
      (1 + z^2)*H[1, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, -1, 0, z])/
     (24*nc^3*(-1 + z)) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z^2)*
      H[1, 1, 0, 0, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-24 + nc^2 + 7*nc^4)*(1 + z^2)*H[1, 1, 0, 0, 1, z])/
     (48*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(5 - 4*nc^2 + nc^4)*(1 + z^2)*
      H[1, 1, 0, 1, 0, z])/(16*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, 1, 1, z])/
     (24*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + nc^2)*(1 + z^2)*
      H[1, 1, 1, 0, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 1, 0, 1, z])/
     (12*nc*(-1 + z)) - (Lb^3*(-1 + nc)^3*(1 + nc)^3*PlusD[1 - z, 2])/
     (16*nc^3) + (Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
      (-202 + 189*Zeta[3]))/(864*nc) + PlusD[1 - z, 1]*
     (Lb^3*((11*(-1 + nc)^2*(1 + nc)^2)/(48*nc) + 
        (Lomega*(-1 + nc)^3*(1 + nc)^3)/(8*nc^3)) + 
      ((-7*Lb*(-1 + nc)^2*(1 + nc)^2)/(54*nc^2) - 
        (5*Lb^2*(-1 + nc)^2*(1 + nc)^2)/(36*nc^2) - 
        (Lb^3*(-1 + nc)^2*(1 + nc)^2)/(24*nc^2))*nf - 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/(72*nc) - 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(-202 + 189*Zeta[3]))/(216*nc)) + 
    nf^2*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(432*nc) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 + 4*z))/(216*nc) + 
      (5*Lb*(-1 + nc)*(1 + nc)*(-1 + 11*z))/(1296*nc) + 
      ((-1 + nc)*(1 + nc)*(-41 + 157*z + 81*Zeta[3] + 81*z*Zeta[3]))/
       (5832*nc)) + H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*
        (4 - 7*z + 4*z^2))/(48*z) - (Lb*(-1 + nc)*(1 + nc)*(1 + z)*
        (122*nc^3 - 36*z + 156*nc*z + 54*nc^2*z - 17*nc^3*z + 176*nc^3*z^2))/
       (288*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-18 - 36*nc^2 - 906*nc^3 + 
         48*nc*Pi^2 + 16*nc^3*Pi^2 - 9*z - 908*nc*z - 1143*nc^2*z + 
         304*nc^3*z - 6*Pi^2*z + 24*nc*Pi^2*z - 66*nc^2*Pi^2*z - 
         28*nc^3*Pi^2*z - 36*z^2 - 72*nc^2*z^2 - 828*nc^3*z^2 + 
         48*nc*Pi^2*z^2 + 16*nc^3*Pi^2*z^2 + 108*z*Zeta[3] - 
         432*nc*z*Zeta[3] + 216*nc^3*z*Zeta[3]))/(1728*nc^3*z)) + 
    H[0, -1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc - 3*nc^2 + nc^3 + 
         8*nc*z - 2*nc^3*z + 3*z^2 - 4*nc*z^2 - 3*nc^2*z^2 + nc^3*z^2))/
       (96*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(7*Pi^2 - 54*nc*Pi^2 + 
         13*nc^2*Pi^2 - 17*Pi^2*z + 52*nc*Pi^2*z + 7*nc^2*Pi^2*z + 
         4*nc^3*Pi^2*z + 10*Pi^2*z^2 - 38*nc*Pi^2*z^2 - 20*nc^2*Pi^2*z^2 - 
         4*nc^3*Pi^2*z^2 + 40*nc*Pi^2*z^3 + 30*Zeta[3] - 24*nc*Zeta[3] + 
         114*nc^2*Zeta[3] + 12*nc^3*Zeta[3] + 48*nc*z*Zeta[3] - 
         24*nc^3*z*Zeta[3] + 30*z^2*Zeta[3] - 24*nc*z^2*Zeta[3] + 
         114*nc^2*z^2*Zeta[3] + 12*nc^3*z^2*Zeta[3]))/(288*nc^3*(-1 + z))) + 
    H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48*nc + 4*nc^3 - 18*z + 
         12*nc*z + 18*nc^2*z - 7*nc^3*z - 48*nc*z^2 + 4*nc^3*z^2))/
       (576*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-6960*nc*Pi^2 + 
         380*nc^3*Pi^2 - 3510*Pi^2*z + 2280*nc*Pi^2*z - 2970*nc^2*Pi^2*z + 
         130*nc^3*Pi^2*z + 9*Pi^4*z - 36*nc*Pi^4*z + 18*nc^3*Pi^4*z - 
         6960*nc*Pi^2*z^2 - 160*nc^3*Pi^2*z^2 + 2880*nc*Zeta[3] + 
         1440*nc^3*Zeta[3] - 5400*z*Zeta[3] + 7920*nc*z*Zeta[3] - 
         20520*nc^2*z*Zeta[3] - 2520*nc^3*z*Zeta[3] + 2880*nc*z^2*Zeta[3] + 
         1440*nc^3*z^2*Zeta[3]))/(51840*nc^3*z)) + 
    Lb^2*(-(Lomega^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(32*nc^3) - 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(52*nc + 126*z - 72*nc*z - 253*nc^2*z + 
         12*nc^2*Pi^2*z - 126*z^2 + 108*nc*z^2 - 283*nc^2*z^2 + 
         12*nc^2*Pi^2*z^2 - 88*nc*z^3))/(576*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(324*nc - 3856*nc^3 + 48*nc^3*Pi^2 + 2376*z - 
         1011*nc*z - 2568*nc^2*z + 9979*nc^3*z - 76*nc^4*z - 126*Pi^2*z + 
         36*nc*Pi^2*z + 108*nc^2*Pi^2*z + 48*nc^3*Pi^2*z - 114*nc^4*Pi^2*z - 
         4752*z^2 + 1878*nc*z^2 + 5136*nc^2*z^2 - 15018*nc^3*z^2 + 
         7272*nc^4*z^2 + 72*Pi^2*z^2 - 72*nc*Pi^2*z^2 + 72*nc^3*Pi^2*z^2 - 
         72*nc^4*Pi^2*z^2 + 2376*z^3 - 2019*nc*z^3 - 2568*nc^2*z^3 + 
         15523*nc^3*z^3 - 7196*nc^4*z^3 + 54*Pi^2*z^3 - 60*nc*Pi^2*z^3 - 
         108*nc^2*Pi^2*z^3 - 24*nc^3*Pi^2*z^3 + 186*nc^4*Pi^2*z^3 + 
         828*nc*z^4 - 6628*nc^3*z^4 + 96*nc*Pi^2*z^4 - 144*nc^3*Pi^2*z^4 - 
         864*z*Zeta[3] + 216*nc*z*Zeta[3] + 864*nc^2*z*Zeta[3] - 
         1080*nc^3*z*Zeta[3] + 2592*nc^3*z^2*Zeta[3] - 864*z^3*Zeta[3] - 
         216*nc*z^3*Zeta[3] + 864*nc^2*z^3*Zeta[3] - 1512*nc^3*z^3*Zeta[3]))/
       (6912*nc^3*(-1 + z)*z)) + H[0, 0, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(1 + 4*nc - 2*nc^2 + 4*nc^3 + nc^4 - 
         24*nc^3*z + 7*z^2 - 4*nc*z^2 - 14*nc^2*z^2 + 20*nc^3*z^2 + 
         7*nc^4*z^2))/(384*nc^3*(-1 + z)) + 
      nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(72*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(37 - 24*z + 37*z^2))/(1296*nc*(-1 + z))) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 - 2*nc + nc^2 - z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(27 - 6*nc - 30*nc^2 + 74*nc^3 - 41*nc^4 + 18*z - 
           6*nc*z - 60*nc^2*z - 78*nc^3*z + 42*nc^4*z - 9*z^2 + 52*nc*z^2 + 
           106*nc^2*z^2 - 36*nc^3*z^2 - 141*nc^4*z^2 - 40*nc*z^3 + 
           40*nc^3*z^3))/(384*nc^3*(-1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-9 - 3*nc - 2*nc^2 - 6*z - 
            6*nc^2*z + 6*z^2 - 5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/
         (192*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(270 + 999*nc - 978*nc^2 - 
           1619*nc^3 - 1476*nc^4 - 6*Pi^2 - 156*nc*Pi^2 - 36*nc^3*Pi^2 + 
           54*nc^4*Pi^2 - 1512*z + 840*nc*z - 684*nc^2*z + 2040*nc^3*z + 
           708*nc^4*z + 96*nc*Pi^2*z + 1296*z^2 - 2503*nc*z^2 + 
           830*nc^2*z^2 - 2557*nc^3*z^2 - 2534*nc^4*z^2 + 6*Pi^2*z^2 + 
           60*nc*Pi^2*z^2 - 216*nc^2*Pi^2*z^2 + 36*nc^3*Pi^2*z^2 + 
           162*nc^4*Pi^2*z^2 + 664*nc*z^3 + 2136*nc^3*z^3))/
         (2304*nc^3*(-1 + z))) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-nc + nc^2 - 2*z^2 + nc*z^2 + 
            3*nc^2*z^2))/(48*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(503 - 274*nc + 744*nc^2 + 6*Pi^2 - 12*nc*Pi^2 - 
           21*nc^2*Pi^2 - 474*z + 198*nc*z - 408*nc^2*z - 9*nc^2*Pi^2*z + 
           349*z^2 + 40*nc*z^2 + 973*nc^2*z^2 + 6*Pi^2*z^2 + 12*nc*Pi^2*z^2 - 
           12*nc^2*Pi^2*z^2 + 36*nc*z^3))/(2592*nc^2*(-1 + z)) + 
        Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(96*nc^2*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-30 + 26*nc - 52*nc^2 - 27*z + 21*nc^2*z + 
             40*z^2 - 34*nc*z^2 - 80*nc^2*z^2 + 8*nc*z^3))/
           (288*nc^2*(-1 + z)))) + ((-1 + nc)*(1 + nc)*
        (2916 - 24525*nc + 18238*nc^2 - 50999*nc^3 + 14534*nc^4 - 162*Pi^2 - 
         1692*nc*Pi^2 - 636*nc^2*Pi^2 + 336*nc^3*Pi^2 - 474*nc^4*Pi^2 - 
         7128*z + 16743*nc*z - 20582*nc^2*z - 9935*nc^3*z + 3086*nc^4*z + 
         558*Pi^2*z - 1368*nc*Pi^2*z - 276*nc^2*Pi^2*z + 552*nc^3*Pi^2*z - 
         726*nc^4*Pi^2*z + 216*z^2 + 18661*nc*z^2 - 1228*nc^2*z^2 - 
         10609*nc^3*z^2 + 16696*nc^4*z^2 + 108*Pi^2*z^2 + 372*nc*Pi^2*z^2 + 
         624*nc^2*Pi^2*z^2 - 372*nc^3*Pi^2*z^2 - 456*nc^4*Pi^2*z^2 + 
         9828*z^3 - 16743*nc*z^3 + 36728*nc^2*z^3 + 9935*nc^3*z^3 + 
         28144*nc^4*z^3 - 396*Pi^2*z^3 + 1584*nc*Pi^2*z^3 + 
         264*nc^2*Pi^2*z^3 - 660*nc^3*Pi^2*z^3 - 204*nc^4*Pi^2*z^3 - 
         432*z^4 + 5864*nc*z^4 - 864*nc^2*z^4 + 61608*nc^3*z^4 + 
         1104*nc*Pi^2*z^4 + 144*nc^3*Pi^2*z^4 + 648*Zeta[3] + 
         18576*nc*Zeta[3] + 5184*nc^2*Zeta[3] + 9504*nc^3*Zeta[3] - 
         3456*nc^4*Zeta[3] + 648*z*Zeta[3] - 3888*nc*z*Zeta[3] + 
         5184*nc^2*z*Zeta[3] + 9504*nc^3*z*Zeta[3] - 3456*nc^4*z*Zeta[3] - 
         5832*z^2*Zeta[3] - 18576*nc*z^2*Zeta[3] + 24192*nc^2*z^2*Zeta[3] - 
         9504*nc^3*z^2*Zeta[3] - 10368*nc^4*z^2*Zeta[3] - 5832*z^3*Zeta[3] + 
         3888*nc*z^3*Zeta[3] + 24192*nc^2*z^3*Zeta[3] - 
         9504*nc^3*z^3*Zeta[3] - 10368*nc^4*z^3*Zeta[3]))/
       (20736*nc^3*(-1 + z)*(1 + z))) + 
    H[1, 0, z]*((Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(24*nc^2*(-1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*(8*nc - 13*z - 20*nc*z + 25*nc^2*z - 24*z^2 + 
           24*nc*z^2 - 13*z^3 - 20*nc*z^3 + 25*nc^2*z^3 + 8*nc*z^4))/
         (288*nc^2*(-1 + z)*z) + ((-1 + nc)*(1 + nc)*(36*nc - 53*z - 
           108*nc*z - 19*nc^2*z + 9*Pi^2*z + 12*nc^2*Pi^2*z + 312*z^2 + 
           144*nc*z^2 - 204*nc^2*z^2 - 35*z^3 - 108*nc*z^3 + 17*nc^2*z^3 + 
           9*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 + 36*nc*z^4))/(2592*nc^2*(-1 + z)*
          z)) + Lb^2*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/
         (16*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-4*nc + 12*nc^3 + 3*z + 
           nc*z + 38*nc^2*z - 3*nc^3*z - 41*nc^4*z + 12*z^2 + 6*nc*z^2 - 
           24*nc^2*z^2 - 18*nc^3*z^2 + 12*nc^4*z^2 + 3*z^3 + nc*z^3 + 
           38*nc^2*z^3 - 3*nc^3*z^3 - 41*nc^4*z^3 - 4*nc*z^4 + 12*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4*nc + 9*z - 2*nc*z - 
           3*nc^2*z + 4*nc*z^2))/(96*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(-70*nc + 350*nc^3 - 207*z + 178*nc*z + 
           40*nc^2*z - 662*nc^3*z + 299*nc^4*z - 3*Pi^2*z + 18*nc^2*Pi^2*z - 
           27*nc^4*Pi^2*z + 333*z^2 - 252*nc*z^2 - 624*nc^2*z^2 + 
           696*nc^3*z^2 + 27*nc^4*z^2 - 198*z^3 + 250*nc*z^3 + 40*nc^2*z^3 - 
           806*nc^3*z^3 + 290*nc^4*z^3 - 3*Pi^2*z^3 + 18*nc^2*Pi^2*z^3 - 
           27*nc^4*Pi^2*z^3 - 106*nc*z^4 + 422*nc^3*z^4))/
         (576*nc^3*(-1 + z)*z)) + ((-1 + nc)*(1 + nc)*(202*nc - 9164*nc^3 - 
         768*nc*Pi^2 + 48*nc^3*Pi^2 + 4212*z - 11098*nc*z - 7720*nc^2*z + 
         20216*nc^3*z + 1960*nc^4*z + 270*Pi^2*z + 462*nc*Pi^2*z - 
         36*nc^2*Pi^2*z + 420*nc^3*Pi^2*z + 24*nc^4*Pi^2*z - 7236*z^2 + 
         22314*nc*z^2 + 10317*nc^2*z^2 - 26208*nc^3*z^2 + 3021*nc^4*z^2 - 
         108*Pi^2*z^2 + 612*nc*Pi^2*z^2 - 126*nc^2*Pi^2*z^2 - 
         936*nc^3*Pi^2*z^2 - 162*nc^4*Pi^2*z^2 + 3672*z^3 - 12142*nc*z^3 - 
         8413*nc^2*z^3 + 28424*nc^3*z^3 + 1411*nc^4*z^3 + 216*Pi^2*z^3 + 
         462*nc*Pi^2*z^3 - 126*nc^2*Pi^2*z^3 + 420*nc^3*Pi^2*z^3 - 
         12*nc^4*Pi^2*z^3 + 724*nc*z^4 - 13268*nc^3*z^4 - 768*nc*Pi^2*z^4 + 
         48*nc^3*Pi^2*z^4 - 3672*z*Zeta[3] + 11556*nc^2*z*Zeta[3] - 
         3780*nc^4*z*Zeta[3] - 3672*z^3*Zeta[3] + 11556*nc^2*z^3*Zeta[3] - 
         3780*nc^4*z^3*Zeta[3]))/(10368*nc^3*(-1 + z)*z)) + 
    H[1, 1, z]*(-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(16*nc^3) + 
      (Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(16*nc^3) - 
      (Lb*(-1 + nc)*(1 + nc)*(-12*nc - 17*nc*z - 21*nc^3*z - 12*z^2 + 
         5*nc*z^2 + 9*nc^3*z^2 + 12*nc^4*z^2 + 24*nc*z^3 + 12*nc^3*z^3))/
       (384*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (288*nc*z) + ((-1 + nc)*(1 + nc)*(-38*nc + 155*nc*z + 27*nc^2*z + 
           6*Pi^2*z + 6*nc^2*Pi^2*z + 18*z^2 - 234*nc*z^2 - 45*nc^2*z^2 - 
           18*z^3 + 155*nc*z^3 + 18*nc^2*z^3 + 6*Pi^2*z^3 + 6*nc^2*Pi^2*z^3 - 
           38*nc*z^4))/(2592*nc^2*(-1 + z)*z)) - 
      ((-1 + nc)*(1 + nc)*(361*nc + 565*nc^3 + 576*nc*Pi^2 - 96*nc^3*Pi^2 + 
         702*z - 4717*nc*z - 1674*nc^2*z + 2147*nc^3*z + 972*nc^4*z - 
         468*nc*Pi^2*z + 240*nc^2*Pi^2*z + 24*nc^3*Pi^2*z + 132*nc^4*Pi^2*z - 
         1080*z^2 + 8757*nc*z^2 + 4068*nc^2*z^2 - 6027*nc^3*z^2 - 
         1584*nc^4*z^2 - 216*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         144*nc^3*Pi^2*z^2 - 216*nc^4*Pi^2*z^2 + 378*z^3 - 4807*nc*z^3 - 
         2394*nc^2*z^3 + 3353*nc^3*z^3 + 612*nc^4*z^3 - 468*nc*Pi^2*z^3 + 
         348*nc^2*Pi^2*z^3 + 24*nc^3*Pi^2*z^3 + 132*nc^4*Pi^2*z^3 + 
         406*nc*z^4 - 38*nc^3*z^4 + 576*nc*Pi^2*z^4 - 96*nc^3*Pi^2*z^4 + 
         1944*z*Zeta[3] - 2592*nc^2*z*Zeta[3] + 1944*nc^4*z*Zeta[3] + 
         1944*z^3*Zeta[3] - 2592*nc^2*z^3*Zeta[3] + 1944*nc^4*z^3*Zeta[3]))/
       (10368*nc^3*(-1 + z)*z)) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-172*nc + 12*nc*Pi^2 - 297*z + 
         487*nc*z - 1309*nc^2*z + 18*Pi^2*z - 30*nc*Pi^2*z + 27*nc^2*Pi^2*z + 
         594*z^2 - 594*nc*z^2 + 1002*nc^2*z^2 - 36*Pi^2*z^2 + 
         36*nc*Pi^2*z^2 - 54*nc^2*Pi^2*z^2 - 297*z^3 + 415*nc*z^3 + 
         307*nc^2*z^3 + 18*Pi^2*z^3 - 30*nc*Pi^2*z^3 + 27*nc^2*Pi^2*z^3 - 
         136*nc*z^4 + 12*nc*Pi^2*z^4 + 324*z*Zeta[3] + 756*nc^2*z*Zeta[3] + 
         324*z^3*Zeta[3] - 756*nc^2*z^3*Zeta[3]))/(1728*nc^3*(-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*(-1080*nc - 544200*nc^3 - 1080*nc*Pi^2 + 
         23160*nc^3*Pi^2 + 63990*z - 906390*nc*z - 297420*nc^2*z + 
         1201230*nc^3*z + 32210*nc^4*z - 6210*Pi^2*z + 30960*nc*Pi^2*z + 
         19980*nc^2*Pi^2*z - 52800*nc^3*Pi^2*z + 5550*nc^4*Pi^2*z + 
         855*Pi^4*z - 612*nc*Pi^4*z + 990*nc^2*Pi^4*z + 2412*nc^3*Pi^4*z - 
         1341*nc^4*Pi^4*z - 127980*z^2 + 1752660*nc*z^2 + 594840*nc^2*z^2 - 
         1657140*nc^3*z^2 - 684540*nc^4*z^2 - 10530*Pi^2*z^2 - 
         8460*nc*Pi^2*z^2 - 11880*nc^2*Pi^2*z^2 + 44100*nc^3*Pi^2*z^2 + 
         8010*nc^4*Pi^2*z^2 - 720*nc*Pi^4*z^2 + 288*nc^3*Pi^4*z^2 + 
         63990*z^3 - 781830*nc*z^3 - 297420*nc^2*z^3 + 1887390*nc^3*z^3 + 
         652330*nc^4*z^3 + 16740*Pi^2*z^3 - 28260*nc*Pi^2*z^3 - 
         8100*nc^2*Pi^2*z^3 - 15900*nc^3*Pi^2*z^3 - 13560*nc^4*Pi^2*z^3 - 
         1251*Pi^4*z^3 + 1332*nc*Pi^4*z^3 + 2358*nc^2*Pi^4*z^3 - 
         2700*nc^3*Pi^4*z^3 + 261*nc^4*Pi^4*z^3 - 63360*nc*z^4 - 
         887280*nc^3*z^4 + 6840*nc*Pi^2*z^4 + 1440*nc^3*Pi^2*z^4 - 
         8640*nc*Zeta[3] + 103680*nc^3*Zeta[3] - 50220*z*Zeta[3] - 
         108000*nc*z*Zeta[3] + 353160*nc^2*z*Zeta[3] - 56160*nc^3*z*Zeta[3] + 
         75060*nc^4*z*Zeta[3] + 64800*z^2*Zeta[3] + 71280*nc*z^2*Zeta[3] - 
         408240*nc^2*z^2*Zeta[3] + 103680*nc^3*z^2*Zeta[3] + 
         110160*nc^4*z^2*Zeta[3] + 4860*z^3*Zeta[3] - 105840*nc*z^3*Zeta[3] + 
         327240*nc^2*z^3*Zeta[3] - 241920*nc^3*z^3*Zeta[3] - 
         213300*nc^4*z^3*Zeta[3] + 151200*nc*z^4*Zeta[3] + 
         90720*nc^3*z^4*Zeta[3]))/(207360*nc^3*(-1 + z)*z)) + 
    H[0, 1, z]*((Lb^3*(-1 + nc)*(1 + nc)*(3 + 4*nc - 6*nc^2 - 8*nc^3 + 
         3*nc^4 + 9*z^2 - 4*nc*z^2 - 18*nc^2*z^2 + 8*nc^3*z^2 + 9*nc^4*z^2))/
       (192*nc^3*(-1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-2 + nc + 2*nc^2 - 2*z^2 - nc*z^2 + 
            2*nc^2*z^2))/(48*nc^2*(-1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*(-31 + 10*nc + 37*nc^2 + 12*z - 6*nc*z - 
           12*nc^2*z - 31*z^2 - 16*nc*z^2 + 25*nc^2*z^2 + 12*nc*z^3))/
         (288*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(191 - 400*nc - 341*nc^2 + 
           12*Pi^2 + 174*z + 504*nc*z - 12*nc^2*z + 18*nc^2*Pi^2*z + 
           146*z^2 - 332*nc*z^2 - 140*nc^2*z^2 + 12*Pi^2*z^2 - 
           18*nc^2*Pi^2*z^2 + 228*nc*z^3))/(5184*nc^2*(-1 + z))) + 
      Lb^2*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(16*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(4*nc^3 + 9*z - 3*nc*z + 10*nc^2*z - 12*nc^3*z - 
           19*nc^4*z + 6*z^2 + 6*nc*z^2 - 12*nc^2*z^2 - 12*nc^3*z^2 + 
           6*nc^4*z^2 - 6*z^3 + 5*nc*z^3 + 28*nc^2*z^3 + 8*nc^3*z^3 - 
           22*nc^4*z^3 - 8*nc*z^4 + 12*nc^3*z^4))/(96*nc^3*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(32*nc^3) + 
        ((-1 + nc)*(1 + nc)*(208*nc^3 - 135*z - 288*nc*z - 586*nc^2*z + 
           108*nc^3*z + 889*nc^4*z + 18*Pi^2*z + 48*nc*Pi^2*z - 
           12*nc^2*Pi^2*z - 18*nc^4*Pi^2*z + 747*z^2 - 510*nc*z^2 - 
           636*nc^2*z^2 + 510*nc^3*z^2 - 111*nc^4*z^2 - 756*z^3 + 
           1062*nc*z^3 + 134*nc^2*z^3 - 1270*nc^3*z^3 + 454*nc^4*z^3 + 
           18*Pi^2*z^3 - 48*nc*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 - 
           18*nc^4*Pi^2*z^3 - 264*nc*z^4 + 444*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + ((-1 + nc)*(1 + nc)*
        (-5024*nc^3 - 288*nc^3*Pi^2 - 5373*z + 8616*nc*z - 20624*nc^2*z + 
         3832*nc^3*z + 8093*nc^4*z - 414*Pi^2*z + 144*nc*Pi^2*z - 
         786*nc^2*Pi^2*z - 792*nc^3*Pi^2*z - 22221*z^2 + 36954*nc*z^2 - 
         14390*nc^2*z^2 - 15978*nc^3*z^2 + 7799*nc^4*z^2 - 126*Pi^2*z^2 - 
         468*nc*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 - 432*nc^3*Pi^2*z^2 - 
         468*nc^4*Pi^2*z^2 + 5832*z^3 - 14380*nc*z^3 + 7822*nc^2*z^3 - 
         2068*nc^3*z^3 + 5582*nc^4*z^3 + 684*Pi^2*z^3 + 720*nc*Pi^2*z^3 + 
         42*nc^2*Pi^2*z^3 + 144*nc^3*Pi^2*z^3 - 54*nc^4*Pi^2*z^3 + 
         22680*z^4 - 36954*nc*z^4 + 1588*nc^2*z^4 + 21002*nc^3*z^4 + 
         5876*nc^4*z^4 - 36*Pi^2*z^4 + 36*nc*Pi^2*z^4 - 786*nc^2*Pi^2*z^4 + 
         936*nc^3*Pi^2*z^4 + 414*nc^4*Pi^2*z^4 + 5764*nc*z^5 - 
         1764*nc^3*z^5 - 432*nc*Pi^2*z^5 + 432*nc^3*Pi^2*z^5 + 
         1080*z*Zeta[3] - 6912*nc*z*Zeta[3] + 20952*nc^2*z*Zeta[3] + 
         3888*nc^3*z*Zeta[3] - 7992*nc^4*z*Zeta[3] + 1080*z^2*Zeta[3] - 
         6912*nc*z^2*Zeta[3] + 20952*nc^2*z^2*Zeta[3] + 
         3888*nc^3*z^2*Zeta[3] - 7992*nc^4*z^2*Zeta[3] - 4104*z^3*Zeta[3] + 
         6912*nc*z^3*Zeta[3] + 25272*nc^2*z^3*Zeta[3] - 
         3888*nc^3*z^3*Zeta[3] - 9288*nc^4*z^3*Zeta[3] - 4104*z^4*Zeta[3] + 
         6912*nc*z^4*Zeta[3] + 25272*nc^2*z^4*Zeta[3] - 
         3888*nc^3*z^4*Zeta[3] - 9288*nc^4*z^4*Zeta[3]))/
       (20736*nc^3*(-1 + z)*z*(1 + z))) + 
    nf*((7*Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(216*nc^2) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(17 + 23*z))/(288*nc^2) + 
        ((-1 + nc)*(1 + nc)*(24*nc + 51*z - 252*nc*z - 149*nc^2*z - 
           12*nc*Pi^2*z + 12*nc^2*Pi^2*z + 3*z^2 + 252*nc*z^2 - 
           1061*nc^2*z^2 - 12*nc*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 - 24*nc*z^3))/
         (3456*nc^2*z)) + Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (48*nc^2) - ((-1 + nc)*(1 + nc)*(4*nc + 9*z + 3*nc*z + 13*nc^2*z - 
           9*z^2 - 3*nc*z^2 + 31*nc^2*z^2 - 4*nc*z^3))/(864*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(169280*nc - 4320*nc*Pi^2 + 292995*z - 
         768800*nc*z + 14945*nc^2*z + 22140*Pi^2*z - 11040*nc*Pi^2*z - 
         1140*nc^2*Pi^2*z + 828*Pi^4*z - 648*nc*Pi^4*z - 1152*nc^2*Pi^4*z - 
         124020*z^2 + 1281120*nc*z^2 - 1744380*nc^2*z^2 - 37800*Pi^2*z^2 + 
         12960*nc*Pi^2*z^2 + 10080*nc^2*Pi^2*z^2 - 1512*nc^2*Pi^4*z^2 - 
         168975*z^3 - 932960*nc*z^3 + 1729435*nc^2*z^3 + 19440*Pi^2*z^3 - 
         6960*nc*Pi^2*z^3 - 13800*nc^2*Pi^2*z^3 + 2124*Pi^4*z^3 + 
         648*nc*Pi^4*z^3 + 144*nc^2*Pi^4*z^3 + 251360*nc*z^4 + 
         9360*nc*Pi^2*z^4 - 51840*nc*Zeta[3] + 477360*z*Zeta[3] + 
         108000*nc*z*Zeta[3] + 367200*nc^2*z*Zeta[3] - 298080*z^2*Zeta[3] - 
         155520*nc*z^2*Zeta[3] + 187920*nc^2*z^2*Zeta[3] + 
         743040*z^3*Zeta[3] + 177120*nc*z^3*Zeta[3] - 555120*nc^2*z^3*
          Zeta[3] - 77760*nc*z^4*Zeta[3]))/(1866240*nc^2*(-1 + z)*z) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(95 + 17*z))/(864*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1088*nc - 96*nc*Pi^2 - 3297*z + 256*nc*z - 
           187*nc^2*z - 216*Pi^2*z + 360*nc*Pi^2*z - 24*nc^2*Pi^2*z + 
           3624*z^2 - 3264*nc*z^2 + 19752*nc^2*z^2 + 432*Pi^2*z^2 - 
           360*nc*Pi^2*z^2 - 288*nc^2*Pi^2*z^2 - 327*z^3 + 1408*nc*z^3 - 
           19565*nc^2*z^3 - 216*Pi^2*z^3 + 48*nc*Pi^2*z^3 + 
           312*nc^2*Pi^2*z^3 + 512*nc*z^4 + 48*nc*Pi^2*z^4 - 2592*z*Zeta[3] + 
           432*nc*z*Zeta[3] - 864*nc^2*z*Zeta[3] - 5184*z^3*Zeta[3] - 
           432*nc*z^3*Zeta[3] + 1728*nc^2*z^3*Zeta[3]))/(20736*nc^2*(-1 + z)*
          z))) + H[0, z]*(nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (144*nc*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(4 - 3*z + 4*z^2))/
         (108*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(43 - 34*z + 43*z^2))/
         (1296*nc*(-1 + z))) + 
      Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 - 2*nc + nc^2 - 3*z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(64*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(16*nc^3 - 9*z - 27*nc*z + 51*nc^2*z + 
           55*nc^3*z - 42*nc^4*z + 36*z^2 + 12*nc*z^2 - 72*nc^2*z^2 - 
           24*nc^3*z^2 + 36*nc^4*z^2 - 27*z^3 + 31*nc*z^3 + 153*nc^2*z^3 - 
           63*nc^3*z^3 - 126*nc^4*z^3 - 16*nc*z^4 + 16*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-12 - 3*nc - 5*nc^2 - 6*nc*z + 
            3*z^2 + nc*z^2 - 8*nc^2*z^2 + 8*nc*z^3))/(96*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-104*nc^3 + 189*z - 138*nc*z - 163*nc^2*z - 
           108*nc^3*z - 400*nc^4*z - 6*Pi^2*z + 18*nc*Pi^2*z - 
           6*nc^2*Pi^2*z - 30*nc^3*Pi^2*z + 12*nc^4*Pi^2*z - 234*z^2 + 
           357*nc*z^2 - 78*nc^2*z^2 - 45*nc^3*z^2 + 312*nc^4*z^2 + 
           24*nc^3*Pi^2*z^2 + 45*z^3 - 251*nc*z^3 + 579*nc^2*z^3 - 
           255*nc^3*z^3 - 734*nc^4*z^3 + 6*Pi^2*z^3 - 18*nc*Pi^2*z^3 - 
           42*nc^2*Pi^2*z^3 + 6*nc^3*Pi^2*z^3 + 36*nc^4*Pi^2*z^3 + 
           32*nc*z^4 + 512*nc^3*z^4))/(1152*nc^3*(-1 + z)*z)) - 
      ((-1 + nc)*(1 + nc)*(-343040*nc^3 + 18720*nc^3*Pi^2 + 190755*z + 
         198150*nc*z - 1281600*nc^2*z - 2862190*nc^3*z - 718755*nc^4*z - 
         15660*Pi^2*z - 3960*nc*Pi^2*z + 22740*nc^2*Pi^2*z + 
         53880*nc^3*Pi^2*z + 19800*nc^4*Pi^2*z - 2502*Pi^4*z + 
         3816*nc*Pi^4*z - 1512*nc^2*Pi^4*z - 5328*nc^3*Pi^4*z + 
         990*nc^4*Pi^4*z - 71685*z^2 - 16440*nc*z^2 - 2824080*nc^2*z^2 - 
         533600*nc^3*z^2 - 404475*nc^4*z^2 + 19980*Pi^2*z^2 - 
         98640*nc*Pi^2*z^2 - 27840*nc^2*Pi^2*z^2 + 100680*nc^3*Pi^2*z^2 + 
         18900*nc^4*Pi^2*z^2 - 2502*Pi^4*z^2 + 1368*nc*Pi^4*z^2 - 
         1512*nc^2*Pi^4*z^2 - 1008*nc^3*Pi^4*z^2 + 990*nc^4*Pi^4*z^2 - 
         161190*z^3 - 369750*nc*z^3 + 558720*nc^2*z^3 - 1253890*nc^3*z^3 - 
         344610*nc^4*z^3 + 36180*Pi^2*z^3 - 85800*nc*Pi^2*z^3 + 
         17070*nc^2*Pi^2*z^3 - 17160*nc^3*Pi^2*z^3 + 4410*nc^4*Pi^2*z^3 - 
         306*Pi^4*z^3 - 3816*nc*Pi^4*z^3 - 4896*nc^2*Pi^4*z^3 + 
         5328*nc^3*Pi^4*z^3 + 2970*nc^4*Pi^4*z^3 + 101250*z^4 + 
         16440*nc*z^4 + 2101200*nc^2*z^4 + 876640*nc^3*z^4 - 
         658890*nc^4*z^4 + 540*Pi^2*z^4 + 98640*nc*Pi^2*z^4 + 
         67650*nc^2*Pi^2*z^4 - 119400*nc^3*Pi^2*z^4 + 5310*nc^4*Pi^2*z^4 - 
         306*Pi^4*z^4 - 1368*nc*Pi^4*z^4 - 4896*nc^2*Pi^4*z^4 + 
         1008*nc^3*Pi^4*z^4 + 2970*nc^4*Pi^4*z^4 + 171600*nc*z^5 + 
         4116080*nc^3*z^5 + 89760*nc*Pi^2*z^5 - 36720*nc^3*Pi^2*z^5 + 
         51840*nc^3*Zeta[3] - 197640*z*Zeta[3] - 311040*nc*z*Zeta[3] + 
         348840*nc^2*z*Zeta[3] + 131760*nc^3*z*Zeta[3] + 
         123120*nc^4*z*Zeta[3] - 3240*z^2*Zeta[3] - 427680*nc*z^2*Zeta[3] + 
         523800*nc^2*z^2*Zeta[3] + 105840*nc^3*z^2*Zeta[3] - 
         84240*nc^4*z^2*Zeta[3] - 6480*z^3*Zeta[3] + 449280*nc*z^3*Zeta[3] - 
         370440*nc^2*z^3*Zeta[3] + 270000*nc^3*z^3*Zeta[3] + 
         249480*nc^4*z^3*Zeta[3] - 123120*z^4*Zeta[3] + 
         505440*nc*z^4*Zeta[3] - 545400*nc^2*z^4*Zeta[3] - 
         196560*nc^3*z^4*Zeta[3] + 456840*nc^4*z^4*Zeta[3] - 
         216000*nc*z^5*Zeta[3] - 362880*nc^3*z^5*Zeta[3]))/
       (622080*nc^3*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(-3 - 4*nc + 3*nc^2 - 9*z^2 + 4*nc*z^2 + 
            9*nc^2*z^2))/(576*nc^2*(-1 + z)) + 
        Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(48*nc^2*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(1 + 26*nc - 57*nc^2 - 30*z + 30*nc^2*z + 
             51*z^2 - 34*nc*z^2 - 83*nc^2*z^2 + 8*nc*z^3))/
           (576*nc^2*(-1 + z))) + Lb*((-5*Lomega*(-1 + nc)^2*(1 + nc)^2*
            (1 + z^2))/(288*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*
            (-311 + 232*nc - 795*nc^2 - 9*Pi^2 + 12*nc*Pi^2 + 21*nc^2*Pi^2 + 
             342*z - 228*nc*z + 618*nc^2*z - 108*z^2 - 56*nc*z^2 - 
             938*nc^2*z^2 - 9*Pi^2*z^2 - 12*nc*Pi^2*z^2 + 21*nc^2*Pi^2*z^2 + 
             52*nc*z^3))/(1728*nc^2*(-1 + z))) + 
        ((-1 + nc)*(1 + nc)*(-4410 + 2644*nc - 15750*nc^2 - 222*Pi^2 + 
           120*nc*Pi^2 + 342*nc^2*Pi^2 + 4884*z - 1296*nc*z + 9636*nc^2*z + 
           144*Pi^2*z - 126*nc^2*Pi^2*z - 3381*z^2 - 3484*nc*z^2 - 
           15459*nc^2*z^2 - 96*Pi^2*z^2 - 264*nc*Pi^2*z^2 + 
           144*nc^2*Pi^2*z^2 + 2136*nc*z^3 + 144*nc*Pi^2*z^3 - 4752*Zeta[3] + 
           432*nc*Zeta[3] + 1944*nc^2*Zeta[3] - 1944*nc^2*z*Zeta[3] - 
           4752*z^2*Zeta[3] - 432*nc*z^2*Zeta[3] + 3888*nc^2*z^2*Zeta[3]))/
         (31104*nc^2*(-1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(45 - 42*nc + 13*nc^2 - 117*z + 
           102*nc*z + 45*nc^2*z + 144*z^2 - 124*nc*z^2 + 22*nc^2*z^2 + 
           64*nc*z^3))/(576*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-2272*nc^3 + 96*nc^3*Pi^2 - 1053*z - 
           16278*nc*z + 3158*nc^2*z - 13578*nc^3*z + 7823*nc^4*z + 
           18*Pi^2*z - 90*nc*Pi^2*z - 36*nc^2*Pi^2*z - 270*nc^3*Pi^2*z - 
           246*nc^4*Pi^2*z + 2268*z^2 + 8148*nc*z^2 - 7740*nc^2*z^2 + 
           9144*nc^3*z^2 - 7680*nc^4*z^2 + 108*Pi^2*z^2 - 504*nc*Pi^2*z^2 - 
           108*nc^2*Pi^2*z^2 + 576*nc^3*Pi^2*z^2 + 144*nc^4*Pi^2*z^2 - 
           1296*z^3 + 7422*nc*z^3 + 7398*nc^2*z^3 - 15602*nc^3*z^3 + 
           12154*nc^4*z^3 - 180*Pi^2*z^3 + 114*nc*Pi^2*z^3 - 
           108*nc^2*Pi^2*z^3 - 546*nc^3*Pi^2*z^3 - 336*nc^4*Pi^2*z^3 + 
           708*nc*z^4 + 22308*nc^3*z^4 + 480*nc*Pi^2*z^4 + 
           144*nc^3*Pi^2*z^4 + 324*z*Zeta[3] + 3240*nc*z*Zeta[3] + 
           3564*nc^2*z*Zeta[3] + 4968*nc^3*z*Zeta[3] - 864*nc^4*z*Zeta[3] - 
           3456*nc*z^2*Zeta[3] - 1296*nc^3*z^2*Zeta[3] - 2484*z^3*Zeta[3] + 
           216*nc*z^3*Zeta[3] + 8964*nc^2*z^3*Zeta[3] - 3672*nc^3*z^3*
            Zeta[3] - 2592*nc^4*z^3*Zeta[3]))/(6912*nc^3*(-1 + z)*z))) + 
    H[1, z]*(Lb^2*(-(Lomega*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(16*nc^3) - 
        ((-1 + nc)*(1 + nc)*(-68*nc + 156*nc^3 - 252*z + 189*nc*z + 
           758*nc^2*z - 87*nc^3*z - 506*nc^4*z - 24*nc^2*Pi^2*z + 
           24*nc^4*Pi^2*z + 252*z^2 - 225*nc*z^2 + 314*nc^2*z^2 + 
           195*nc^3*z^2 - 566*nc^4*z^2 - 24*nc^2*Pi^2*z^2 + 
           24*nc^4*Pi^2*z^2 + 104*nc*z^3 - 264*nc^3*z^3))/(1152*nc^3*z)) + 
      Lb^3*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(16*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-4*nc + 8*nc^3 - 9*z - 3*nc*z - 15*nc^2*z + 
           6*nc^3*z + 24*nc^4*z + 9*z^2 + 3*nc*z^2 - 51*nc^2*z^2 - 
           6*nc^3*z^2 + 42*nc^4*z^2 + 4*nc*z^3 - 8*nc^3*z^3))/(288*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(116985*nc + 71335*nc^3 + 13680*nc*Pi^2 + 
         19200*nc^3*Pi^2 + 487620*z - 1128525*nc*z + 232380*nc^2*z + 
         113825*nc^3*z + 94680*nc^4*z + 3105*Pi^2*z - 2610*nc*Pi^2*z + 
         23985*nc^2*Pi^2*z - 41430*nc^3*Pi^2*z + 11700*nc^4*Pi^2*z - 
         162*Pi^4*z - 1674*nc^2*Pi^4*z + 1080*nc^4*Pi^4*z - 991845*z^2 + 
         2012415*nc*z^2 - 543870*nc^2*z^2 - 392775*nc^3*z^2 - 
         245385*nc^4*z^2 - 17280*Pi^2*z^2 - 22140*nc*Pi^2*z^2 - 
         56070*nc^2*Pi^2*z^2 + 44460*nc^3*Pi^2*z^2 - 17550*nc^4*Pi^2*z^2 + 
         504225*z^3 - 1107195*nc*z^3 + 311490*nc^2*z^3 + 158735*nc^3*z^3 + 
         150705*nc^4*z^3 + 13095*Pi^2*z^3 - 2610*nc*Pi^2*z^3 + 
         32085*nc^2*Pi^2*z^3 - 41430*nc^3*Pi^2*z^3 + 6930*nc^4*Pi^2*z^3 - 
         162*Pi^4*z^3 - 1674*nc^2*Pi^4*z^3 + 1080*nc^4*Pi^4*z^3 + 
         106320*nc*z^4 + 48880*nc^3*z^4 + 13680*nc*Pi^2*z^4 + 
         19200*nc^3*Pi^2*z^4 + 146880*nc*Zeta[3] - 35640*z*Zeta[3] - 
         211680*nc*z*Zeta[3] + 200340*nc^2*z*Zeta[3] - 87480*nc^3*z*Zeta[3] - 
         21060*nc^4*z*Zeta[3] - 90720*z^2*Zeta[3] + 129600*nc*z^2*Zeta[3] - 
         362880*nc^2*z^2*Zeta[3] + 174960*nc^3*z^2*Zeta[3] + 
         97200*nc^4*z^2*Zeta[3] - 48600*z^3*Zeta[3] - 211680*nc*z^3*Zeta[3] + 
         226260*nc^2*z^3*Zeta[3] - 87480*nc^3*z^3*Zeta[3] - 
         21060*nc^4*z^3*Zeta[3] + 146880*nc*z^4*Zeta[3]))/
       (311040*nc^3*(-1 + z)*z) + nf*(-(Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (48*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(32*nc - 95*z - 99*nc*z + 
           59*nc^2*z - 26*z^2 + 117*nc*z^2 + 44*nc^2*z^2 - 50*nc*z^3))/
         (864*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc - 17*z - 3*nc*z + 
           17*nc^2*z - 23*z^2 + 3*nc*z^2 + 23*nc^2*z^2 + 4*nc*z^3))/
         (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(-300*nc + 24*nc*Pi^2 - 78*z + 
           524*nc*z + 30*nc^2*z + 42*Pi^2*z - 60*nc*Pi^2*z + 33*nc^2*Pi^2*z + 
           39*z^2 - 448*nc*z^2 - 231*nc^2*z^2 - 84*Pi^2*z^2 + 
           72*nc*Pi^2*z^2 - 45*nc^2*Pi^2*z^2 + 39*z^3 + 524*nc*z^3 + 
           201*nc^2*z^3 + 42*Pi^2*z^3 - 60*nc*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 - 
           300*nc*z^4 + 24*nc*Pi^2*z^4 - 36*z*Zeta[3] + 216*nc^2*z*Zeta[3] - 
           36*z^3*Zeta[3] + 216*nc^2*z^3*Zeta[3]))/(5184*nc^2*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*z)/(64*nc^3) + 
        ((-1 + nc)*(1 + nc)*(732*nc - 132*nc^3 + 96*nc*Pi^2 + 1323*z - 
           5862*nc*z - 28*nc^2*z + 3774*nc^3*z - 1583*nc^4*z - 24*nc*Pi^2*z - 
           54*nc^2*Pi^2*z + 54*nc^4*Pi^2*z - 2646*z^2 + 10062*nc*z^2 + 
           3486*nc^2*z^2 - 7698*nc^3*z^2 + 132*nc^4*z^2 - 144*nc*Pi^2*z^2 + 
           108*nc^2*Pi^2*z^2 - 108*nc^4*Pi^2*z^2 + 1323*z^3 - 5466*nc*z^3 - 
           3458*nc^2*z^3 + 4602*nc^3*z^3 + 1451*nc^4*z^3 - 24*nc*Pi^2*z^3 - 
           54*nc^2*Pi^2*z^3 + 54*nc^4*Pi^2*z^3 + 534*nc*z^4 - 546*nc^3*z^4 + 
           96*nc*Pi^2*z^4 + 2592*nc^2*z*Zeta[3] + 1296*nc^4*z*Zeta[3] + 
           5616*nc^2*z^3*Zeta[3] - 1728*nc^4*z^3*Zeta[3]))/
         (3456*nc^3*(-1 + z)*z))) + PlusD[1 - z, 0]*
     (Lb^3*((-11*Lomega*(-1 + nc)^2*(1 + nc)^2)/(48*nc) - 
        (Lomega^2*(-1 + nc)^3*(1 + nc)^3)/(16*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 - 3*Pi + 3*nc^2*Pi)*
          (11*nc^2 - 3*Pi + 3*nc^2*Pi))/(864*nc^3)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/(72*nc) + 
        ((-1 + nc)*nc*(1 + nc)*(-890 + 33*Pi^2))/864) + 
      nf^2*((-25*Lb*(-1 + nc)*(1 + nc))/(648*nc) - 
        (5*Lb^2*(-1 + nc)*(1 + nc))/(216*nc) - (Lb^3*(-1 + nc)*(1 + nc))/
         (216*nc) - ((-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(2916*nc)) + 
      Lb*(-((-1 + nc)*nc*(1 + nc)*(77515 - 4020*Pi^2 + 198*Pi^4 - 
            35640*Zeta[3]))/25920 + (Lomega*(-1 + nc)^2*(1 + nc)^2*
          (-202 + 189*Zeta[3]))/(216*nc)) + 
      nf*(Lb^3*((11*(-1 + nc)*(1 + nc))/216 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (24*nc^2)) + Lb^2*((5*Lomega*(-1 + nc)^2*(1 + nc)^2)/(36*nc^2) - 
          ((-1 + nc)*(1 + nc)*(27 - 605*nc^2 + 12*nc^2*Pi^2))/(1728*nc^2)) - 
        ((-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 + 12360*nc^2*Pi^2 - 
           648*Pi^4 + 108*nc^2*Pi^4 - 123120*Zeta[3] + 367200*nc^2*Zeta[3]))/
         (933120*nc^2) + Lb*((7*Lomega*(-1 + nc)^2*(1 + nc)^2)/(54*nc^2) - 
          ((-1 + nc)*(1 + nc)*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 
             1296*Zeta[3] + 1296*nc^2*Zeta[3]))/(10368*nc^2))) + 
      ((-1 + nc)*nc*(1 + nc)*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 
         1664280*Zeta[3] - 35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/466560) + 
    delta[1 - z]*(Lb^2*(-(Lomega^2*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/
         (144*nc) + ((-1 + nc)^2*(1 + nc)^2*Pi^2*(-67 + 3*Pi^2))/(864*nc) - 
        (Lomega*(-1 + nc)*nc*(1 + nc)*(-890 + 33*Pi^2))/864) + 
      nf^2*((25*Lb*Lomega*(-1 + nc)*(1 + nc))/(648*nc) + 
        (5*Lb^2*Lomega*(-1 + nc)*(1 + nc))/(216*nc) + 
        (Lb^3*Lomega*(-1 + nc)*(1 + nc))/(216*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(2916*nc)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(77515 - 4020*Pi^2 + 198*Pi^4 - 
           35640*Zeta[3]))/25920 - (Lomega^2*(-1 + nc)^2*(1 + nc)^2*
          (-202 + 189*Zeta[3]))/(432*nc) + ((-1 + nc)^2*(1 + nc)^2*Pi^2*
          (-202 + 189*Zeta[3]))/(2592*nc)) + 
      Lb^3*((11*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(96*nc) + 
        (Lomega^3*(-1 + nc)^3*(1 + nc)^3)/(48*nc^3) - 
        (Lomega*(-1 + nc)*(1 + nc)*(-11*nc^2 - 3*Pi + 3*nc^2*Pi)*
          (11*nc^2 - 3*Pi + 3*nc^2*Pi))/(864*nc^3) - 
        ((-1 + nc)^2*(1 + nc)^2*(11*nc^2*Pi^2 - 24*Zeta[3] + 
           24*nc^2*Zeta[3]))/(576*nc^3)) + 
      nf*(Lb^3*((-11*Lomega*(-1 + nc)*(1 + nc))/216 - 
          (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(48*nc^2) + 
          ((-1 + nc)^2*(1 + nc)^2*Pi^2)/(288*nc^2)) + 
        Lb^2*((-5*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(72*nc^2) + 
          (5*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(432*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(27 - 605*nc^2 + 12*nc^2*Pi^2))/
           (1728*nc^2)) + (Lomega*(-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 + 
           12360*nc^2*Pi^2 - 648*Pi^4 + 108*nc^2*Pi^4 - 123120*Zeta[3] + 
           367200*nc^2*Zeta[3]))/(933120*nc^2) + 
        Lb*((-7*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(108*nc^2) + 
          (7*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(648*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 
             1296*Zeta[3] + 1296*nc^2*Zeta[3]))/(10368*nc^2))) - 
      (Lomega*(-1 + nc)*nc*(1 + nc)*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 
         1664280*Zeta[3] - 35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/466560) - 
    ((-1 + nc)*(1 + nc)*(217890*nc - 9343210*nc^3 + 19440*nc*Pi^2 + 
       340800*nc^3*Pi^2 - 864*nc*Pi^4 + 17424*nc^3*Pi^4 + 3513780*z - 
       4705650*nc*z - 9102960*nc^2*z + 11934330*nc^3*z + 163370*nc^4*z - 
       223965*Pi^2*z + 586440*nc*Pi^2*z + 56430*nc^2*Pi^2*z - 
       309540*nc^3*Pi^2*z - 48765*nc^4*Pi^2*z - 9909*Pi^4*z + 
       9288*nc*Pi^4*z + 19314*nc^2*Pi^4*z - 2484*nc^3*Pi^4*z + 
       3555*nc^4*Pi^4*z - 3513780*z^2 + 4945950*nc*z^2 + 9102960*nc^2*z^2 - 
       8195510*nc^3*z^2 + 5777210*nc^4*z^2 - 209385*Pi^2*z^2 + 
       218430*nc*Pi^2*z^2 - 199800*nc^2*Pi^2*z^2 - 32490*nc^3*Pi^2*z^2 - 
       96375*nc^4*Pi^2*z^2 - 14121*Pi^4*z^2 + 24138*nc*Pi^4*z^2 - 
       3096*nc^2*Pi^4*z^2 + 13464*nc^3*Pi^4*z^2 + 315*nc^4*Pi^4*z^2 - 
       3513780*z^3 + 4029570*nc*z^3 + 9102960*nc^2*z^3 + 3013270*nc^3*z^3 - 
       163370*nc^4*z^3 + 217890*Pi^2*z^3 - 669660*nc*Pi^2*z^3 - 
       61020*nc^2*Pi^2*z^3 - 79080*nc^3*Pi^2*z^3 + 62130*nc^4*Pi^2*z^3 - 
       1674*Pi^4*z^3 - 14472*nc*Pi^4*z^3 - 35631*nc^2*Pi^4*z^3 + 
       9288*nc^3*Pi^4*z^3 + 585*nc^4*Pi^4*z^3 + 3513780*z^4 - 
       5163840*nc*z^4 - 9102960*nc^2*z^4 + 17538720*nc^3*z^4 - 
       5777210*nc^4*z^4 + 196830*Pi^2*z^4 - 237870*nc*Pi^2*z^4 + 
       182250*nc^2*Pi^2*z^4 - 308310*nc^3*Pi^2*z^4 + 109740*nc^4*Pi^2*z^4 + 
       3186*Pi^4*z^4 - 22626*nc*Pi^4*z^4 - 13221*nc^2*Pi^4*z^4 - 
       31212*nc^3*Pi^4*z^4 + 3825*nc^4*Pi^4*z^4 + 676080*nc*z^5 - 
       14947600*nc^3*z^5 - 6480*Pi^2*z^5 + 83220*nc*Pi^2*z^5 - 
       12960*nc^2*Pi^2*z^5 + 388620*nc^3*Pi^2*z^5 + 4536*nc*Pi^4*z^5 - 
       6480*nc^3*Pi^4*z^5 - 414720*nc*Zeta[3] + 2164320*nc^3*Zeta[3] + 
       403380*z*Zeta[3] - 4898880*nc*z*Zeta[3] + 917460*nc^2*z*Zeta[3] - 
       862920*nc^3*z*Zeta[3] - 3678480*nc^4*z*Zeta[3] + 
       132840*Pi^2*z*Zeta[3] - 113400*nc*Pi^2*z*Zeta[3] + 
       152280*nc^2*Pi^2*z*Zeta[3] + 9720*nc^3*Pi^2*z*Zeta[3] + 
       22680*nc^4*Pi^2*z*Zeta[3] + 1258740*z^2*Zeta[3] + 
       1093500*nc*z^2*Zeta[3] - 4237380*nc^2*z^2*Zeta[3] + 
       2498580*nc^3*z^2*Zeta[3] - 4245480*nc^4*z^2*Zeta[3] + 
       132840*Pi^2*z^2*Zeta[3] + 42120*nc*Pi^2*z^2*Zeta[3] + 
       152280*nc^2*Pi^2*z^2*Zeta[3] - 81000*nc^3*Pi^2*z^2*Zeta[3] + 
       22680*nc^4*Pi^2*z^2*Zeta[3] - 82620*z^3*Zeta[3] + 
       3218400*nc*z^3*Zeta[3] - 5641920*nc^2*z^3*Zeta[3] - 
       91800*nc^3*z^3*Zeta[3] + 3663900*nc^4*z^3*Zeta[3] + 
       152280*Pi^2*z^3*Zeta[3] + 113400*nc*Pi^2*z^3*Zeta[3] + 
       132840*nc^2*Pi^2*z^3*Zeta[3] - 9720*nc^3*Pi^2*z^3*Zeta[3] - 
       126360*nc^4*Pi^2*z^3*Zeta[3] - 937980*z^4*Zeta[3] - 
       678780*nc*z^4*Zeta[3] - 487080*nc^2*z^4*Zeta[3] - 
       4662900*nc^3*z^4*Zeta[3] + 4230900*nc^4*z^4*Zeta[3] + 
       152280*Pi^2*z^4*Zeta[3] - 42120*nc*Pi^2*z^4*Zeta[3] + 
       132840*nc^2*Pi^2*z^4*Zeta[3] + 81000*nc^3*Pi^2*z^4*Zeta[3] - 
       126360*nc^4*Pi^2*z^4*Zeta[3] + 1680480*nc*z^5*Zeta[3] + 
       954720*nc^3*z^5*Zeta[3] - 3703320*z*Zeta[5] + 4821120*nc*z*Zeta[5] + 
       1088640*nc^2*z*Zeta[5] - 1963440*nc^3*z*Zeta[5] + 
       2634120*nc^4*z*Zeta[5] - 3703320*z^2*Zeta[5] + 
       1866240*nc*z^2*Zeta[5] + 1088640*nc^2*z^2*Zeta[5] + 
       1108080*nc^3*z^2*Zeta[5] + 2634120*nc^4*z^2*Zeta[5] - 
       3450600*z^3*Zeta[5] - 4821120*nc*z^3*Zeta[5] + 
       1283040*nc^2*z^3*Zeta[5] + 1963440*nc^3*z^3*Zeta[5] + 
       709560*nc^4*z^3*Zeta[5] - 3450600*z^4*Zeta[5] - 
       1866240*nc*z^4*Zeta[5] + 1283040*nc^2*z^4*Zeta[5] - 
       1108080*nc^3*z^4*Zeta[5] + 709560*nc^4*z^4*Zeta[5]))/
     (1866240*nc^3*(-1 + z)*z*(1 + z))
 
IIPT[q, Q2, 0] = 0
 
IIPT[q, Q2, 1] = 0
 
IIPT[q, Q2, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(13 - 5*z + 22*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
       6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 9*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(21 - 30*z + 32*z^2))/(144*nc))*H[0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
IIPT[q, Q2, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (24 + 4*nc^2 + 48*z - 7*nc^2*z + 24*z^2 + 4*nc^2*z^2)*H[-1, -1, z])/
     (864*nc^2*z) + (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(192*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(101 - 4582*nc^2 - 384*Pi^2 + 
         24*nc^2*Pi^2 - 5347*z + 944*nc^2*z - 537*Pi^2*z + 258*nc^2*Pi^2*z + 
         362*z^2 - 6634*nc^2*z^2 - 384*Pi^2*z^2 + 24*nc^2*Pi^2*z^2))/
       (5184*nc^2*z) + nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(1 - z + z^2))/
         (72*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/
         (72*nc*z)) + Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
          (2 - z + 2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-35 + 175*nc^2 + 19*z + 19*nc^2*z - 53*z^2 + 211*nc^2*z^2))/
         (288*nc^2*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-361 - 565*nc^2 - 576*Pi^2 + 96*nc^2*Pi^2 + 3995*z - 3277*nc^2*z - 
         684*Pi^2*z + 168*nc^2*Pi^2*z - 406*z^2 + 38*nc^2*z^2 - 
         576*Pi^2*z^2 + 96*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38 - 79*z + 38*z^2))/(2592*nc*z)))*
     H[1, 1, z] + ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*
        (4 - 7*z + 4*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*
        (232 - 38*nc^2 + 176*z - 13*nc^2*z + 232*z^2 + 16*nc^2*z^2))/
       (432*nc^2*z))*H[-1, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z)*(-464 - 126*nc^2 - 130*z + 45*nc^2*z - 
         18*Pi^2*z + 9*nc^2*Pi^2*z - 464*z^2 - 180*nc^2*z^2))/(864*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(32 + 12*nc^2 - 20*z - 21*nc^2*z + 
         32*z^2 + 12*nc^2*z^2))/(96*nc^2*z))*H[-1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(2 + z + 2*z^2))/(6*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(232 - 202*z - 18*Pi^2*z + 9*nc^2*Pi^2*z + 
         232*z^2))/(432*nc^2*z))*H[-1, 0, 1, z] + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*H[0, -1, -1, z])/
     (144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(6 + 6*nc^2 - 18*z - 15*nc^2*z + 16*z^2 + 
         12*nc^2*z^2))/(48*nc^2) - ((-1 + nc)*(1 + nc)*
        (396 + 477*nc^2 - 12*nc^2*Pi^2 + 792*z - 105*nc^2*z + 
         12*nc^2*Pi^2*z + 464*z^2 + 428*nc^2*z^2))/(864*nc^2))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*H[0, 0, -1, z])/
     (72*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 3*nc^2*z))/
       (16*nc^2) - ((-1 + nc)*(1 + nc)*(-1917 + 2423*nc^2 + 132*Pi^2 + 
         24*nc^2*Pi^2 - 2589*z - 151*nc^2*z + 132*Pi^2*z + 24*nc^2*Pi^2*z - 
         728*z^2 + 2852*nc^2*z^2))/(3456*nc^2) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        ((-1 + nc)*(1 + nc)*(-49 - 49*z + 24*z^2))/(864*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(15 - 163*nc^2 + 3*z + 17*nc^2*z + 16*z^2 + 
           80*nc^2*z^2))/(384*nc^2)))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/(32*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(-3 + 53*nc^2 + 93*z + 29*nc^2*z + 24*z^2 + 
         32*nc^2*z^2))/(192*nc^2) + ((-1 + nc)*(1 + nc)*
        (201 - 259*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 1257*z - 889*nc^2*z - 
         108*Pi^2*z + 48*nc^2*Pi^2*z + 616*z^2 + 304*nc^2*z^2))/(1728*nc^2) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(216*nc)))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-156*nc^2 - 375*z - 327*nc^2*z - 81*Pi^2*z + 
         30*nc^2*Pi^2*z + 411*z^2 - 564*nc^2*z^2 - 81*Pi^2*z^2 + 
         30*nc^2*Pi^2*z^2 + 68*z^3 - 440*nc^2*z^3))/(864*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(8*nc^2 - 3*z + 21*nc^2*z - 21*z^2 + 
         33*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z))*H[0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 21*z^2 + 
         19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-232*nc^2 + 372*z - 376*nc^2*z - 216*Pi^2*z + 
         48*nc^2*Pi^2*z + 561*z^2 - 799*nc^2*z^2 - 216*Pi^2*z^2 + 
         48*nc^2*Pi^2*z^2 - 184*z^3 + 264*nc^2*z^3))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(432*nc)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(1 + 2*nc^2 - 5*z + 8*nc^2*z + z^2 + 
         2*nc^2*z^2))/(24*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1 + 746*nc^2 - 392*z - 28*nc^2*z - 26*z^2 + 773*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4 + 8*nc^2 + 2*z + 5*nc^2*z - 4*z^2 + 
         8*nc^2*z^2))/(96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-20 + 100*nc^2 + 121*z - 245*nc^2*z - 20*z^2 + 154*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(36*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 + 3*z + 4*nc^2*z + 4*nc^2*z^2))/
       (32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8 + 912*nc^2 + 1937*z - 
         597*nc^2*z + 8*z^2 + 1020*nc^2*z^2))/(1728*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(4 - 7*z + 4*z^2)*
      H[-1, -1, -1, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 29*z - 7*nc^2*z + 8*z^2 + 
       4*nc^2*z^2)*H[-1, -1, 0, 0, z])/(48*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(16 + 17*z + 16*z^2)*H[-1, -1, 0, 1, z])/
     (72*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(4*nc^2 - 9*z - 7*nc^2*z + 
       4*nc^2*z^2)*H[-1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 32*z - 7*nc^2*z + 8*z^2 + 
       4*nc^2*z^2)*H[-1, 0, 0, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + z + 8*z^2)*H[-1, 0, 0, 1, z])/
     (48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 0, z])/(8*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(2 + z + 2*z^2)*H[-1, 0, 1, 1, z])/
     (18*nc^2*z) + ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/
       (8*nc^2) - ((-1 + nc)*(1 + nc)*z*(-nc^2 + 2*z))/(6*nc^2))*
     H[0, -1, -1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(4 + 3*nc^2)*(-1 + z))/
       (16*nc^2) + ((-1 + nc)*(1 + nc)*(87 + 18*nc^2 - 99*z - 54*nc^2*z + 
         88*z^2 + 24*nc^2*z^2))/(144*nc^2))*H[0, -1, 0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(27 + z + 16*z^2)*H[0, -1, 0, 1, z])/(24*nc^2) + 
    ((Lb*(-1 + nc)*(1 + nc)*(-2 - 3*nc^2 + 2*z + nc^2*z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(39 + 12*nc^2 - 15*z - 21*nc^2*z + 32*z^2 + 
         20*nc^2*z^2))/(72*nc^2))*H[0, 0, -1, 0, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(3 - 7*nc^2 - 5*z + 13*nc^2*z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6 - 194*nc^2 + 15*z - 65*nc^2*z + 52*z^2 + 
         92*nc^2*z^2))/(576*nc^2))*H[0, 0, 0, 0, z] + 
    ((5*Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(66 + 20*nc^2 + 69*z + 8*nc^2*z + 72*z^2 + 
         8*nc^2*z^2))/(288*nc^2))*H[0, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-60 - 30*nc^2 + 9*z - 6*nc^2*z - 5*z^2 + 
         35*nc^2*z^2 - 92*z^3 + 20*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 0, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) + 
      ((-1 + nc)*(1 + nc)*(25*nc^2 + 45*z + 13*nc^2*z + 16*z^2 + 
         12*nc^2*z^2))/(288*nc^2))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(72*nc^2 + 6*z + 117*nc^2*z - 9*z^2 + 
         150*nc^2*z^2 - 7*z^3 + 131*nc^2*z^3 + 44*z^4 + 8*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 + 
      ((-1 + nc)*(1 + nc)*(-8*nc^2 - 35*z + 5*nc^2*z - 22*z^2 - nc^2*z^2 - 
         32*z^3 + 16*nc^2*z^3))/(96*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-69 + 81*nc^2 - 45*z + 138*nc^2*z - 192*z^2 + 
         167*nc^2*z^2 - 180*z^3 + 92*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 1, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc^2 + 9*z - nc^2*z + 2*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(36*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-76 + 84*nc^2 + 11*z + 129*nc^2*z - 
       76*z^2 + 84*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(44 + 36*nc^2 + 149*z - 54*nc^2*z + 44*z^2 + 
       36*nc^2*z^2)*H[1, 0, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-88 + 64*nc^2 - z + 49*nc^2*z - 88*z^2 + 
       64*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-28 + 60*nc^2 - 112*z + 69*nc^2*z - 
       28*z^2 + 60*nc^2*z^2)*H[1, 1, 0, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-76 + 20*nc^2 - 106*z + 35*nc^2*z - 
       76*z^2 + 20*nc^2*z^2)*H[1, 1, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-160 + 32*nc^2 - 199*z + 56*nc^2*z - 
       160*z^2 + 32*nc^2*z^2)*H[1, 1, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 0, 1, 0, z])/(16*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*H[-1, 0, 1, 0, 0, z])/(8*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*H[-1, 0, 1, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, -1, -1, 0, z])/
     (12*nc^2) - ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, 0, 1, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 1, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, 0, -1, -1, 0, z])/(3*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 - 8*nc^2 + 13*z + 4*nc^2*z)*H[0, 0, -1, 0, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, 0, -1, 0, 1, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(-1 - 6*nc^2 + 5*z + 2*nc^2*z)*
      H[0, 0, 0, -1, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(2 - 3*nc^2 - 2*z + 5*nc^2*z)*H[0, 0, 0, 0, 0, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(7 + 3*nc^2 + 11*z + 3*nc^2*z)*
      H[0, 0, 0, 0, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 - nc^2 + z + 5*nc^2*z)*H[0, 0, 0, 1, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 2*nc^2)*(1 + z)*
      H[0, 0, 0, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(6 - 9*nc^2 - 6*z + 11*nc^2*z)*H[0, 0, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2 - z + nc^2*z)*
      H[0, 0, 1, 0, 1, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(11 - 9*nc^2 - 9*z + 3*nc^2*z)*H[0, 0, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 1, 0, -1, 0, z])/(6*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-3 + 19*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(-19 + 4*nc^2)*(1 + z)*
      H[0, 1, 0, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*
      (1 + z)*H[0, 1, 0, 1, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-14 + 11*nc^2)*(1 + z)*H[0, 1, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 5*nc^2)*(1 + z)*
      H[0, 1, 1, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-31 + 8*nc^2)*
      (1 + z)*H[0, 1, 1, 1, 0, z])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) + 
    H[0, -1, z]*((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z))/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(-27*Pi^2 - Pi^2*z + 2*nc^2*Pi^2*z - 
         20*Pi^2*z^2 - 12*Zeta[3] + 6*nc^2*Zeta[3] + 12*z*Zeta[3] - 
         6*nc^2*z*Zeta[3]))/(144*nc^2)) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(122*nc^2 + 156*z - 17*nc^2*z + 
         176*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (-453*nc^2 + 24*Pi^2 + 8*nc^2*Pi^2 - 454*z + 152*nc^2*z + 12*Pi^2*z - 
         14*nc^2*Pi^2*z - 414*nc^2*z^2 + 24*Pi^2*z^2 + 8*nc^2*Pi^2*z^2 - 
         216*z*Zeta[3] + 108*nc^2*z*Zeta[3]))/(864*nc^2*z)) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68 + 156*nc^2 + 121*z + 69*nc^2*z - 104*z^2 + 264*nc^2*z^2))/
       (1152*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-122 + 22*nc^2 - 16*Pi^2 + 733*z - 585*nc^2*z - 28*Pi^2*z - 89*z^2 + 
         91*nc^2*z^2 - 16*Pi^2*z^2))/(576*nc^2*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(32 - 67*z + 50*z^2))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75 + 6*Pi^2 - 19*z - 3*Pi^2*z - 
           75*z^2 + 6*Pi^2*z^2))/(1296*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(23397 + 14267*nc^2 + 2736*Pi^2 + 
         3840*nc^2*Pi^2 - 178911*z + 51299*nc^2*z + 4950*Pi^2*z - 
         606*nc^2*Pi^2*z + 21264*z^2 + 9776*nc^2*z^2 + 2736*Pi^2*z^2 + 
         3840*nc^2*Pi^2*z^2 + 29376*Zeta[3] + 16416*z*Zeta[3] - 
         17496*nc^2*z*Zeta[3] + 29376*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(137 + 6*Pi^2 + 38*z + 6*Pi^2*z + 18*z^2))/
         (1296*nc)) + Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (16*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 37*nc^2 + 6*z + 2*nc^2*z - 
           20*z^2 + 20*nc^2*z^2))/(192*nc^2)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(192*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-999 + 1619*nc^2 + 156*Pi^2 + 36*nc^2*Pi^2 - 
           1839*z - 421*nc^2*z + 60*Pi^2*z + 36*nc^2*Pi^2*z + 664*z^2 + 
           2136*nc^2*z^2))/(2304*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(24525 + 50999*nc^2 + 1692*Pi^2 - 336*nc^2*Pi^2 + 
         7782*z + 60934*nc^2*z + 3060*Pi^2*z - 888*nc^2*Pi^2*z - 10879*z^2 + 
         71543*nc^2*z^2 + 2688*Pi^2*z^2 - 516*nc^2*Pi^2*z^2 + 5864*z^3 + 
         61608*nc^2*z^3 + 1104*Pi^2*z^3 + 144*nc^2*Pi^2*z^3 - 18576*Zeta[3] - 
         9504*nc^2*Zeta[3] - 14688*z*Zeta[3] - 19008*nc^2*z*Zeta[3] + 
         3888*z^2*Zeta[3] - 9504*nc^2*z^2*Zeta[3]))/(20736*nc^2*(1 + z))) + 
    H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 4*nc^2 + 12*z - 
         7*nc^2*z - 48*z^2 + 4*nc^2*z^2))/(576*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-3480*Pi^2 + 190*nc^2*Pi^2 + 1140*Pi^2*z + 
         65*nc^2*Pi^2*z - 18*Pi^4*z + 9*nc^2*Pi^4*z - 3480*Pi^2*z^2 - 
         80*nc^2*Pi^2*z^2 + 1440*Zeta[3] + 720*nc^2*Zeta[3] + 
         3960*z*Zeta[3] - 1260*nc^2*z*Zeta[3] + 1440*z^2*Zeta[3] + 
         720*nc^2*z^2*Zeta[3]))/(25920*nc^2*z)) + 
    Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(13 - 5*z + 22*z^2))/
       (144*nc^2*z) + ((-1 + nc)*(1 + nc)*(324 - 3856*nc^2 + 48*nc^2*Pi^2 - 
         687*z + 6123*nc^2*z + 36*Pi^2*z + 96*nc^2*Pi^2*z + 1191*z^2 - 
         8895*nc^2*z^2 - 36*Pi^2*z^2 + 168*nc^2*Pi^2*z^2 - 828*z^3 + 
         6628*nc^2*z^3 - 96*Pi^2*z^3 + 144*nc^2*Pi^2*z^3 + 216*z*Zeta[3] - 
         1080*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] + 1512*nc^2*z^2*Zeta[3]))/
       (6912*nc^2*z)) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2))/(864*nc*z) - (Lb^2*(-1 + nc)*(1 + nc)*
        (-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 2*z^3))/(288*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-136 + 12*Pi^2 - 168*z - 33*Pi^2*z + 240*z^2 + 
         12*Pi^2*z^2 + 64*z^3 + 6*Pi^2*z^3 - 54*z*Zeta[3] - 54*z^2*Zeta[3]))/
       (2592*nc*z) - ((-1 + nc)*(1 + nc)*(-21160 + 540*Pi^2 + 74940*z + 
         1920*Pi^2*z + 81*Pi^4*z - 85200*z^2 + 300*Pi^2*z^2 + 81*Pi^4*z^2 + 
         31420*z^3 + 1170*Pi^2*z^3 + 6480*Zeta[3] - 7020*z*Zeta[3] + 
         12420*z^2*Zeta[3] - 9720*z^3*Zeta[3]))/(233280*nc*z)) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
         6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(1728*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-180 - 90700*nc^2 - 180*Pi^2 + 3860*nc^2*Pi^2 - 
         151245*z + 109505*nc^2*z + 4980*Pi^2*z - 4940*nc^2*Pi^2*z - 
         102*Pi^4*z + 402*nc^2*Pi^4*z + 140865*z^2 - 166685*nc^2*z^2 + 
         3570*Pi^2*z^2 + 2410*nc^2*Pi^2*z^2 - 222*Pi^4*z^2 + 
         450*nc^2*Pi^4*z^2 + 10560*z^3 + 147880*nc^2*z^3 - 1140*Pi^2*z^3 - 
         240*nc^2*Pi^2*z^3 - 1440*Zeta[3] + 17280*nc^2*Zeta[3] - 
         19440*z*Zeta[3] + 7920*nc^2*z*Zeta[3] - 7560*z^2*Zeta[3] + 
         25200*nc^2*z^2*Zeta[3] - 25200*z^3*Zeta[3] - 15120*nc^2*z^3*
          Zeta[3]))/(34560*nc^2*z)) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 3*z + 8*nc^2*z - 3*z^2 + 
         20*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-104*nc^2 + 144*z - 158*nc^2*z - 24*Pi^2*z + 
         399*z^2 - 413*nc^2*z^2 - 24*Pi^2*z^2 - 132*z^3 + 222*nc^2*z^3))/
       (576*nc^2*z) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-5 - 2*z + 6*z^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(100 - 26*z + 57*z^2))/(1296*nc)) + 
      ((-1 + nc)*(1 + nc)*(2512*nc^2 + 144*nc^2*Pi^2 - 4308*z + 596*nc^2*z - 
         72*Pi^2*z + 540*nc^2*Pi^2*z - 22785*z^2 + 8585*nc^2*z^2 + 
         162*Pi^2*z^2 + 756*nc^2*Pi^2*z^2 - 15595*z^3 + 9619*nc^2*z^3 - 
         198*Pi^2*z^3 + 684*nc^2*Pi^2*z^3 + 2882*z^4 - 882*nc^2*z^4 - 
         216*Pi^2*z^4 + 216*nc^2*Pi^2*z^4 + 3456*z*Zeta[3] - 
         1944*nc^2*z*Zeta[3] + 6912*z^2*Zeta[3] - 3888*nc^2*z^2*Zeta[3] + 
         3456*z^3*Zeta[3] - 1944*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 9*z + 8*z^2))/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(104*nc^2 + 138*z + 212*nc^2*z - 18*Pi^2*z + 
           30*nc^2*Pi^2*z - 219*z^2 + 257*nc^2*z^2 - 18*Pi^2*z^2 + 
           6*nc^2*Pi^2*z^2 + 32*z^3 + 512*nc^2*z^3))/(1152*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(171520*nc^2 - 9360*nc^2*Pi^2 - 99075*z + 
         1602615*nc^2*z + 1980*Pi^2*z - 36300*nc^2*Pi^2*z - 1908*Pi^4*z + 
         2664*nc^2*Pi^4*z - 90855*z^2 + 1869415*nc^2*z^2 + 51300*Pi^2*z^2 - 
         86640*nc^2*Pi^2*z^2 - 2592*Pi^4*z^2 + 3168*nc^2*Pi^4*z^2 + 
         94020*z^3 + 2496360*nc^2*z^3 + 94200*Pi^2*z^3 - 
         78060*nc^2*Pi^2*z^3 - 684*Pi^4*z^3 + 504*nc^2*Pi^4*z^3 + 85800*z^4 + 
         2058040*nc^2*z^4 + 44880*Pi^2*z^4 - 18360*nc^2*Pi^2*z^4 - 
         25920*nc^2*Zeta[3] + 155520*z*Zeta[3] - 91800*nc^2*z*Zeta[3] + 
         369360*z^2*Zeta[3] - 144720*nc^2*z^2*Zeta[3] + 144720*z^3*Zeta[3] - 
         279720*nc^2*z^3*Zeta[3] - 108000*z^4*Zeta[3] - 
         181440*nc^2*z^4*Zeta[3]))/(311040*nc^2*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(58 + 3*Pi^2 + z + 3*Pi^2*z - 13*z^2))/
         (432*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(-661 - 30*Pi^2 - 337*z - 30*Pi^2*z + 534*z^2 + 
           36*Pi^2*z^2 - 108*Zeta[3] - 108*z*Zeta[3]))/(7776*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(21 - 30*z + 32*z^2))/(288*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1136*nc^2 - 48*nc^2*Pi^2 + 8139*z + 
           7925*nc^2*z + 45*Pi^2*z + 87*nc^2*Pi^2*z + 4065*z^2 + 
           3353*nc^2*z^2 + 297*Pi^2*z^2 - 201*nc^2*Pi^2*z^2 + 354*z^3 + 
           11154*nc^2*z^3 + 240*Pi^2*z^3 + 72*nc^2*Pi^2*z^3 - 
           1620*z*Zeta[3] - 2484*nc^2*z*Zeta[3] + 108*z^2*Zeta[3] - 
           1836*nc^2*z^2*Zeta[3]))/(3456*nc^2*z))) + 
    ((-1 + nc)*(1 + nc)*(108945 - 4671605*nc^2 + 9720*Pi^2 + 
       170400*nc^2*Pi^2 - 432*Pi^4 + 8712*nc^2*Pi^4 - 2243880*z + 
       1295560*nc^2*z + 302940*Pi^2*z + 15630*nc^2*Pi^2*z + 4212*Pi^4*z + 
       7470*nc^2*Pi^4*z + 229095*z^2 - 2802195*nc^2*z^2 + 412155*Pi^2*z^2 - 
       615*nc^2*Pi^2*z^2 + 16281*Pi^4*z^2 + 14202*nc^2*Pi^4*z^2 + 
       2243880*z^3 - 1295560*nc^2*z^3 + 77325*Pi^2*z^3 - 
       40155*nc^2*Pi^2*z^3 + 9045*Pi^4*z^3 + 18846*nc^2*Pi^4*z^3 - 
       338040*z^4 + 7473800*nc^2*z^4 - 41610*Pi^2*z^4 - 
       194310*nc^2*Pi^2*z^4 - 2268*Pi^4*z^4 + 3240*nc^2*Pi^4*z^4 - 
       207360*Zeta[3] + 1082160*nc^2*Zeta[3] - 2656800*z*Zeta[3] + 
       650700*nc^2*z*Zeta[3] - 56700*Pi^2*z*Zeta[3] + 
       4860*nc^2*Pi^2*z*Zeta[3] - 2110050*z^2*Zeta[3] + 
       1899990*nc^2*z^2*Zeta[3] - 35640*Pi^2*z^2*Zeta[3] - 
       35640*nc^2*Pi^2*z^2*Zeta[3] - 500850*z^3*Zeta[3] + 
       1854090*nc^2*z^3*Zeta[3] + 21060*Pi^2*z^3*Zeta[3] - 
       40500*nc^2*Pi^2*z^3*Zeta[3] - 840240*z^4*Zeta[3] - 
       477360*nc^2*z^4*Zeta[3] + 2410560*z*Zeta[5] - 981720*nc^2*z*Zeta[5] + 
       3343680*z^2*Zeta[5] - 427680*nc^2*z^2*Zeta[5] + 933120*z^3*Zeta[5] + 
       554040*nc^2*z^3*Zeta[5]))/(933120*nc^2*z*(1 + z))
 
IIPT[q, Q2bar, 0] = 0
 
IIPT[q, Q2bar, 1] = 0
 
IIPT[q, Q2bar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(13 - 5*z + 22*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
       6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 9*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(21 - 30*z + 32*z^2))/(144*nc))*H[0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
IIPT[q, Q2bar, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (-24 + 16*nc^2 - 48*z + 17*nc^2*z - 24*z^2 + 16*nc^2*z^2)*H[-1, -1, z])/
     (864*nc^2*z) + (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-101 + 4582*nc^2 - 576*Pi^2 + 
         216*nc^2*Pi^2 - 5669*z + 1810*nc^2*z - 387*Pi^2*z - 27*nc^2*Pi^2*z - 
         362*z^2 + 6634*nc^2*z^2 - 576*Pi^2*z^2 + 216*nc^2*Pi^2*z^2))/
       (5184*nc^2*z) + nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(1 - z + z^2))/
         (72*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/
         (72*nc*z)) + Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
          (2 - z + 2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-35 + 175*nc^2 + 19*z + 19*nc^2*z - 53*z^2 + 211*nc^2*z^2))/
         (288*nc^2*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (361 + 565*nc^2 - 768*Pi^2 + 240*nc^2*Pi^2 + 9109*z + nc^2*z - 
         372*Pi^2*z + 96*nc^2*Pi^2*z + 406*z^2 - 38*nc^2*z^2 - 768*Pi^2*z^2 + 
         240*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38 - 79*z + 38*z^2))/(2592*nc*z)))*
     H[1, 1, z] + (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*
         (4 - 7*z + 4*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*
        (-232 + 78*nc^2 - 176*z + 75*nc^2*z - 232*z^2 + 132*nc^2*z^2))/
       (432*nc^2*z))*H[-1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-32 + 28*nc^2 + 20*z - 31*nc^2*z - 
         32*z^2 + 28*nc^2*z^2))/(96*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 179*nc^2 - 65*z + 10*nc^2*z - 
         9*Pi^2*z - 232*z^2 + 206*nc^2*z^2))/(432*nc^2*z))*H[-1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2))/
       (12*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 116*nc^2 + 202*z - 
         101*nc^2*z + 18*Pi^2*z - 232*z^2 + 116*nc^2*z^2))/(432*nc^2*z))*
     H[-1, 0, 1, z] - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*
      H[0, -1, -1, z])/(144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(-6 + 9*nc^2 + 18*z - 24*nc^2*z - 16*z^2 + 
         20*nc^2*z^2))/(48*nc^2) - ((-1 + nc)*(1 + nc)*
        (-396 + 675*nc^2 - 12*nc^2*Pi^2 - 792*z + 291*nc^2*z + 
         12*nc^2*Pi^2*z - 464*z^2 + 660*nc^2*z^2))/(864*nc^2))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*Pi^2*(-1 + z)*
      H[0, 0, -1, z])/(144*nc^2) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 3*nc^2*z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(3459 + 1079*nc^2 - 300*Pi^2 + 132*nc^2*Pi^2 + 
         1587*z - 1195*nc^2*z - 300*Pi^2*z + 132*nc^2*Pi^2*z + 2984*z^2 + 
         1924*nc^2*z^2))/(3456*nc^2) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        ((-1 + nc)*(1 + nc)*(-49 - 49*z + 24*z^2))/(864*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-81 - 139*nc^2 + 3*z + 17*nc^2*z - 240*z^2 + 
           144*nc^2*z^2))/(384*nc^2)))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1575 - 185*nc^2 + 12*Pi^2 + 18*nc^2*Pi^2 + 927*z + 
         343*nc^2*z - 108*Pi^2*z + 6*nc^2*Pi^2*z + 1240*z^2 - 768*nc^2*z^2))/
       (1728*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(21 + 47*nc^2 - 123*z + 
         83*nc^2*z - 104*z^2 + 64*nc^2*z^2))/(192*nc^2) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(216*nc)))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(32*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(8*nc^2 - 3*z + 21*nc^2*z - 21*z^2 + 
         33*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(156*nc^2 - 345*z + 507*nc^2*z - 75*Pi^2*z + 
         9*nc^2*Pi^2*z + 165*z^2 + 420*nc^2*z^2 - 75*Pi^2*z^2 + 
         9*nc^2*Pi^2*z^2 - 68*z^3 + 440*nc^2*z^3))/(864*nc^2*z))*
     H[0, 1, 0, z] + (((-1 + nc)*(1 + nc)*(232*nc^2 + 1596*z - 116*nc^2*z - 
         168*Pi^2*z + 48*nc^2*Pi^2*z + 1407*z^2 + 307*nc^2*z^2 - 
         168*Pi^2*z^2 + 48*nc^2*Pi^2*z^2 + 184*z^3 - 264*nc^2*z^3))/
       (3456*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 
         21*z^2 + 19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(432*nc)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 8*nc^2 + 16*z + 23*nc^2*z + 
         4*z^2 + 8*nc^2*z^2))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 746*nc^2 + 712*z - 304*nc^2*z - 
         26*z^2 + 773*nc^2*z^2))/(864*nc^2*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4 + 8*nc^2 + 2*z + 5*nc^2*z - 4*z^2 + 
         8*nc^2*z^2))/(96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-20 + 100*nc^2 - 527*z - 83*nc^2*z - 20*z^2 + 154*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(36*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 + 3*z + 4*nc^2*z + 4*nc^2*z^2))/
       (32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8 + 912*nc^2 - 1519*z + 
         267*nc^2*z + 8*z^2 + 1020*nc^2*z^2))/(1728*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z])/
     (36*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-16 + 16*nc^2 + 58*z - 
       43*nc^2*z - 16*z^2 + 16*nc^2*z^2)*H[-1, -1, 0, 0, z])/(96*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(16 + 17*z + 16*z^2)*
      H[-1, -1, 0, 1, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8*nc^2 + 18*z - 23*nc^2*z + 8*nc^2*z^2)*
      H[-1, 0, -1, 0, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8 + 8*nc^2 + 32*z - 23*nc^2*z - 8*z^2 + 
       8*nc^2*z^2)*H[-1, 0, 0, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(8 + z + 8*z^2)*
      H[-1, 0, 0, 1, z])/(96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 1, 0, z])/(16*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2)*
      H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*z*(-nc^2 - 2*z + nc^2*z))/(6*nc^2))*
     H[0, -1, -1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-1 + z))/
       (16*nc^2) + ((-1 + nc)*(1 + nc)*(-174 + 123*nc^2 + 198*z - 
         207*nc^2*z - 176*z^2 + 136*nc^2*z^2))/(288*nc^2))*
     H[0, -1, 0, 0, z] + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(27 + z + 16*z^2)*
      H[0, -1, 0, 1, z])/(48*nc^2) + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 - z + nc^2*z))/(4*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-78 + 63*nc^2 + 30*z - 57*nc^2*z - 64*z^2 + 
         72*nc^2*z^2))/(144*nc^2))*H[0, 0, -1, 0, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-13 - 3*nc^2 - 5*z + 13*nc^2*z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-138 - 158*nc^2 + 15*z - 65*nc^2*z - 332*z^2 + 
         188*nc^2*z^2))/(576*nc^2))*H[0, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-19 + 11*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(-18 + 41*nc^2 - 15*z + 29*nc^2*z - 152*z^2 + 
         64*nc^2*z^2))/(288*nc^2))*H[0, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-84 + 66*nc^2 - 105*z + 30*nc^2*z - 103*z^2 - 
         8*nc^2*z^2 - 100*z^3 + 28*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 0, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) + 
      ((-1 + nc)*(1 + nc)*(12 + 22*nc^2 - 63*z + 40*nc^2*z - 48*z^2 + 
         28*nc^2*z^2))/(288*nc^2))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2 + 3*nc^2)*(1 + z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(72*nc^2 + 54*z + 105*nc^2*z - 9*z^2 + 
         150*nc^2*z^2 - 47*z^3 + 141*nc^2*z^3 - 20*z^4 + 24*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*(8*nc^2 - 13*z + 7*nc^2*z - 2*z^2 + 7*nc^2*z^2 - 
         32*z^3))/(96*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-111 - 36*nc^2 - 99*z - 102*nc^2*z - 228*z^2 - 
         62*nc^2*z^2 - 204*z^3 + 4*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 1, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 - 18*z + 7*nc^2*z + 4*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(180 + 20*nc^2 - 45*z + 143*nc^2*z + 
       180*z^2 + 20*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-84 + 68*nc^2 - 111*z + 11*nc^2*z - 
       84*z^2 + 68*nc^2*z^2)*H[1, 0, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(104 + 16*nc^2 - 25*z + 55*nc^2*z + 
       104*z^2 + 16*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(9 + 11*nc^2 + 45*z - nc^2*z + 9*z^2 + 
       11*nc^2*z^2)*H[1, 1, 0, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-58 + 14*nc^2 - 61*z + 11*nc^2*z - 58*z^2 + 
       14*nc^2*z^2)*H[1, 1, 0, 1, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-224 + 64*nc^2 - 149*z + 31*nc^2*z - 
       224*z^2 + 64*nc^2*z^2)*H[1, 1, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 0, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 0, 0, z])/(4*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 1, 0, z])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, -1, 0, z])/(6*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-22 + 17*nc^2)*(-1 + z)*H[0, -1, -1, 0, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (24*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, 0, 0, 1, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, 0, 1, 0, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, 0, -1, -1, 0, z])/
     (6*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 21*nc^2 - 26*z + 21*nc^2*z)*
      H[0, 0, -1, 0, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, 0, -1, 0, 1, z])/
     (24*nc^2) + ((-1 + nc)*(1 + nc)*(2 - 13*nc^2 - 10*z + 9*nc^2*z)*
      H[0, 0, 0, -1, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-6 - nc^2 - 2*z + 5*nc^2*z)*H[0, 0, 0, 0, 0, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 10*nc^2 - 25*z + 12*nc^2*z)*
      H[0, 0, 0, 0, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 - nc^2 + z + 5*nc^2*z)*H[0, 0, 0, 1, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(1 + z)*
      H[0, 0, 0, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 - 7*nc^2 + 10*z + 7*nc^2*z)*H[0, 0, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2 + 2*z + nc^2*z)*
      H[0, 0, 1, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(9 + 4*nc^2 - 11*z + 2*nc^2*z)*H[0, 0, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*
      H[0, 1, 0, -1, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(5 + 17*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (96*nc^2) - ((-1 + nc)*(1 + nc)*(-17 + 5*nc^2)*(1 + z)*
      H[0, 1, 0, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 7*nc^2)*
      (1 + z)*H[0, 1, 0, 1, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(11 + nc^2)*(1 + z)*H[0, 1, 1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 + nc^2)*(1 + z)*H[0, 1, 1, 0, 1, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-29 + 7*nc^2)*(1 + z)*H[0, 1, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/
     (48*nc^2) + H[0, -1, z]*(-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*
         (-1 + z))/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-54*Pi^2 + 27*nc^2*Pi^2 - 
         2*Pi^2*z - 3*nc^2*Pi^2*z - 40*Pi^2*z^2 + 20*nc^2*Pi^2*z^2 - 
         24*Zeta[3] + 24*z*Zeta[3]))/(288*nc^2)) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(122*nc^2 - 156*z + 61*nc^2*z + 
         176*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (-453*nc^2 - 24*Pi^2 + 20*nc^2*Pi^2 + 454*z - 75*nc^2*z - 12*Pi^2*z - 
         8*nc^2*Pi^2*z - 414*nc^2*z^2 - 24*Pi^2*z^2 + 20*nc^2*Pi^2*z^2 + 
         216*z*Zeta[3]))/(864*nc^2*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(137 + 6*Pi^2 + 38*z + 6*Pi^2*z + 18*z^2))/
         (1296*nc)) + Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (16*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 37*nc^2 + 6*z + 2*nc^2*z - 
           20*z^2 + 20*nc^2*z^2))/(192*nc^2)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(192*nc^2) - 
        ((-1 + nc)*(1 + nc)*(2649 + 707*nc^2 - 324*Pi^2 + 156*nc^2*Pi^2 + 
           945*z - 1117*nc^2*z - 228*Pi^2*z + 108*nc^2*Pi^2*z + 664*z^2 + 
           2136*nc^2*z^2))/(2304*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(-19059 + 61895*nc^2 - 1332*Pi^2 + 420*nc^2*Pi^2 + 
         16230*z + 58822*nc^2*z - 1836*Pi^2*z + 336*nc^2*Pi^2*z + 41153*z^2 + 
         58535*nc^2*z^2 - 3072*Pi^2*z^2 + 924*nc^2*Pi^2*z^2 + 5864*z^3 + 
         61608*nc^2*z^3 - 2352*Pi^2*z^3 + 1008*nc^2*Pi^2*z^3 + 
         26352*Zeta[3] - 20736*nc^2*Zeta[3] + 30240*z*Zeta[3] - 
         30240*nc^2*z*Zeta[3] + 3888*z^2*Zeta[3] - 9504*nc^2*z^2*Zeta[3]))/
       (20736*nc^2*(1 + z))) + H[-1, z]*
     (-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 20*nc^2 + 12*z + nc^2*z - 
          48*z^2 + 20*nc^2*z^2))/(576*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(3480*Pi^2 - 1550*nc^2*Pi^2 - 1140*Pi^2*z + 
         635*nc^2*Pi^2*z + 18*Pi^4*z + 3480*Pi^2*z^2 - 1820*nc^2*Pi^2*z^2 - 
         1440*Zeta[3] + 1440*nc^2*Zeta[3] - 3960*z*Zeta[3] + 
         720*nc^2*z*Zeta[3] - 1440*z^2*Zeta[3] + 1440*nc^2*z^2*Zeta[3]))/
       (25920*nc^2*z)) + Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
        (13 - 5*z + 22*z^2))/(144*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(324 - 3856*nc^2 + 48*nc^2*Pi^2 - 687*z + 
         6123*nc^2*z + 36*Pi^2*z + 96*nc^2*Pi^2*z + 1191*z^2 - 
         8895*nc^2*z^2 - 36*Pi^2*z^2 + 168*nc^2*Pi^2*z^2 - 828*z^3 + 
         6628*nc^2*z^3 - 96*Pi^2*z^3 + 144*nc^2*Pi^2*z^3 + 216*z*Zeta[3] - 
         1080*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] + 1512*nc^2*z^2*Zeta[3]))/
       (6912*nc^2*z)) + H[1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68 + 156*nc^2 + 121*z + 69*nc^2*z - 104*z^2 + 264*nc^2*z^2))/
       (1152*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (122 - 22*nc^2 - 16*Pi^2 + 8*nc^2*Pi^2 + 1451*z + 39*nc^2*z - 
         28*Pi^2*z + 14*nc^2*Pi^2*z + 89*z^2 - 91*nc^2*z^2 - 16*Pi^2*z^2 + 
         8*nc^2*Pi^2*z^2))/(576*nc^2*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(32 - 67*z + 50*z^2))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75 + 6*Pi^2 - 19*z - 3*Pi^2*z - 
           75*z^2 + 6*Pi^2*z^2))/(1296*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2661 + 19451*nc^2 - 2832*Pi^2 + 
         5232*nc^2*Pi^2 + 144081*z - 29449*nc^2*z + 966*Pi^2*z + 
         390*nc^2*Pi^2*z + 21264*z^2 + 9776*nc^2*z^2 - 2832*Pi^2*z^2 + 
         5232*nc^2*Pi^2*z^2 - 39744*Zeta[3] + 17280*nc^2*Zeta[3] + 
         12096*z*Zeta[3] - 16416*nc^2*z*Zeta[3] - 39744*z^2*Zeta[3] + 
         17280*nc^2*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 
         2*z^3))/(288*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-136 + 12*Pi^2 - 
         168*z - 33*Pi^2*z + 240*z^2 + 12*Pi^2*z^2 + 64*z^3 + 6*Pi^2*z^3 - 
         54*z*Zeta[3] - 54*z^2*Zeta[3]))/(2592*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-21160 + 540*Pi^2 + 74940*z + 1920*Pi^2*z + 
         81*Pi^4*z - 85200*z^2 + 300*Pi^2*z^2 + 81*Pi^4*z^2 + 31420*z^3 + 
         1170*Pi^2*z^3 + 6480*Zeta[3] - 7020*z*Zeta[3] + 12420*z^2*Zeta[3] - 
         9720*z^3*Zeta[3]))/(233280*nc*z)) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
         6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(1728*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-180 - 90700*nc^2 - 180*Pi^2 + 3860*nc^2*Pi^2 + 
         136755*z + 37505*nc^2*z - 11100*Pi^2*z - 920*nc^2*Pi^2*z + 
         258*Pi^4*z + 312*nc^2*Pi^4*z - 147135*z^2 - 94685*nc^2*z^2 - 
         6270*Pi^2*z^2 + 4870*nc^2*Pi^2*z^2 + 378*Pi^4*z^2 + 
         300*nc^2*Pi^4*z^2 + 10560*z^3 + 147880*nc^2*z^3 - 1140*Pi^2*z^3 - 
         240*nc^2*Pi^2*z^3 - 1440*Zeta[3] + 17280*nc^2*Zeta[3] + 
         15120*z*Zeta[3] - 720*nc^2*z*Zeta[3] - 7560*z^2*Zeta[3] + 
         25200*nc^2*z^2*Zeta[3] + 32400*z^3*Zeta[3] - 29520*nc^2*z^3*
          Zeta[3]))/(34560*nc^2*z)) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(104*nc^2 + 840*z - 88*nc^2*z - 24*Pi^2*z + 
         12*nc^2*Pi^2*z + 585*z^2 + 167*nc^2*z^2 - 24*Pi^2*z^2 + 
         12*nc^2*Pi^2*z^2 + 132*z^3 - 222*nc^2*z^3))/(576*nc^2*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 3*z + 8*nc^2*z - 3*z^2 + 
         20*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-5 - 2*z + 6*z^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(100 - 26*z + 57*z^2))/(1296*nc)) + 
      ((-1 + nc)*(1 + nc)*(2512*nc^2 + 144*nc^2*Pi^2 + 1260*z - 796*nc^2*z + 
         576*Pi^2*z + 378*nc^2*Pi^2*z + 19887*z^2 - 2083*nc^2*z^2 + 
         594*Pi^2*z^2 + 648*nc^2*Pi^2*z^2 + 21509*z^3 + 343*nc^2*z^3 + 
         594*Pi^2*z^3 + 486*nc^2*Pi^2*z^3 + 2882*z^4 - 882*nc^2*z^4 + 
         360*Pi^2*z^4 + 72*nc^2*Pi^2*z^4 - 864*z*Zeta[3] - 
         864*nc^2*z*Zeta[3] - 1728*z^2*Zeta[3] - 1728*nc^2*z^2*Zeta[3] - 
         864*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 9*z + 8*z^2))/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(104*nc^2 + 138*z + 212*nc^2*z - 18*Pi^2*z + 
           30*nc^2*Pi^2*z - 219*z^2 + 257*nc^2*z^2 - 18*Pi^2*z^2 + 
           6*nc^2*Pi^2*z^2 + 32*z^3 + 512*nc^2*z^3))/(1152*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(171520*nc^2 - 9360*nc^2*Pi^2 + 180285*z + 
         1532775*nc^2*z - 55620*Pi^2*z - 21900*nc^2*Pi^2*z + 900*Pi^4*z + 
         1962*nc^2*Pi^4*z - 77175*z^2 + 1865995*nc^2*z^2 - 95580*Pi^2*z^2 - 
         49920*nc^2*Pi^2*z^2 + 576*Pi^4*z^2 + 2376*nc^2*Pi^4*z^2 - 
         171660*z^3 + 2562780*nc^2*z^3 - 106440*Pi^2*z^3 - 
         27900*nc^2*Pi^2*z^3 - 324*Pi^4*z^3 + 414*nc^2*Pi^4*z^3 + 85800*z^4 + 
         2058040*nc^2*z^4 - 66480*Pi^2*z^4 + 9480*nc^2*Pi^2*z^4 - 
         25920*nc^2*Zeta[3] + 25920*z*Zeta[3] - 59400*nc^2*z*Zeta[3] + 
         162000*z^2*Zeta[3] - 92880*nc^2*z^2*Zeta[3] + 369360*z^3*Zeta[3] - 
         335880*nc^2*z^3*Zeta[3] + 272160*z^4*Zeta[3] - 
         276480*nc^2*z^4*Zeta[3]))/(311040*nc^2*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(58 + 3*Pi^2 + z + 3*Pi^2*z - 13*z^2))/
         (432*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(-661 - 30*Pi^2 - 337*z - 30*Pi^2*z + 534*z^2 + 
           36*Pi^2*z^2 - 108*Zeta[3] - 108*z*Zeta[3]))/(7776*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(21 - 30*z + 32*z^2))/(288*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1136*nc^2 - 48*nc^2*Pi^2 - 6261*z + 
           11525*nc^2*z - 27*Pi^2*z + 105*nc^2*Pi^2*z + 2769*z^2 + 
           3677*nc^2*z^2 - 351*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 + 354*z^3 + 
           11154*nc^2*z^3 - 528*Pi^2*z^3 + 264*nc^2*Pi^2*z^3 + 
           1836*z*Zeta[3] - 3348*nc^2*z*Zeta[3] + 108*z^2*Zeta[3] - 
           1836*nc^2*z^2*Zeta[3]))/(3456*nc^2*z))) + 
    ((-1 + nc)*(1 + nc)*(108945 - 4671605*nc^2 + 9720*Pi^2 + 
       170400*nc^2*Pi^2 - 432*Pi^4 + 8712*nc^2*Pi^4 + 2248920*z + 
       172360*nc^2*z - 242100*Pi^2*z + 151890*nc^2*Pi^2*z + 3672*Pi^4*z + 
       7605*nc^2*Pi^4*z + 229095*z^2 - 2802195*nc^2*z^2 - 391365*Pi^2*z^2 + 
       200265*nc^2*Pi^2*z^2 - 5535*Pi^4*z^2 + 19656*nc^2*Pi^4*z^2 - 
       2248920*z^3 - 172360*nc^2*z^3 - 181155*Pi^2*z^3 + 
       24465*nc^2*Pi^2*z^3 - 6111*Pi^4*z^3 + 22635*nc^2*Pi^4*z^3 - 
       338040*z^4 + 7473800*nc^2*z^4 - 41610*Pi^2*z^4 - 
       194310*nc^2*Pi^2*z^4 + 3204*Pi^4*z^4 + 1872*nc^2*Pi^4*z^4 - 
       207360*Zeta[3] + 1082160*nc^2*Zeta[3] + 1853280*z*Zeta[3] - 
       476820*nc^2*z*Zeta[3] + 34020*Pi^2*z*Zeta[3] - 
       17820*nc^2*Pi^2*z*Zeta[3] + 1181790*z^2*Zeta[3] + 
       1077030*nc^2*z^2*Zeta[3] - 9720*Pi^2*z^2*Zeta[3] - 
       42120*nc^2*Pi^2*z^2*Zeta[3] + 786510*z^3*Zeta[3] + 
       1532250*nc^2*z^3*Zeta[3] - 43740*Pi^2*z^3*Zeta[3] - 
       24300*nc^2*Pi^2*z^3*Zeta[3] + 1665360*z^4*Zeta[3] - 
       1103760*nc^2*z^4*Zeta[3] - 1710720*z*Zeta[5] + 48600*nc^2*z*Zeta[5] - 
       1944000*z^2*Zeta[5] + 894240*nc^2*z^2*Zeta[5] - 233280*z^3*Zeta[5] + 
       845640*nc^2*z^3*Zeta[5]))/(933120*nc^2*z*(1 + z))
 
IIPT[q, qbar, 0] = 0
 
IIPT[q, qbar, 1] = 0
 
IIPT[q, qbar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-26*nc + 36*z + 10*nc*z - 3*Pi^2*z - 
       18*nc*z^2 - 36*z^3 - 10*nc*z^3 - 3*Pi^2*z^3 + 44*nc*z^4))/
     (144*nc^2*z*(1 + z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, z])/
     (48*nc^2*(1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 9*nc*z + 8*nc*z^2))/
       (48*nc^2) + ((-1 + nc)*(1 + nc)*(-27 + 42*nc - 99*z - 60*nc*z + 
         64*nc*z^2))/(288*nc^2))*H[0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[-1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
       (8*nc^2*(1 + z)))*H[0, 0, z] + ((-1 + nc)*(1 + nc)*(-1 + z)*
      (2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 0, z])/(24*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, z])/(4*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, z])/(8*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, z])/(4*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2)*H[0, 0, 0, z])/
     (16*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/
     (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(172*nc - 12*nc*Pi^2 - 405*z - 
       143*nc*z + 27*Pi^2*z + 6*nc*Pi^2*z - 36*nc*z^2 + 18*Pi^2*z^2 + 
       405*z^3 + 143*nc*z^3 - 9*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 136*nc*z^4 + 
       12*nc*Pi^2*z^4 - 54*z*Zeta[3] - 54*z^3*Zeta[3]))/(864*nc^2*z*(1 + z))
 
IIPT[q, qbar, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(-101*nc + 4582*nc^3 - 
         576*nc*Pi^2 + 216*nc^3*Pi^2 + 1620*z - 5669*nc*z - 2232*nc^2*z + 
         1810*nc^3*z + 684*Pi^2*z - 387*nc*Pi^2*z + 36*nc^2*Pi^2*z - 
         27*nc^3*Pi^2*z - 362*nc*z^2 + 6634*nc^3*z^2 - 576*nc*Pi^2*z^2 + 
         216*nc^3*Pi^2*z^2))/(5184*nc^3*z) + 
      nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(nc + 2*z - nc*z + nc*z^2))/
         (72*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 
           2*nc*z^2))/(72*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2*nc - 3*z - nc*z + 
           2*nc*z^2))/(48*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-35*nc + 175*nc^3 + 72*z + 19*nc*z - 138*nc^2*z + 19*nc^3*z - 
           53*nc*z^2 + 211*nc^3*z^2))/(288*nc^3*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (361*nc + 565*nc^3 - 768*nc*Pi^2 + 240*nc^3*Pi^2 + 3240*z + 
         9109*nc*z + 1800*nc^2*z + nc^3*z + 576*Pi^2*z - 372*nc*Pi^2*z + 
         72*nc^2*Pi^2*z + 96*nc^3*Pi^2*z + 406*nc*z^2 - 38*nc^3*z^2 - 
         768*nc*Pi^2*z^2 + 240*nc^3*Pi^2*z^2))/(10368*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38*nc - 72*z - 79*nc*z + 38*nc*z^2))/
         (2592*nc^2*z)))*H[1, 1, z] - ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*Pi^2*
      (1 + z^2)*H[-1, -1, -1, z])/(24*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(4*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-928*nc + 312*nc^3 + 918*z - 2560*nc*z + 
         1830*nc^2*z + 924*nc^3*z + 549*Pi^2*z + 21*nc^2*Pi^2*z + 1692*z^2 - 
         3264*nc*z^2 + 300*nc^2*z^2 + 1440*nc^3*z^2 + 774*z^3 - 2560*nc*z^3 + 
         1686*nc^2*z^3 + 1356*nc^3*z^3 + 549*Pi^2*z^3 + 21*nc^2*Pi^2*z^3 - 
         928*nc*z^4 + 528*nc^3*z^4))/(1728*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 + 4*z + 7*z^2))/(36*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-16*nc + 4*nc^3 - 3*z - 4*nc*z - 19*nc^2*z + 
           nc^3*z - 6*z^2 + 24*nc*z^2 + 6*nc^2*z^2 - 6*nc^3*z^2 - 3*z^3 - 
           4*nc*z^3 - 19*nc^2*z^3 + nc^3*z^3 - 16*nc*z^4 + 4*nc^3*z^4))/
         (48*nc^3*z*(1 + z))))*H[-1, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(39 + 7*nc^2)*Pi^2*(1 + z^2)*H[-1, 0, -1, z])/
     (96*nc^3*(1 + z)) + ((-3*Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
       (16*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-232*nc + 179*nc^3 + 405*z - 
         529*nc*z + 304*nc^2*z + 368*nc^3*z + 54*Pi^2*z - 9*nc*Pi^2*z - 
         3*nc^2*Pi^2*z + 738*z^2 - 594*nc*z^2 + 126*nc^2*z^2 + 405*nc^3*z^2 - 
         18*nc*Pi^2*z^2 + 405*z^3 - 529*nc*z^3 + 304*nc^2*z^3 + 
         422*nc^3*z^3 + 54*Pi^2*z^3 - 9*nc*Pi^2*z^3 - 3*nc^2*Pi^2*z^3 - 
         232*nc*z^4 + 206*nc^3*z^4))/(432*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(49 + 18*z + 49*z^2))/(432*nc^2*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-32*nc + 28*nc^3 + 45*z - 44*nc*z - 41*nc^2*z + 
           25*nc^3*z + 108*z^2 - 24*nc*z^2 - 12*nc^2*z^2 - 6*nc^3*z^2 + 
           45*z^3 - 44*nc*z^3 - 41*nc^2*z^3 + 25*nc^3*z^3 - 32*nc*z^4 + 
           28*nc^3*z^4))/(96*nc^3*z*(1 + z))))*H[-1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-8*nc + 4*nc^3 + 21*z - 20*nc*z + 14*nc^2*z + 
         10*nc^3*z + 33*z^2 - 24*nc*z^2 + 15*nc^2*z^2 + 12*nc^3*z^2 + 
         21*z^3 - 20*nc*z^3 + 14*nc^2*z^3 + 10*nc^3*z^3 - 8*nc*z^4 + 
         4*nc^3*z^4))/(24*nc^3*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-464*nc + 232*nc^3 + 441*z - 524*nc*z + 
         77*nc^2*z + 262*nc^3*z + 15*Pi^2*z + 36*nc*Pi^2*z - 21*nc^2*Pi^2*z + 
         1170*z^2 - 120*nc*z^2 + 474*nc^2*z^2 + 60*nc^3*z^2 + 
         72*nc*Pi^2*z^2 + 441*z^3 - 524*nc*z^3 + 77*nc^2*z^3 + 262*nc^3*z^3 + 
         15*Pi^2*z^3 + 36*nc*Pi^2*z^3 - 21*nc^2*Pi^2*z^3 - 464*nc*z^4 + 
         232*nc^3*z^4))/(864*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 - 6*z + 7*z^2))/(216*nc^2*(1 + z))))*
     H[-1, 0, 1, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-121 + 8*nc - 31*nc^2 - 
       2*nc^3 - 119*z^2 - 8*nc*z^2 - 29*nc^2*z^2 + 2*nc^3*z^2)*
      H[0, -1, -1, z])/(288*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - nc^2 - 2*nc^3 + 3*z^2 - 3*nc^2*z^2 + 
         2*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(243 - 792*nc + 1723*nc^2 + 1350*nc^3 + 504*Pi^2 + 
         60*nc^2*Pi^2 - 24*nc^3*Pi^2 + 1458*z - 2376*nc*z - 486*nc^2*z + 
         1932*nc^3*z + 1503*z^2 - 2512*nc*z^2 + 1327*nc^2*z^2 + 
         1902*nc^3*z^2 + 528*Pi^2*z^2 + 36*nc^2*Pi^2*z^2 + 24*nc^3*Pi^2*z^2 - 
         928*nc*z^3 + 1320*nc^3*z^3))/(1728*nc^3*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(8*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(35 + 18*z + 53*z^2))/(216*nc^2*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-3 - 12*nc - 33*nc^2 + 18*nc^3 + 24*z + 
           24*nc*z - 24*nc^2*z - 30*nc^3*z + 9*z^2 + 4*nc*z^2 - 
           105*nc^2*z^2 - 8*nc^3*z^2 - 32*nc*z^3 + 40*nc^3*z^3))/
         (96*nc^3*(1 + z))))*H[0, -1, 0, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(33 + 2*nc - 4*nc^2 - nc^3 + 34*z^2 - 2*nc*z^2 - 
       4*nc^2*z^2 + nc^3*z^2)*H[0, 0, -1, z])/(144*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 2*nc^3 - 4*nc*z + 
         4*nc^3*z - 3*z^2 - 2*nc*z^2 + 3*nc^2*z^2 + 6*nc^3*z^2))/
       (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-594 + 3459*nc - 1286*nc^2 + 
         1079*nc^3 - 192*Pi^2 - 300*nc*Pi^2 + 24*nc^2*Pi^2 + 132*nc^3*Pi^2 - 
         3186*z + 5046*nc*z - 702*nc^2*z - 116*nc^3*z - 600*nc*Pi^2*z + 
         264*nc^3*Pi^2*z - 3366*z^2 + 4571*nc*z^2 - 1862*nc^2*z^2 + 
         729*nc^3*z^2 - 192*Pi^2*z^2 - 300*nc*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 + 
         132*nc^3*Pi^2*z^2 + 2984*nc*z^3 + 1924*nc^3*z^3))/
       (3456*nc^3*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(3 + 2*nc + 4*nc*z + 3*z^2 + 2*nc*z^2))/
         (48*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-86 - 49*nc - 72*z - 
           98*nc*z - 86*z^2 - 25*nc*z^2 + 24*nc*z^3))/(864*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-6 - 81*nc - 78*nc^2 - 
           139*nc^3 + 264*z - 78*nc*z - 120*nc^2*z - 122*nc^3*z + 162*z^2 - 
           237*nc*z^2 - 270*nc^2*z^2 + 161*nc^3*z^2 - 240*nc*z^3 + 
           144*nc^3*z^3))/(384*nc^3*(1 + z))))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-2 - 3*nc + 2*nc^2 + 5*nc^3 - 6*nc*z + 
         10*nc^3*z - 2*z^2 - 3*nc*z^2 + 2*nc^2*z^2 + 5*nc^3*z^2))/
       (32*nc^3*(1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(78 + 21*nc + 14*nc^2 + 
         47*nc^3 + 192*z - 102*nc*z + 130*nc^3*z + 150*z^2 - 227*nc*z^2 + 
         38*nc^2*z^2 + 147*nc^3*z^2 - 104*nc*z^3 + 64*nc^3*z^3))/
       (192*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-270 - 1575*nc - 322*nc^2 + 
         185*nc^3 - 6*Pi^2 - 12*nc*Pi^2 - 27*nc^2*Pi^2 - 18*nc^3*Pi^2 + 
         783*z - 2502*nc*z - 621*nc^2*z - 158*nc^3*z + 96*nc*Pi^2*z - 
         24*nc^3*Pi^2*z + 765*z^2 - 2167*nc*z^2 - 619*nc^2*z^2 + 
         425*nc^3*z^2 + 108*nc*Pi^2*z^2 - 63*nc^2*Pi^2*z^2 - 
         6*nc^3*Pi^2*z^2 - 1240*nc*z^3 + 768*nc^3*z^3))/(1728*nc^3*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (24*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-19 - 10*nc - 18*z - 
           20*nc*z - 19*z^2 + 2*nc*z^2 + 12*nc*z^3))/(432*nc^2*(1 + z))))*
     H[0, 0, 1, z] + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*(312*nc^3 + 153*z - 690*nc*z + 
         543*nc^2*z + 1326*nc^3*z + 228*Pi^2*z - 150*nc*Pi^2*z + 
         12*nc^2*Pi^2*z + 18*nc^3*Pi^2*z + 657*z^2 - 360*nc*z^2 - 
         459*nc^2*z^2 + 1854*nc^3*z^2 - 300*nc*Pi^2*z^2 + 36*nc^3*Pi^2*z^2 + 
         504*z^3 + 194*nc*z^3 + 606*nc^2*z^3 + 1720*nc^3*z^3 + 228*Pi^2*z^3 - 
         150*nc*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 + 18*nc^3*Pi^2*z^3 - 136*nc*z^4 + 
         880*nc^3*z^4))/(1728*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(13 + 6*z + 13*z^2))/(144*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(8*nc^3 + 12*z - 3*nc*z - 34*nc^2*z + 29*nc^3*z + 
           18*z^2 - 24*nc*z^2 - 18*nc^2*z^2 + 54*nc^3*z^2 + 6*z^3 - 
           29*nc*z^3 - 28*nc^2*z^3 + 45*nc^3*z^3 - 8*nc*z^4 + 12*nc^3*z^4))/
         (96*nc^3*z*(1 + z))))*H[0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 21*z^2 + 
         19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-232*nc^3 - 684*z - 1596*nc*z - 156*nc^2*z - 
         116*nc^3*z - 192*Pi^2*z + 168*nc*Pi^2*z - 24*nc^2*Pi^2*z - 
         48*nc^3*Pi^2*z - 1080*z^2 - 3003*nc*z^2 - 600*nc^2*z^2 - 
         191*nc^3*z^2 + 336*nc*Pi^2*z^2 - 96*nc^3*Pi^2*z^2 - 396*z^3 - 
         1591*nc*z^3 - 444*nc^2*z^3 - 43*nc^3*z^3 - 192*Pi^2*z^3 + 
         168*nc*Pi^2*z^3 - 24*nc^2*Pi^2*z^3 - 48*nc^3*Pi^2*z^3 - 184*nc*z^4 + 
         264*nc^3*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-6 - 5*nc - 6*z - 5*nc*z + 6*nc*z^2))/
         (432*nc^2)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4*nc - 9*z - 2*nc*z + 4*nc*z^2))/
       (144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc + 8*nc^3 - 6*z + 
         16*nc*z + 6*nc^2*z + 23*nc^3*z + 4*nc*z^2 + 8*nc^3*z^2))/
       (96*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(nc + 746*nc^3 + 783*z + 
         712*nc*z - 414*nc^2*z - 304*nc^3*z - 26*nc*z^2 + 773*nc^3*z^2))/
       (864*nc^3*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2))/
       (72*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc + 8*nc^3 + 6*z + 
         2*nc*z - 6*nc^2*z + 5*nc^3*z - 4*nc*z^2 + 8*nc^3*z^2))/(96*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-40*nc + 200*nc^3 - 909*z - 1054*nc*z - 
         639*nc^2*z - 166*nc^3*z - 40*nc*z^2 + 308*nc^3*z^2))/(1728*nc^3*z))*
     H[1, 0, 1, z] + (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2*nc - 3*z - nc*z + 
         2*nc*z^2))/(36*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (4*nc^3 + 2*z + 3*nc*z - 2*nc^2*z + 4*nc^3*z + 4*nc^3*z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc + 912*nc^3 - 135*z - 
         1519*nc*z - 1071*nc^2*z + 267*nc^3*z + 8*nc*z^2 + 1020*nc^3*z^2))/
       (1728*nc^3*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(9*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(32*nc - 33*z + 8*nc*z - 119*nc^2*z - 60*z^2 - 
         48*nc*z^2 + 102*nc^2*z^2 - 27*z^3 + 8*nc*z^3 - 131*nc^2*z^3 + 
         32*nc*z^4))/(288*nc^3*z*(1 + z)))*H[-1, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + z^2))/(2*nc^3*(1 + z)) - 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-96*nc + 96*nc^3 - 105*z + 156*nc*z - 203*nc^2*z - 
         66*nc^3*z - 108*z^2 + 504*nc*z^2 + 42*nc^2*z^2 - 324*nc^3*z^2 - 
         111*z^3 + 156*nc*z^3 - 263*nc^2*z^3 - 66*nc^3*z^3 - 96*nc*z^4 + 
         96*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[-1, -1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(13 + 3*nc^2)*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-32*nc + 16*nc^3 + 81*z - 98*nc*z + 57*nc^2*z + 
         49*nc^3*z + 108*z^2 - 132*nc*z^2 + 36*nc^2*z^2 + 66*nc^3*z^2 + 
         81*z^3 - 98*nc*z^3 + 57*nc^2*z^3 + 49*nc^3*z^3 - 32*nc*z^4 + 
         16*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(2*nc^3*(1 + z)) - 
      (5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(16*nc^3 - 111*z + 36*nc*z - 85*nc^2*z - 
         14*nc^3*z - 168*z^2 + 72*nc*z^2 + 90*nc^2*z^2 - 60*nc^3*z^2 - 
         111*z^3 + 36*nc*z^3 - 157*nc^2*z^3 - 14*nc^3*z^3 + 16*nc^3*z^4))/
       (288*nc^3*z*(1 + z)))*H[-1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-25 + 13*nc^2)*(1 + z^2))/(32*nc^3*(1 + z)) + 
      (11*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-32*nc + 32*nc^3 - 30*z + 64*nc*z - 70*nc^2*z - 
         28*nc^3*z + 12*z^2 + 192*nc*z^2 + 48*nc^2*z^2 - 120*nc^3*z^2 - 
         39*z^3 + 64*nc*z^3 - 79*nc^2*z^3 - 28*nc^3*z^3 - 32*nc*z^4 + 
         32*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-17 + nc^2)*(1 + z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-48*nc + 24*nc^3 + 66*z - 102*nc*z + 94*nc^2*z + 
         51*nc^3*z + 60*z^2 - 108*nc*z^2 + 84*nc^2*z^2 + 54*nc^3*z^2 + 
         66*z^3 - 102*nc*z^3 + 94*nc^2*z^3 + 51*nc^3*z^3 - 48*nc*z^4 + 
         24*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-11 - 6*nc + 5*nc^2 + 3*nc^3 - 22*z - 12*nc*z + 
         14*nc^2*z + 6*nc^3*z - 11*z^2 - 6*nc*z^2 - 4*nc^2*z^2 + 3*nc^3*z^2))/
       (48*nc^3*(1 + z)))*H[-1, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-16*nc + 8*nc^3 + 45*z - 40*nc*z + 25*nc^2*z + 
         20*nc^3*z + 72*z^2 - 48*nc*z^2 + 24*nc^2*z^2 + 24*nc^3*z^2 + 
         45*z^3 - 40*nc*z^3 + 25*nc^2*z^3 + 20*nc^3*z^3 - 16*nc*z^4 + 
         8*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, 0, 1, 1, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(7 + 8*nc - 9*nc^2 - 2*nc^3 + 9*z^2 - 8*nc*z^2 - 
         7*nc^2*z^2 + 2*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-141 - 181*nc^2 - 48*z + 30*nc^2*z - 48*nc^3*z + 
         3*z^2 - 96*nc*z^2 - 193*nc^2*z^2 - 96*nc*z^3 + 48*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, -1, -1, 0, z] + 
    ((17*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(27 + 8*nc - 13*nc^2 - 10*nc^3 + 37*z^2 - 
         8*nc*z^2 - 19*nc^2*z^2 + 10*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-183 - 348*nc - 185*nc^2 + 246*nc^3 + 294*z + 
         48*nc*z + 42*nc^2*z - 168*nc^3*z + 324*z^2 + 44*nc*z^2 - 
         386*nc^2*z^2 - 142*nc^3*z^2 - 352*nc*z^3 + 272*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^3*(1 + z)) - 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(84 - 324*nc + 118*nc^2 + 162*nc^3 + 354*z - 
         336*nc*z + 168*nc^2*z + 168*nc^3*z + 405*z^2 - 204*nc*z^2 + 
         223*nc^2*z^2 + 102*nc^3*z^2 - 192*nc*z^3 + 96*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, -1, 0, 1, z] + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(2 + 4*nc - nc^2 - 8*nc^3 - 4*nc^3*z + 8*z^2 - 
         4*nc*z^2 - 5*nc^2*z^2 + 4*nc^3*z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-54 - 156*nc - 64*nc^2 + 126*nc^3 + 66*z - 
         96*nc*z + 12*nc^2*z + 12*nc^3*z + 39*z^2 - 68*nc*z^2 - 
         229*nc^2*z^2 + 30*nc^3*z^2 - 128*nc*z^3 + 144*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, 0, -1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(8 + 5*nc + 10*nc*z + 8*z^2 + 5*nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-7 - 26*nc + nc^2 - 
         6*nc^3 - 36*nc*z + 20*nc^3*z - 21*z^2 - 10*nc*z^2 + 11*nc^2*z^2 + 
         26*nc^3*z^2))/(64*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-45 - 138*nc - 83*nc^2 - 158*nc^3 + 234*z - 
         123*nc*z - 90*nc^2*z - 223*nc^3*z + 144*z^2 - 317*nc*z^2 - 
         278*nc^2*z^2 + 123*nc^3*z^2 - 332*nc*z^3 + 188*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 0, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(5 + 4*nc + 8*nc*z + 5*z^2 + 4*nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-13 - 19*nc + 5*nc^2 + 
         11*nc^3 - 38*nc*z + 22*nc^3*z - 13*z^2 - 19*nc*z^2 + 5*nc^2*z^2 + 
         11*nc^3*z^2))/(32*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(84 - 18*nc + 19*nc^2 + 41*nc^3 + 150*z - 33*nc*z + 
         36*nc^2*z + 70*nc^3*z + 129*z^2 - 167*nc*z^2 + 64*nc^2*z^2 + 
         93*nc^3*z^2 - 152*nc*z^3 + 64*nc^3*z^3))/(288*nc^3*(1 + z)))*
     H[0, 0, 0, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
       (16*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-3 - 4*nc + 3*nc^2 + 
         4*nc^3 - 8*nc*z + 4*nc^3*z - 5*z^2 - 4*nc*z^2 + 5*nc^2*z^2))/
       (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-36 - 168*nc - 54*nc^2 + 
         132*nc^3 + 132*z - 210*nc*z + 240*nc^2*z + 60*nc^3*z + 87*z^2 - 
         206*nc*z^2 - 21*nc^2*z^2 - 16*nc^3*z^2 - 200*nc*z^3 + 56*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
       (72*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(39 + 12*nc + 7*nc^2 + 
         22*nc^3 + 96*z - 51*nc*z + 62*nc^3*z + 75*z^2 - 111*nc*z^2 + 
         19*nc^2*z^2 + 68*nc^3*z^2 - 48*nc*z^3 + 28*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(16*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc + nc^2 + 3*nc^3 + 4*nc*z + 6*nc^3*z - 
         z^2 + 2*nc*z^2 + nc^2*z^2 + 3*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(72*nc^3 + 150*z + 54*nc*z - 117*nc^2*z + 
         105*nc^3*z + 228*z^2 - 9*nc*z^2 - 24*nc^2*z^2 + 150*nc^3*z^2 + 
         78*z^3 - 47*nc*z^3 - 33*nc^2*z^3 + 141*nc^3*z^3 - 20*nc*z^4 + 
         24*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + nc^3 + 2*nc^3*z + z^2 - nc^2*z^2 + 
         nc^3*z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-16*nc^3 - 73*z + 26*nc*z - 35*nc^2*z - 
         30*nc^3*z - 156*z^2 + 30*nc*z^2 - 76*nc^2*z^2 - 28*nc^3*z^2 - 
         125*z^3 + 68*nc*z^3 - 87*nc^2*z^3 - 14*nc^3*z^3 + 64*nc*z^4))/
       (192*nc^3*z*(1 + z)))*H[0, 1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc - nc^2 + 2*nc^3 + 2*nc*z + 4*nc^3*z + 
         z^2 + nc*z^2 - nc^2*z^2 + 2*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(81 - 222*nc + 225*nc^2 - 72*nc^3 + 384*z - 
         198*nc*z + 288*nc^2*z - 204*nc^3*z + 393*z^2 - 456*nc*z^2 + 
         393*nc^2*z^2 - 124*nc^3*z^2 - 408*nc*z^3 + 8*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^3 - 3*z - 18*nc*z - 21*nc^2*z + 
       7*nc^3*z + 4*nc^3*z^2)*H[1, 0, -1, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(180*nc + 20*nc^3 - 252*z - 45*nc*z - 
       12*nc^2*z + 143*nc^3*z + 180*nc*z^2 + 20*nc^3*z^2)*H[1, 0, 0, 0, z])/
     (576*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-84*nc + 68*nc^3 + 144*z - 
       111*nc*z - 12*nc^2*z + 11*nc^3*z - 84*nc*z^2 + 68*nc^3*z^2)*
      H[1, 0, 0, 1, z])/(288*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(104*nc + 16*nc^3 - 78*z - 25*nc*z - 
       78*nc^2*z + 55*nc^3*z + 104*nc*z^2 + 16*nc^3*z^2)*H[1, 0, 1, 0, z])/
     (288*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(9*nc + 11*nc^3 + 9*z + 
       45*nc*z - 12*nc^2*z - nc^3*z + 9*nc*z^2 + 11*nc^3*z^2)*
      H[1, 1, 0, 0, z])/(72*nc^3*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
      (-58*nc + 14*nc^3 + 57*z - 61*nc*z + 21*nc^2*z + 11*nc^3*z - 
       58*nc*z^2 + 14*nc^3*z^2)*H[1, 1, 0, 1, z])/(144*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-224*nc + 64*nc^3 + 192*z - 149*nc*z + 
       48*nc^2*z + 31*nc^3*z - 224*nc*z^2 + 64*nc^3*z^2)*H[1, 1, 1, 0, z])/
     (288*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-13 + 3*nc^2)*
      (1 + z^2)*H[-1, -1, -1, 0, 0, z])/(8*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(1 + z^2)*H[-1, -1, -1, 0, 1, z])/
     (4*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z^2)*
      H[-1, -1, 0, -1, 0, z])/(16*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-26 + 7*nc^2)*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/
     (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(37 + 5*nc^2)*(1 + z^2)*
      H[-1, -1, 0, 0, 1, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(5 + 9*nc^2)*(1 + z^2)*H[-1, -1, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + z^2)*
      H[-1, -1, 0, 1, 1, z])/(6*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, -1, -1, 0, z])/(2*nc*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-155 + 41*nc^2)*(1 + z^2)*H[-1, 0, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(39 + 11*nc^2)*(1 + z^2)*
      H[-1, 0, -1, 0, 1, z])/(16*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-7 + 2*nc^2)*(1 + z^2)*H[-1, 0, 0, -1, 0, z])/
     (12*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-27 + 11*nc^2)*(1 + z^2)*
      H[-1, 0, 0, 0, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(11 + nc^2)*(1 + z^2)*H[-1, 0, 0, 0, 1, z])/
     (16*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(37 + 12*nc + 25*nc^2 + 
       24*nc*z + 37*z^2 + 12*nc*z^2 + 25*nc^2*z^2)*H[-1, 0, 0, 1, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, 1, 1, z])/
     (3*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-19 - 6*nc + 2*nc^2 - 12*nc*z - 
       19*z^2 - 6*nc*z^2 + 2*nc^2*z^2)*H[-1, 0, 1, 0, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(39 + 19*nc^2)*(1 + z^2)*
      H[-1, 0, 1, 0, 1, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(8 - 3*nc + 6*nc^2 - 6*nc*z + 8*z^2 - 3*nc*z^2 + 
       6*nc^2*z^2)*H[-1, 0, 1, 1, 0, z])/(12*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + 4*nc + 2*nc^2 - 3*z^2 - 4*nc*z^2 + 4*nc^2*z^2)*
      H[0, -1, -1, -1, 0, z])/(24*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(136 + 44*nc - 25*nc^2 - 34*nc^3 + 170*z^2 - 
       44*nc*z^2 - 37*nc^2*z^2 + 34*nc^3*z^2)*H[0, -1, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-118 + 4*nc - 33*nc^2 - 
       2*nc^3 - 116*z^2 - 4*nc*z^2 - 33*nc^2*z^2 + 2*nc^3*z^2)*
      H[0, -1, -1, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(6 + 4*nc - 17*nc^2 - 6*nc^3 + 12*z^2 - 4*nc*z^2 - 
       21*nc^2*z^2 + 6*nc^3*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(75 + 32*nc - 25*nc^2 - 24*nc^3 + 99*z^2 - 
       32*nc*z^2 - 33*nc^2*z^2 + 24*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(136 + 4*nc + 9*nc^2 - 2*nc^3 + 
       138*z^2 - 4*nc*z^2 + 9*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 0, 1, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + 4*nc + 8*nc^2 - 2*nc^3 + 
       z^2 - 4*nc*z^2 + 8*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(7 + nc^2)*(1 + z^2)*
      H[0, -1, 0, 1, 1, z])/(24*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(2 + 8*nc - 17*nc^2 - 4*nc^3 + 6*z^2 - 8*nc*z^2 - 
       17*nc^2*z^2 + 4*nc^3*z^2)*H[0, 0, -1, -1, 0, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(76 + 20*nc - 35*nc^2 - 42*nc^3 - 32*nc*z + 118*z^2 - 
       52*nc*z^2 - 59*nc^2*z^2 + 42*nc^3*z^2)*H[0, 0, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-64 + 4*nc - 9*nc^2 - 2*nc^3 - 
       62*z^2 - 4*nc*z^2 - 9*nc^2*z^2 + 2*nc^3*z^2)*H[0, 0, -1, 0, 1, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(7 + 4*nc - 26*nc^3 - 16*nc*z - 
       8*nc^3*z + 29*z^2 - 20*nc*z^2 - 16*nc^2*z^2 + 18*nc^3*z^2)*
      H[0, 0, 0, -1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-3 - 12*nc - 2*nc^3 - 16*nc*z + 8*nc^3*z - 9*z^2 - 
       4*nc*z^2 + 4*nc^2*z^2 + 10*nc^3*z^2)*H[0, 0, 0, 0, 0, z])/
     (32*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-31 - 42*nc + 6*nc^2 + 
       20*nc^3 - 92*nc*z + 44*nc^3*z - 29*z^2 - 50*nc*z^2 + 6*nc^2*z^2 + 
       24*nc^3*z^2)*H[0, 0, 0, 0, 1, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(5 + 2*nc + nc^2 - 2*nc^3 + 4*nc*z + 8*nc^3*z + 
       11*z^2 + 2*nc*z^2 - 5*nc^2*z^2 + 10*nc^3*z^2)*H[0, 0, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-6 - 9*nc + 2*nc^2 + 5*nc^3 - 
       18*nc*z + 10*nc^3*z - 6*z^2 - 9*nc*z^2 + 2*nc^2*z^2 + 5*nc^3*z^2)*
      H[0, 0, 0, 1, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(49 - 4*nc - 14*nc^2 - 14*nc^3 + 16*nc*z + 63*z^2 + 
       20*nc*z^2 - 34*nc^2*z^2 + 14*nc^3*z^2)*H[0, 0, 1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(17 - 4*nc + 6*nc^3 + 8*nc^3*z + 
       15*z^2 + 4*nc*z^2 + 2*nc^3*z^2)*H[0, 0, 1, 0, 1, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(13 + 18*nc - 2*nc^2 + 8*nc^3 - 
       4*nc*z + 12*nc^3*z + 11*z^2 - 22*nc*z^2 + 10*nc^2*z^2 + 4*nc^3*z^2)*
      H[0, 0, 1, 1, 0, z])/(96*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 - 4*nc - 7*nc^2 + 2*nc^3 - 8*nc*z + 4*nc^3*z - 
       z^2 - 4*nc*z^2 - 7*nc^2*z^2 + 2*nc^3*z^2)*H[0, 1, 0, -1, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-42 + 5*nc - 2*nc^2 + 17*nc^3 + 
       10*nc*z + 34*nc^3*z - 42*z^2 + 5*nc*z^2 - 2*nc^2*z^2 + 17*nc^3*z^2)*
      H[0, 1, 0, 0, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(24 - 17*nc - 2*nc^2 + 5*nc^3 - 34*nc*z + 10*nc^3*z + 
       24*z^2 - 17*nc*z^2 - 2*nc^2*z^2 + 5*nc^3*z^2)*H[0, 1, 0, 0, 1, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-13 + 3*nc - 13*nc^2 + 7*nc^3 + 
       6*nc*z + 14*nc^3*z - 13*z^2 + 3*nc*z^2 - 13*nc^2*z^2 + 7*nc^3*z^2)*
      H[0, 1, 0, 1, 0, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(3 + 11*nc - 4*nc^2 + nc^3 + 22*nc*z + 2*nc^3*z + 
       3*z^2 + 11*nc*z^2 - 4*nc^2*z^2 + nc^3*z^2)*H[0, 1, 1, 0, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(19 - 20*nc + 7*nc^2 + 4*nc^3 - 
       40*nc*z + 8*nc^3*z + 19*z^2 - 20*nc*z^2 + 7*nc^2*z^2 + 4*nc^3*z^2)*
      H[0, 1, 1, 0, 1, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(32 - 29*nc + 8*nc^2 + 7*nc^3 - 58*nc*z + 14*nc^3*z + 
       32*z^2 - 29*nc*z^2 + 8*nc^2*z^2 + 7*nc^3*z^2)*H[0, 1, 1, 1, 0, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 1, 1, 1, 1, z])/(48*nc^2) + H[0, -1, z]*
     (((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/(216*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(39 + 8*nc - 9*nc^2 - 2*nc^3 + 41*z^2 - 
         8*nc*z^2 - 7*nc^2*z^2 + 2*nc^3*z^2))/(192*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(27*Pi^2 - 648*nc*Pi^2 + 55*nc^2*Pi^2 + 
         324*nc^3*Pi^2 + 660*Pi^2*z - 672*nc*Pi^2*z + 366*nc^2*Pi^2*z + 
         288*nc^3*Pi^2*z + 813*Pi^2*z^2 - 504*nc*Pi^2*z^2 + 
         253*nc^2*Pi^2*z^2 + 204*nc^3*Pi^2*z^2 - 480*nc*Pi^2*z^3 + 
         240*nc^3*Pi^2*z^3 + 6084*Zeta[3] - 288*nc*Zeta[3] + 
         1620*nc^2*Zeta[3] + 6084*z^2*Zeta[3] + 288*nc*z^2*Zeta[3] + 
         1476*nc^2*z^2*Zeta[3]))/(3456*nc^3*(1 + z))) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + 
            nc*z^2))/(48*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*
          (-19 - 13*nc - 18*z - 26*nc*z - 19*z^2 - 9*nc*z^2 + 4*nc*z^3))/
         (144*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(193 + 274*nc + 12*Pi^2 + 
           12*nc*Pi^2 - 54*z + 350*nc*z + 24*nc*Pi^2*z - 23*z^2 + 
           112*nc*z^2 + 12*Pi^2*z^2 + 12*nc*Pi^2*z^2 + 36*nc*z^3))/
         (2592*nc^2*(1 + z))) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (16*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(12 + 3*nc - 34*nc^2 - 
           37*nc^3 + 36*z + 9*nc*z - 36*nc^2*z - 35*nc^3*z + 24*z^2 - 
           14*nc*z^2 - 46*nc^2*z^2 + 22*nc^3*z^2 - 20*nc*z^3 + 20*nc^3*z^3))/
         (192*nc^3*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(192*nc^2) - 
        ((-1 + nc)*(1 + nc)*(126 + 2649*nc - 1342*nc^2 + 707*nc^3 - 
           168*Pi^2 - 324*nc*Pi^2 + 36*nc^2*Pi^2 + 156*nc^3*Pi^2 + 540*z + 
           3594*nc*z - 540*nc^2*z - 410*nc^3*z - 552*nc*Pi^2*z + 
           264*nc^3*Pi^2*z + 414*z^2 + 1609*nc*z^2 - 1342*nc^2*z^2 + 
           1019*nc^3*z^2 - 192*Pi^2*z^2 - 228*nc*Pi^2*z^2 + 
           36*nc^2*Pi^2*z^2 + 108*nc^3*Pi^2*z^2 + 664*nc*z^3 + 
           2136*nc^3*z^3))/(2304*nc^3*(1 + z))) + 
      ((-1 + nc)*(1 + nc)*(1026 - 19059*nc + 7706*nc^2 + 61895*nc^3 + 
         792*Pi^2 - 1332*nc*Pi^2 - 12*nc^2*Pi^2 + 420*nc^3*Pi^2 + 36180*z + 
         16230*nc*z - 17820*nc^2*z + 58822*nc^3*z + 1872*Pi^2*z - 
         1836*nc*Pi^2*z - 324*nc^2*Pi^2*z + 336*nc^3*Pi^2*z + 36234*z^2 + 
         41153*nc*z^2 - 11086*nc^2*z^2 + 58535*nc^3*z^2 + 1674*Pi^2*z^2 - 
         3072*nc*Pi^2*z^2 - 66*nc^2*Pi^2*z^2 + 924*nc^3*Pi^2*z^2 + 432*z^3 + 
         5864*nc*z^3 + 864*nc^2*z^3 + 61608*nc^3*z^3 - 2352*nc*Pi^2*z^3 + 
         1008*nc^3*Pi^2*z^3 + 6696*Zeta[3] + 26352*nc*Zeta[3] - 
         4320*nc^2*Zeta[3] - 20736*nc^3*Zeta[3] + 30240*nc*z*Zeta[3] - 
         30240*nc^3*z*Zeta[3] + 12312*z^2*Zeta[3] + 3888*nc*z^2*Zeta[3] - 
         4320*nc^2*z^2*Zeta[3] - 9504*nc^3*z^2*Zeta[3]))/
       (20736*nc^3*(1 + z))) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68*nc + 156*nc^3 + 144*z + 121*nc*z - 144*nc^2*z + 69*nc^3*z - 
         104*nc*z^2 + 264*nc^3*z^2))/(1152*nc^3*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(122*nc - 22*nc^3 - 16*nc*Pi^2 + 
         8*nc^3*Pi^2 + 405*z + 1451*nc*z + 435*nc^2*z + 39*nc^3*z + 
         18*Pi^2*z - 28*nc*Pi^2*z + 6*nc^2*Pi^2*z + 14*nc^3*Pi^2*z + 
         89*nc*z^2 - 91*nc^3*z^2 - 16*nc*Pi^2*z^2 + 8*nc^3*Pi^2*z^2))/
       (576*nc^3*z) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
           (4 + 7*z + 4*z^2))/(288*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (32*nc - 72*z - 67*nc*z + 50*nc*z^2))/(864*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75*nc + 6*nc*Pi^2 + 111*z - 19*nc*z - 
           9*Pi^2*z - 3*nc*Pi^2*z - 75*nc*z^2 + 6*nc*Pi^2*z^2))/
         (1296*nc^2*z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2661*nc + 19451*nc^3 - 2832*nc*Pi^2 + 5232*nc^3*Pi^2 + 124092*z + 
         144081*nc*z + 70884*nc^2*z - 29449*nc^3*z + 6966*Pi^2*z + 
         966*nc*Pi^2*z - 1890*nc^2*Pi^2*z + 390*nc^3*Pi^2*z + 21264*nc*z^2 + 
         9776*nc^3*z^2 - 2832*nc*Pi^2*z^2 + 5232*nc^3*Pi^2*z^2 - 
         39744*nc*Zeta[3] + 17280*nc^3*Zeta[3] + 60912*z*Zeta[3] + 
         12096*nc*z*Zeta[3] - 3888*nc^2*z*Zeta[3] - 16416*nc^3*z*Zeta[3] - 
         39744*nc*z^2*Zeta[3] + 17280*nc^3*z^2*Zeta[3]))/(62208*nc^3*z)) + 
    H[-1, 0, z]*(nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(13 + 6*z + 13*z^2))/(72*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(14 + 3*Pi^2 - 84*z + 14*z^2 + 3*Pi^2*z^2))/
         (648*nc^2*(1 + z))) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(4*nc^3 + 6*z - 17*nc^2*z + nc^3*z + 12*z^2 - 
           12*nc^2*z^2 - 6*nc^3*z^2 + 6*z^3 - 17*nc^2*z^3 + nc^3*z^3 + 
           4*nc^3*z^4))/(48*nc^3*z*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^3) - 
        ((-1 + nc)*(1 + nc)*(122*nc^3 + 54*z - 156*nc*z + 226*nc^2*z + 
           305*nc^3*z + 66*Pi^2*z + 108*z^2 - 312*nc*z^2 - 84*nc^2*z^2 + 
           420*nc^3*z^2 + 54*z^3 - 156*nc*z^3 + 226*nc^2*z^3 + 413*nc^3*z^3 + 
           66*Pi^2*z^3 + 176*nc^3*z^4))/(288*nc^3*z*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(108 + 216*nc^2 - 5436*nc^3 - 288*nc*Pi^2 + 
         240*nc^3*Pi^2 - 3132*z + 5448*nc*z + 8960*nc^2*z - 11772*nc^3*z + 
         297*Pi^2*z - 720*nc*Pi^2*z + 75*nc^2*Pi^2*z + 384*nc^3*Pi^2*z - 
         7020*z^2 + 10896*nc*z^2 + 4128*nc^2*z^2 - 12204*nc^3*z^2 + 
         288*Pi^2*z^2 - 864*nc*Pi^2*z^2 - 198*nc^2*Pi^2*z^2 + 
         288*nc^3*Pi^2*z^2 - 2916*z^3 + 5448*nc*z^3 + 9392*nc^2*z^3 - 
         10836*nc^3*z^3 + 261*Pi^2*z^3 - 720*nc*Pi^2*z^3 - 69*nc^2*Pi^2*z^3 + 
         384*nc^3*Pi^2*z^3 + 216*z^4 + 432*nc^2*z^4 - 4968*nc^3*z^4 - 
         288*nc*Pi^2*z^4 + 240*nc^3*Pi^2*z^4 + 9720*z*Zeta[3] + 
         2592*nc*z*Zeta[3] - 4968*nc^2*z*Zeta[3] + 5184*nc*z^2*Zeta[3] + 
         9720*z^3*Zeta[3] + 2592*nc*z^3*Zeta[3] - 4968*nc^2*z^3*Zeta[3]))/
       (10368*nc^3*z*(1 + z))) + H[-1, -1, z]*
     ((Lb*(-1 + nc)*(1 + nc)*(29 + 3*nc^2)*Pi^2*(1 + z^2))/
       (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/
       (216*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-96*nc*Pi^2 + 64*nc^3*Pi^2 + 
         291*Pi^2*z - 384*nc*Pi^2*z + 109*nc^2*Pi^2*z + 196*nc^3*Pi^2*z + 
         372*Pi^2*z^2 - 576*nc*Pi^2*z^2 + 246*nc^2*Pi^2*z^2 + 
         264*nc^3*Pi^2*z^2 + 297*Pi^2*z^3 - 384*nc*Pi^2*z^3 + 
         97*nc^2*Pi^2*z^3 + 196*nc^3*Pi^2*z^3 - 96*nc*Pi^2*z^4 + 
         64*nc^3*Pi^2*z^4 + 6372*z*Zeta[3] + 1764*nc^2*z*Zeta[3] + 
         6372*z^3*Zeta[3] + 1764*nc^2*z^3*Zeta[3]))/(3456*nc^3*z*(1 + z))) + 
    H[0, 1, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^3 + 6*z + 3*nc*z - 6*nc^2*z + 
         8*nc^3*z + 6*z^2 - 3*nc*z^2 - 6*nc^2*z^2 + 20*nc^3*z^2 - 8*nc*z^3 + 
         12*nc^3*z^3))/(96*nc^3*z) + (Lb*(-1 + nc)*(1 + nc)*
        (-104*nc^3 - 315*z - 840*nc*z - 105*nc^2*z - 16*nc^3*z - 18*Pi^2*z + 
         24*nc*Pi^2*z - 6*nc^2*Pi^2*z - 12*nc^3*Pi^2*z - 414*z^2 - 
         1425*nc*z^2 - 426*nc^2*z^2 - 79*nc^3*z^2 + 48*nc*Pi^2*z^2 - 
         24*nc^3*Pi^2*z^2 - 99*z^3 - 717*nc*z^3 - 321*nc^2*z^3 + 
         55*nc^3*z^3 - 18*Pi^2*z^3 + 24*nc*Pi^2*z^3 - 6*nc^2*Pi^2*z^3 - 
         12*nc^3*Pi^2*z^3 - 132*nc*z^4 + 222*nc^3*z^4))/
       (576*nc^3*z*(1 + z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-6 - 5*nc - 6*z - 2*nc*z + 6*nc*z^2))/
         (144*nc^2) + ((-1 + nc)*(1 + nc)*(21 + 100*nc + 9*Pi^2 - 66*z + 
           74*nc*z - 87*z^2 + 31*nc*z^2 + 9*Pi^2*z^2 + 57*nc*z^3))/
         (1296*nc^2*(1 + z))) + ((-1 + nc)*(1 + nc)*
        (2512*nc^3 + 144*nc^3*Pi^2 + 5562*z + 1260*nc*z - 294*nc^2*z - 
         796*nc^3*z + 423*Pi^2*z + 576*nc*Pi^2*z - 369*nc^2*Pi^2*z + 
         378*nc^3*Pi^2*z + 16632*z^2 + 19887*nc*z^2 + 9564*nc^2*z^2 - 
         2083*nc^3*z^2 + 612*Pi^2*z^2 + 594*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         648*nc^3*Pi^2*z^2 + 11070*z^3 + 21509*nc*z^3 + 9858*nc^2*z^3 + 
         343*nc^3*z^3 + 243*Pi^2*z^3 + 594*nc*Pi^2*z^3 - 261*nc^2*Pi^2*z^3 + 
         486*nc^3*Pi^2*z^3 + 2882*nc*z^4 - 882*nc^3*z^4 + 360*nc*Pi^2*z^4 + 
         72*nc^3*Pi^2*z^4 + 10152*z*Zeta[3] - 864*nc*z*Zeta[3] - 
         648*nc^2*z*Zeta[3] - 864*nc^3*z*Zeta[3] - 1728*nc*z^2*Zeta[3] - 
         1728*nc^3*z^2*Zeta[3] + 10152*z^3*Zeta[3] - 864*nc*z^3*Zeta[3] - 
         648*nc^2*z^3*Zeta[3] - 864*nc^3*z^3*Zeta[3]))/
       (10368*nc^3*z*(1 + z))) + 
    Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-26*nc + 36*z + 10*nc*z - 
         3*Pi^2*z - 18*nc*z^2 - 36*z^3 - 10*nc*z^3 - 3*Pi^2*z^3 + 44*nc*z^4))/
       (288*nc^3*z*(1 + z)) + ((-1 + nc)*(1 + nc)*(324*nc - 3856*nc^3 + 
         48*nc^3*Pi^2 - 1728*z - 363*nc*z + 3312*nc^2*z + 2267*nc^3*z + 
         144*Pi^2*z + 36*nc*Pi^2*z - 276*nc^2*Pi^2*z + 144*nc^3*Pi^2*z + 
         504*nc*z^2 - 2772*nc^3*z^2 + 288*Pi^2*z^2 - 288*nc^2*Pi^2*z^2 + 
         264*nc^3*Pi^2*z^2 + 1728*z^3 + 363*nc*z^3 - 3312*nc^2*z^3 - 
         2267*nc^3*z^3 + 144*Pi^2*z^3 - 132*nc*Pi^2*z^3 - 276*nc^2*Pi^2*z^3 + 
         312*nc^3*Pi^2*z^3 - 828*nc*z^4 + 6628*nc^3*z^4 - 96*nc*Pi^2*z^4 + 
         144*nc^3*Pi^2*z^4 + 864*z*Zeta[3] + 216*nc*z*Zeta[3] - 
         864*nc^2*z*Zeta[3] - 1080*nc^3*z*Zeta[3] + 432*nc*z^2*Zeta[3] + 
         432*nc^3*z^2*Zeta[3] + 2160*z^3*Zeta[3] + 216*nc*z^3*Zeta[3] - 
         2160*nc^2*z^3*Zeta[3] + 1512*nc^3*z^3*Zeta[3]))/
       (6912*nc^3*z*(1 + z))) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2*nc + 12*z + 19*nc*z - Pi^2*z + nc*Pi^2*z + 
         2*nc*Pi^2*z^2 - 12*z^3 - 19*nc*z^3 - Pi^2*z^3 + nc*Pi^2*z^3 + 
         2*nc*z^4))/(288*nc^2*z*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-136*nc + 12*nc*Pi^2 - 144*z - 304*nc*z + 
         3*Pi^2*z - 21*nc*Pi^2*z + 72*nc*z^2 - 18*Pi^2*z^2 - 21*nc*Pi^2*z^2 + 
         144*z^3 + 304*nc*z^3 + 39*Pi^2*z^3 + 18*nc*Pi^2*z^3 + 64*nc*z^4 + 
         6*nc*Pi^2*z^4 - 108*z*Zeta[3] - 54*nc*z*Zeta[3] - 
         108*nc*z^2*Zeta[3] - 108*z^3*Zeta[3] - 54*nc*z^3*Zeta[3]))/
       (2592*nc^2*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(-21160*nc + 540*nc*Pi^2 - 
         4410*z + 53780*nc*z + 1290*Pi^2*z + 2460*nc*Pi^2*z - 108*Pi^4*z + 
         81*nc*Pi^4*z - 10260*nc*z^2 + 540*Pi^2*z^2 + 2220*nc*Pi^2*z^2 + 
         162*nc*Pi^4*z^2 + 4410*z^3 - 53780*nc*z^3 - 4110*Pi^2*z^3 + 
         1470*nc*Pi^2*z^3 - 108*Pi^4*z^3 + 81*nc*Pi^4*z^3 + 31420*nc*z^4 + 
         1170*nc*Pi^2*z^4 + 6480*nc*Zeta[3] - 3240*z*Zeta[3] - 
         540*nc*z*Zeta[3] - 6480*z^2*Zeta[3] + 5400*nc*z^2*Zeta[3] - 
         3240*z^3*Zeta[3] + 2700*nc*z^3*Zeta[3] - 9720*nc*z^4*Zeta[3]))/
       (233280*nc^2*z*(1 + z))) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(172*nc - 12*nc*Pi^2 - 405*z - 
         143*nc*z + 27*Pi^2*z + 6*nc*Pi^2*z - 36*nc*z^2 + 18*Pi^2*z^2 + 
         405*z^3 + 143*nc*z^3 - 9*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 136*nc*z^4 + 
         12*nc*Pi^2*z^4 - 54*z*Zeta[3] - 54*z^3*Zeta[3]))/
       (1728*nc^3*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(-180*nc - 90700*nc^3 - 
         180*nc*Pi^2 + 3860*nc^3*Pi^2 - 15660*z + 136575*nc*z + 
         67380*nc^2*z - 53195*nc^3*z - 1530*Pi^2*z - 11280*nc*Pi^2*z - 
         1370*nc^2*Pi^2*z + 2940*nc^3*Pi^2*z + 75*Pi^4*z + 258*nc*Pi^4*z - 
         180*nc^2*Pi^4*z + 312*nc^3*Pi^4*z - 10380*nc*z^2 - 57180*nc^3*z^2 - 
         3060*Pi^2*z^2 - 17370*nc*Pi^2*z^2 - 5100*nc^2*Pi^2*z^2 + 
         3950*nc^3*Pi^2*z^2 + 636*nc*Pi^4*z^2 + 612*nc^3*Pi^4*z^2 + 
         15660*z^3 - 136575*nc*z^3 - 67380*nc^2*z^3 + 53195*nc^3*z^3 - 
         1530*Pi^2*z^3 - 7410*nc*Pi^2*z^3 + 1630*nc^2*Pi^2*z^3 + 
         4630*nc^3*Pi^2*z^3 + 69*Pi^4*z^3 + 378*nc*Pi^4*z^3 - 
         204*nc^2*Pi^4*z^3 + 300*nc^3*Pi^4*z^3 + 10560*nc*z^4 + 
         147880*nc^3*z^4 - 1140*nc*Pi^2*z^4 - 240*nc^3*Pi^2*z^4 - 
         1440*nc*Zeta[3] + 17280*nc^3*Zeta[3] - 7020*z*Zeta[3] + 
         13680*nc*z*Zeta[3] - 27900*nc^2*z*Zeta[3] + 16560*nc^3*z*Zeta[3] - 
         34560*z^2*Zeta[3] + 7560*nc*z^2*Zeta[3] - 17280*nc^2*z^2*Zeta[3] + 
         24480*nc^3*z^2*Zeta[3] - 37260*z^3*Zeta[3] + 24840*nc*z^3*Zeta[3] + 
         4500*nc^2*z^3*Zeta[3] - 4320*nc^3*z^3*Zeta[3] + 
         32400*nc*z^4*Zeta[3] - 29520*nc^3*z^4*Zeta[3]))/
       (34560*nc^3*z*(1 + z))) + 
    H[-1, z]*((Lb^2*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/
       (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(6960*nc*Pi^2 - 
         3100*nc^3*Pi^2 - 6705*Pi^2*z + 11640*nc*Pi^2*z - 5345*nc^2*Pi^2*z - 
         4930*nc^3*Pi^2*z + 372*Pi^4*z + 36*nc*Pi^4*z + 36*nc^2*Pi^4*z - 
         15930*Pi^2*z^2 + 9360*nc*Pi^2*z^2 - 5490*nc^2*Pi^2*z^2 - 
         4200*nc^3*Pi^2*z^2 + 72*nc*Pi^4*z^2 - 6345*Pi^2*z^3 + 
         11640*nc*Pi^2*z^3 - 4985*nc^2*Pi^2*z^3 - 6010*nc^3*Pi^2*z^3 + 
         372*Pi^4*z^3 + 36*nc*Pi^4*z^3 + 36*nc^2*Pi^4*z^3 + 
         6960*nc*Pi^2*z^4 - 3640*nc^3*Pi^2*z^4 - 2880*nc*Zeta[3] + 
         2880*nc^3*Zeta[3] + 14040*z*Zeta[3] - 13680*nc*z*Zeta[3] - 
         1980*nc^2*z*Zeta[3] + 7200*nc^3*z*Zeta[3] + 17280*z^2*Zeta[3] - 
         21600*nc*z^2*Zeta[3] + 8100*nc^2*z^2*Zeta[3] + 
         8640*nc^3*z^2*Zeta[3] + 14580*z^3*Zeta[3] - 13680*nc*z^3*Zeta[3] + 
         1800*nc^2*z^3*Zeta[3] + 7200*nc^3*z^3*Zeta[3] - 
         2880*nc*z^4*Zeta[3] + 2880*nc^3*z^4*Zeta[3]))/
       (51840*nc^3*z*(1 + z)) + nf*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/
         (144*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(7*Pi^2 + 9*Pi^2*z + 
           7*Pi^2*z^2 - 9*Zeta[3] - 9*z^2*Zeta[3]))/(648*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/(96*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-48*nc*Pi^2 + 20*nc^3*Pi^2 + 81*Pi^2*z - 
           84*nc*Pi^2*z + 37*nc^2*Pi^2*z + 41*nc^3*Pi^2*z + 126*Pi^2*z^2 - 
           72*nc*Pi^2*z^2 + 66*nc^2*Pi^2*z^2 + 42*nc^3*Pi^2*z^2 + 
           81*Pi^2*z^3 - 84*nc*Pi^2*z^3 + 37*nc^2*Pi^2*z^3 + 
           41*nc^3*Pi^2*z^3 - 48*nc*Pi^2*z^4 + 20*nc^3*Pi^2*z^4 + 
           792*z*Zeta[3] + 72*nc^2*z*Zeta[3] + 792*z^3*Zeta[3] + 
           72*nc^2*z^3*Zeta[3]))/(576*nc^3*z*(1 + z)))) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-6 + 3*nc - 6*z + 9*nc*z + 
            8*nc*z^2))/(96*nc^3) - ((-1 + nc)*(1 + nc)*(104*nc^3 + 144*z + 
           138*nc*z - 276*nc^2*z + 316*nc^3*z - 18*Pi^2*z - 18*nc*Pi^2*z + 
           18*nc^2*Pi^2*z + 30*nc^3*Pi^2*z + 144*z^2 - 81*nc*z^2 - 
           408*nc^2*z^2 + 469*nc^3*z^2 - 36*nc*Pi^2*z^2 + 36*nc^3*Pi^2*z^2 - 
           187*nc*z^3 - 132*nc^2*z^3 + 769*nc^3*z^3 - 30*Pi^2*z^3 - 
           18*nc*Pi^2*z^3 + 30*nc^2*Pi^2*z^3 + 6*nc^3*Pi^2*z^3 + 32*nc*z^4 + 
           512*nc^3*z^4))/(1152*nc^3*z*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(171520*nc^3 - 9360*nc^3*Pi^2 + 100440*z + 
         180285*nc*z - 203520*nc^2*z + 1532775*nc^3*z - 8100*Pi^2*z - 
         55620*nc*Pi^2*z + 6780*nc^2*Pi^2*z - 21900*nc^3*Pi^2*z - 
         2403*Pi^4*z + 900*nc*Pi^4*z + 324*nc^2*Pi^4*z + 1962*nc^3*Pi^4*z + 
         1138860*z^2 - 77175*nc*z^2 - 864420*nc^2*z^2 + 1865995*nc^3*z^2 + 
         40770*Pi^2*z^2 - 95580*nc*Pi^2*z^2 + 3510*nc^2*Pi^2*z^2 - 
         49920*nc^3*Pi^2*z^2 + 576*nc*Pi^4*z^2 + 2376*nc^3*Pi^4*z^2 + 
         1033560*z^3 - 171660*nc*z^3 - 665760*nc^2*z^3 + 2562780*nc^3*z^3 + 
         43200*Pi^2*z^3 - 106440*nc*Pi^2*z^3 - 1860*nc^2*Pi^2*z^3 - 
         27900*nc^3*Pi^2*z^3 - 3177*Pi^4*z^3 - 324*nc*Pi^4*z^3 + 
         1404*nc^2*Pi^4*z^3 + 414*nc^3*Pi^4*z^3 + 85800*nc*z^4 + 
         2058040*nc^3*z^4 - 66480*nc*Pi^2*z^4 + 9480*nc^3*Pi^2*z^4 - 
         25920*nc^3*Zeta[3] - 79380*z*Zeta[3] + 25920*nc*z*Zeta[3] + 
         99900*nc^2*z*Zeta[3] - 59400*nc^3*z*Zeta[3] - 226800*z^2*Zeta[3] + 
         162000*nc*z^2*Zeta[3] + 204120*nc^2*z^2*Zeta[3] - 
         92880*nc^3*z^2*Zeta[3] - 176580*z^3*Zeta[3] + 
         369360*nc*z^3*Zeta[3] + 138780*nc^2*z^3*Zeta[3] - 
         335880*nc^3*z^3*Zeta[3] + 272160*nc*z^4*Zeta[3] - 
         276480*nc^3*z^4*Zeta[3]))/(311040*nc^3*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(-6 - 13*nc - 6*z - 13*nc*z + 4*nc*z^2))/
         (288*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(96 + 116*nc + 3*Pi^2 + 
           6*nc*Pi^2 + 120*z + 118*nc*z + 12*nc*Pi^2*z + 24*z^2 - 24*nc*z^2 + 
           3*Pi^2*z^2 + 6*nc*Pi^2*z^2 - 26*nc*z^3))/(864*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(132 - 661*nc - 69*Pi^2 - 30*nc*Pi^2 + 696*z - 
           998*nc*z - 54*Pi^2*z - 60*nc*Pi^2*z + 564*z^2 + 197*nc*z^2 - 
           15*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 534*nc*z^3 + 36*nc*Pi^2*z^3 - 
           54*Zeta[3] - 108*nc*Zeta[3] - 216*nc*z*Zeta[3] - 54*z^2*Zeta[3] - 
           108*nc*z^2*Zeta[3]))/(7776*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-27 + 42*nc - 99*z - 60*nc*z + 
           64*nc*z^2))/(576*nc^3) + ((-1 + nc)*(1 + nc)*
          (1136*nc^3 - 48*nc^3*Pi^2 - 6261*nc*z - 840*nc^2*z + 12661*nc^3*z + 
           171*Pi^2*z - 27*nc*Pi^2*z + 111*nc^2*Pi^2*z + 57*nc^3*Pi^2*z + 
           3834*z^2 - 3492*nc*z^2 - 4290*nc^2*z^2 + 15202*nc^3*z^2 + 
           684*Pi^2*z^2 - 378*nc*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 
           66*nc^3*Pi^2*z^2 + 4158*z^3 + 3123*nc*z^3 - 3126*nc^2*z^3 + 
           14831*nc^3*z^3 + 567*Pi^2*z^3 - 879*nc*Pi^2*z^3 - 
           33*nc^2*Pi^2*z^3 + 225*nc^3*Pi^2*z^3 + 354*nc*z^4 + 
           11154*nc^3*z^4 - 528*nc*Pi^2*z^4 + 264*nc^3*Pi^2*z^4 + 
           1242*z*Zeta[3] + 1836*nc*z*Zeta[3] + 270*nc^2*z*Zeta[3] - 
           3348*nc^3*z*Zeta[3] + 1944*nc*z^2*Zeta[3] - 5184*nc^3*z^2*
            Zeta[3] + 1998*z^3*Zeta[3] + 108*nc*z^3*Zeta[3] - 
           54*nc^2*z^3*Zeta[3] - 1836*nc^3*z^3*Zeta[3]))/
         (3456*nc^3*z*(1 + z)))) + 
    ((-1 + nc)*(1 + nc)*(108945*nc - 4671605*nc^3 + 9720*nc*Pi^2 + 
       170400*nc^3*Pi^2 - 432*nc*Pi^4 + 8712*nc^3*Pi^4 - 1572210*z + 
       2248920*nc*z + 3578490*nc^2*z + 172360*nc^3*z - 21465*Pi^2*z - 
       242100*nc*Pi^2*z - 179565*nc^2*Pi^2*z + 151890*nc^3*Pi^2*z + 
       17037*Pi^4*z + 3672*nc*Pi^4*z - 9504*nc^2*Pi^4*z + 7605*nc^3*Pi^4*z + 
       229095*nc*z^2 - 2802195*nc^3*z^2 - 196020*Pi^2*z^2 - 
       391365*nc*Pi^2*z^2 - 172800*nc^2*Pi^2*z^2 + 200265*nc^3*Pi^2*z^2 + 
       13770*Pi^4*z^2 - 5535*nc*Pi^4*z^2 - 7047*nc^2*Pi^4*z^2 + 
       19656*nc^3*Pi^4*z^2 + 1572210*z^3 - 2248920*nc*z^3 - 
       3578490*nc^2*z^3 - 172360*nc^3*z^3 - 182655*Pi^2*z^3 - 
       181155*nc*Pi^2*z^3 - 101535*nc^2*Pi^2*z^3 + 24465*nc^3*Pi^2*z^3 + 
       1512*Pi^4*z^3 - 6111*nc*Pi^4*z^3 + 2403*nc^2*Pi^4*z^3 + 
       22635*nc^3*Pi^4*z^3 - 338040*nc*z^4 + 7473800*nc^3*z^4 - 
       3240*Pi^2*z^4 - 41610*nc*Pi^2*z^4 - 6480*nc^2*Pi^2*z^4 - 
       194310*nc^3*Pi^2*z^4 + 3204*nc*Pi^4*z^4 + 1872*nc^3*Pi^4*z^4 - 
       207360*nc*Zeta[3] + 1082160*nc^3*Zeta[3] + 298890*z*Zeta[3] + 
       1853280*nc*z*Zeta[3] - 1133190*nc^2*z*Zeta[3] - 
       476820*nc^3*z*Zeta[3] - 46980*Pi^2*z*Zeta[3] + 
       34020*nc*Pi^2*z*Zeta[3] + 79380*nc^2*Pi^2*z*Zeta[3] - 
       17820*nc^3*Pi^2*z*Zeta[3] - 894240*z^2*Zeta[3] + 
       1181790*nc*z^2*Zeta[3] - 64800*nc^2*z^2*Zeta[3] + 
       1077030*nc^3*z^2*Zeta[3] - 9720*nc*Pi^2*z^2*Zeta[3] - 
       42120*nc^3*Pi^2*z^2*Zeta[3] - 959850*z^3*Zeta[3] + 
       786510*nc*z^3*Zeta[3] + 893430*nc^2*z^3*Zeta[3] + 
       1532250*nc^3*z^3*Zeta[3] - 50220*Pi^2*z^3*Zeta[3] - 
       43740*nc*Pi^2*z^3*Zeta[3] + 102060*nc^2*Pi^2*z^3*Zeta[3] - 
       24300*nc^3*Pi^2*z^3*Zeta[3] + 1665360*nc*z^4*Zeta[3] - 
       1103760*nc^3*z^4*Zeta[3] + 1122660*z*Zeta[5] - 1710720*nc*z*Zeta[5] - 
       539460*nc^2*z*Zeta[5] + 48600*nc^3*z*Zeta[5] - 
       1944000*nc*z^2*Zeta[5] + 894240*nc^3*z^2*Zeta[5] + 
       1521180*z^3*Zeta[5] - 233280*nc*z^3*Zeta[5] - 
       1307340*nc^2*z^3*Zeta[5] + 845640*nc^3*z^3*Zeta[5]))/
     (933120*nc^3*z*(1 + z))


==> anc/PT_SoftFunction.m <==
IIPTSoft[g, 0] = 1
 
IIPTSoft[g, 1] = ALARM*ep^5 + nc/ep^2 + (Lb*nc)/ep + (Lb^2*nc)/2 + 
    (ep*Lb^3*nc)/6 + (ep^2*Lb^4*nc)/24 + (ep^3*Lb^5*nc)/120 + 
    (ep^4*Lb^6*nc)/720 - (Ls*nc)/ep - Lb*Ls*nc - (ep*Lb^2*Ls*nc)/2 - 
    (ep^2*Lb^3*Ls*nc)/6 - (ep^3*Lb^4*Ls*nc)/24 - (ep^4*Lb^5*Ls*nc)/120 - 
    (nc*Pi^2)/12 - (ep*Lb*nc*Pi^2)/12 - (ep^2*Lb^2*nc*Pi^2)/24 - 
    (ep^3*Lb^3*nc*Pi^2)/72 - (ep^4*Lb^4*nc*Pi^2)/288 - (ep*Ls*nc*Pi^2)/12 - 
    (ep^2*Lb*Ls*nc*Pi^2)/12 - (ep^3*Lb^2*Ls*nc*Pi^2)/24 - 
    (ep^4*Lb^3*Ls*nc*Pi^2)/72 - (3*ep^2*nc*Pi^4)/160 - 
    (3*ep^3*Lb*nc*Pi^4)/160 - (3*ep^4*Lb^2*nc*Pi^4)/320 - 
    (ep^3*Ls*nc*Pi^4)/160 - (ep^4*Lb*Ls*nc*Pi^4)/160 - 
    (61*ep^4*nc*Pi^6)/24192 - (2*ep*nc*Zeta[3])/3 - 
    (2*ep^2*Lb*nc*Zeta[3])/3 - (ep^3*Lb^2*nc*Zeta[3])/3 - 
    (ep^4*Lb^3*nc*Zeta[3])/9 - (ep^2*Ls*nc*Zeta[3])/3 - 
    (ep^3*Lb*Ls*nc*Zeta[3])/3 - (ep^4*Lb^2*Ls*nc*Zeta[3])/6 - 
    (ep^3*nc*Pi^2*Zeta[3])/9 - (ep^4*Lb*nc*Pi^2*Zeta[3])/9 - 
    (ep^4*Ls*nc*Pi^2*Zeta[3])/36 - (5*ep^4*nc*Zeta[3]^2)/18 - 
    (4*ep^3*nc*Zeta[5])/5 - (4*ep^4*Lb*nc*Zeta[5])/5 - (ep^4*Ls*nc*Zeta[5])/5
 
IIPTSoft[g, 2] = (607*nc^2)/324 + nc^2/(2*ep^4) + (11*nc^2)/(48*ep^3) + 
    (67*nc^2)/(144*ep^2) + (101*nc^2)/(108*ep) + (911*ep*nc^2)/243 + 
    (5467*ep^2*nc^2)/729 + (101*Lb*nc^2)/54 + (Lb*nc^2)/ep^3 + 
    (11*Lb*nc^2)/(24*ep^2) + (67*Lb*nc^2)/(72*ep) + (607*ep*Lb*nc^2)/162 + 
    (1822*ep^2*Lb*nc^2)/243 + (67*Lb^2*nc^2)/72 + (Lb^2*nc^2)/ep^2 + 
    (11*Lb^2*nc^2)/(24*ep) + (101*ep*Lb^2*nc^2)/54 + 
    (607*ep^2*Lb^2*nc^2)/162 + (11*Lb^3*nc^2)/36 + (2*Lb^3*nc^2)/(3*ep) + 
    (67*ep*Lb^3*nc^2)/108 + (101*ep^2*Lb^3*nc^2)/81 + (Lb^4*nc^2)/3 + 
    (11*ep*Lb^4*nc^2)/72 + (67*ep^2*Lb^4*nc^2)/216 + (2*ep*Lb^5*nc^2)/15 + 
    (11*ep^2*Lb^5*nc^2)/180 + (2*ep^2*Lb^6*nc^2)/45 - (101*Ls*nc^2)/54 - 
    (Ls*nc^2)/ep^3 - (11*Ls*nc^2)/(24*ep^2) - (67*Ls*nc^2)/(72*ep) - 
    (607*ep*Ls*nc^2)/162 - (1822*ep^2*Ls*nc^2)/243 - (67*Lb*Ls*nc^2)/36 - 
    (2*Lb*Ls*nc^2)/ep^2 - (11*Lb*Ls*nc^2)/(12*ep) - (101*ep*Lb*Ls*nc^2)/27 - 
    (607*ep^2*Lb*Ls*nc^2)/81 - (11*Lb^2*Ls*nc^2)/12 - (2*Lb^2*Ls*nc^2)/ep - 
    (67*ep*Lb^2*Ls*nc^2)/36 - (101*ep^2*Lb^2*Ls*nc^2)/27 - 
    (4*Lb^3*Ls*nc^2)/3 - (11*ep*Lb^3*Ls*nc^2)/18 - 
    (67*ep^2*Lb^3*Ls*nc^2)/54 - (2*ep*Lb^4*Ls*nc^2)/3 - 
    (11*ep^2*Lb^4*Ls*nc^2)/36 - (4*ep^2*Lb^5*Ls*nc^2)/15 + 
    (Ls^2*nc^2)/(2*ep^2) + (Lb*Ls^2*nc^2)/ep + Lb^2*Ls^2*nc^2 + 
    (2*ep*Lb^3*Ls^2*nc^2)/3 + (ep^2*Lb^4*Ls^2*nc^2)/3 - (41*nc*nf)/162 - 
    (nc*nf)/(24*ep^3) - (5*nc*nf)/(72*ep^2) - (7*nc*nf)/(54*ep) - 
    (122*ep*nc*nf)/243 - (730*ep^2*nc*nf)/729 - (7*Lb*nc*nf)/27 - 
    (Lb*nc*nf)/(12*ep^2) - (5*Lb*nc*nf)/(36*ep) - (41*ep*Lb*nc*nf)/81 - 
    (244*ep^2*Lb*nc*nf)/243 - (5*Lb^2*nc*nf)/36 - (Lb^2*nc*nf)/(12*ep) - 
    (7*ep*Lb^2*nc*nf)/27 - (41*ep^2*Lb^2*nc*nf)/81 - (Lb^3*nc*nf)/18 - 
    (5*ep*Lb^3*nc*nf)/54 - (14*ep^2*Lb^3*nc*nf)/81 - (ep*Lb^4*nc*nf)/36 - 
    (5*ep^2*Lb^4*nc*nf)/108 - (ep^2*Lb^5*nc*nf)/90 + (7*Ls*nc*nf)/27 + 
    (Ls*nc*nf)/(12*ep^2) + (5*Ls*nc*nf)/(36*ep) + (41*ep*Ls*nc*nf)/81 + 
    (244*ep^2*Ls*nc*nf)/243 + (5*Lb*Ls*nc*nf)/18 + (Lb*Ls*nc*nf)/(6*ep) + 
    (14*ep*Lb*Ls*nc*nf)/27 + (82*ep^2*Lb*Ls*nc*nf)/81 + (Lb^2*Ls*nc*nf)/6 + 
    (5*ep*Lb^2*Ls*nc*nf)/18 + (14*ep^2*Lb^2*Ls*nc*nf)/27 + 
    (ep*Lb^3*Ls*nc*nf)/9 + (5*ep^2*Lb^3*Ls*nc*nf)/27 + 
    (ep^2*Lb^4*Ls*nc*nf)/18 - (67*nc^2*Pi^2)/288 - (5*nc^2*Pi^2)/(48*ep^2) - 
    (11*nc^2*Pi^2)/(96*ep) - (101*ep*nc^2*Pi^2)/216 - 
    (607*ep^2*nc^2*Pi^2)/648 - (11*Lb*nc^2*Pi^2)/48 - 
    (5*Lb*nc^2*Pi^2)/(24*ep) - (67*ep*Lb*nc^2*Pi^2)/144 - 
    (101*ep^2*Lb*nc^2*Pi^2)/108 - (5*Lb^2*nc^2*Pi^2)/24 - 
    (11*ep*Lb^2*nc^2*Pi^2)/48 - (67*ep^2*Lb^2*nc^2*Pi^2)/144 - 
    (5*ep*Lb^3*nc^2*Pi^2)/36 - (11*ep^2*Lb^3*nc^2*Pi^2)/72 - 
    (5*ep^2*Lb^4*nc^2*Pi^2)/72 - (11*Ls*nc^2*Pi^2)/144 + 
    (Ls*nc^2*Pi^2)/(24*ep) - (67*ep*Ls*nc^2*Pi^2)/432 - 
    (101*ep^2*Ls*nc^2*Pi^2)/324 + (Lb*Ls*nc^2*Pi^2)/12 - 
    (11*ep*Lb*Ls*nc^2*Pi^2)/72 - (67*ep^2*Lb*Ls*nc^2*Pi^2)/216 + 
    (ep*Lb^2*Ls*nc^2*Pi^2)/12 - (11*ep^2*Lb^2*Ls*nc^2*Pi^2)/72 + 
    (ep^2*Lb^3*Ls*nc^2*Pi^2)/18 + (Ls^2*nc^2*Pi^2)/12 + 
    (ep*Lb*Ls^2*nc^2*Pi^2)/6 + (ep^2*Lb^2*Ls^2*nc^2*Pi^2)/6 + 
    (5*nc*nf*Pi^2)/144 + (nc*nf*Pi^2)/(48*ep) + (7*ep*nc*nf*Pi^2)/108 + 
    (41*ep^2*nc*nf*Pi^2)/324 + (Lb*nc*nf*Pi^2)/24 + (5*ep*Lb*nc*nf*Pi^2)/72 + 
    (7*ep^2*Lb*nc*nf*Pi^2)/54 + (ep*Lb^2*nc*nf*Pi^2)/24 + 
    (5*ep^2*Lb^2*nc*nf*Pi^2)/72 + (ep^2*Lb^3*nc*nf*Pi^2)/36 + 
    (Ls*nc*nf*Pi^2)/72 + (5*ep*Ls*nc*nf*Pi^2)/216 + 
    (7*ep^2*Ls*nc*nf*Pi^2)/162 + (ep*Lb*Ls*nc*nf*Pi^2)/36 + 
    (5*ep^2*Lb*Ls*nc*nf*Pi^2)/108 + (ep^2*Lb^2*Ls*nc*nf*Pi^2)/36 - 
    (nc^2*Pi^4)/120 - (1067*ep*nc^2*Pi^4)/17280 - 
    (6499*ep^2*nc^2*Pi^4)/51840 - (ep*Lb*nc^2*Pi^4)/60 - 
    (1067*ep^2*Lb*nc^2*Pi^4)/8640 - (ep^2*Lb^2*nc^2*Pi^4)/60 + 
    (ep*Ls*nc^2*Pi^4)/16 - (77*ep^2*Ls*nc^2*Pi^4)/8640 + 
    (ep^2*Lb*Ls*nc^2*Pi^4)/8 + (7*ep^2*Ls^2*nc^2*Pi^4)/720 + 
    (97*ep*nc*nf*Pi^4)/8640 + (97*ep^2*nc*nf*Pi^4)/5184 + 
    (97*ep^2*Lb*nc*nf*Pi^4)/4320 + (7*ep^2*Ls*nc*nf*Pi^4)/4320 + 
    (631*ep^2*nc^2*Pi^6)/40320 - (121*nc^2*Zeta[3])/72 - 
    (37*nc^2*Zeta[3])/(24*ep) - (737*ep*nc^2*Zeta[3])/216 - 
    (1111*ep^2*nc^2*Zeta[3])/162 - (37*Lb*nc^2*Zeta[3])/12 - 
    (121*ep*Lb*nc^2*Zeta[3])/36 - (737*ep^2*Lb*nc^2*Zeta[3])/108 - 
    (37*ep*Lb^2*nc^2*Zeta[3])/12 - (121*ep^2*Lb^2*nc^2*Zeta[3])/36 - 
    (37*ep^2*Lb^3*nc^2*Zeta[3])/18 + (25*Ls*nc^2*Zeta[3])/12 - 
    (11*ep*Ls*nc^2*Zeta[3])/36 - (67*ep^2*Ls*nc^2*Zeta[3])/108 + 
    (25*ep*Lb*Ls*nc^2*Zeta[3])/6 - (11*ep^2*Lb*Ls*nc^2*Zeta[3])/18 + 
    (25*ep^2*Lb^2*Ls*nc^2*Zeta[3])/6 + (ep*Ls^2*nc^2*Zeta[3])/3 + 
    (2*ep^2*Lb*Ls^2*nc^2*Zeta[3])/3 + (11*nc*nf*Zeta[3])/36 + 
    (55*ep*nc*nf*Zeta[3])/108 + (77*ep^2*nc*nf*Zeta[3])/81 + 
    (11*ep*Lb*nc*nf*Zeta[3])/18 + (55*ep^2*Lb*nc*nf*Zeta[3])/54 + 
    (11*ep^2*Lb^2*nc*nf*Zeta[3])/18 + (ep*Ls*nc*nf*Zeta[3])/18 + 
    (5*ep^2*Ls*nc*nf*Zeta[3])/54 + (ep^2*Lb*Ls*nc*nf*Zeta[3])/9 + 
    (35*ep*nc^2*Pi^2*Zeta[3])/144 - (55*ep^2*nc^2*Pi^2*Zeta[3])/144 + 
    (35*ep^2*Lb*nc^2*Pi^2*Zeta[3])/72 + (35*ep^2*Ls*nc^2*Pi^2*Zeta[3])/72 + 
    (5*ep^2*nc*nf*Pi^2*Zeta[3])/72 + (305*ep^2*nc^2*Zeta[3]^2)/72 - 
    (37*ep*nc^2*Zeta[5])/40 - (869*ep^2*nc^2*Zeta[5])/120 - 
    (37*ep^2*Lb*nc^2*Zeta[5])/20 + (167*ep^2*Ls*nc^2*Zeta[5])/20 + 
    (79*ep^2*nc*nf*Zeta[5])/60
 
IIPTSoft[g, 3] = ALARM*ep + (17282029*nc^3)/839808 + nc^3/(6*ep^6) + 
    (11*nc^3)/(48*ep^5) + (181*nc^3)/(324*ep^4) + (5263*nc^3)/(3888*ep^3) + 
    (25661*nc^3)/(7776*ep^2) + (1142261*nc^3)/(139968*ep) + 
    (1142261*Lb*nc^3)/46656 + (Lb*nc^3)/(2*ep^5) + (11*Lb*nc^3)/(16*ep^4) + 
    (181*Lb*nc^3)/(108*ep^3) + (5263*Lb*nc^3)/(1296*ep^2) + 
    (25661*Lb*nc^3)/(2592*ep) + (25661*Lb^2*nc^3)/1728 + 
    (3*Lb^2*nc^3)/(4*ep^4) + (33*Lb^2*nc^3)/(32*ep^3) + 
    (181*Lb^2*nc^3)/(72*ep^2) + (5263*Lb^2*nc^3)/(864*ep) + 
    (5263*Lb^3*nc^3)/864 + (3*Lb^3*nc^3)/(4*ep^3) + 
    (33*Lb^3*nc^3)/(32*ep^2) + (181*Lb^3*nc^3)/(72*ep) + (181*Lb^4*nc^3)/96 + 
    (9*Lb^4*nc^3)/(16*ep^2) + (99*Lb^4*nc^3)/(128*ep) + (297*Lb^5*nc^3)/640 + 
    (27*Lb^5*nc^3)/(80*ep) + (27*Lb^6*nc^3)/160 - (1142261*Ls*nc^3)/46656 - 
    (Ls*nc^3)/(2*ep^5) - (11*Ls*nc^3)/(16*ep^4) - (181*Ls*nc^3)/(108*ep^3) - 
    (5263*Ls*nc^3)/(1296*ep^2) - (25661*Ls*nc^3)/(2592*ep) - 
    (25661*Lb*Ls*nc^3)/864 - (3*Lb*Ls*nc^3)/(2*ep^4) - 
    (33*Lb*Ls*nc^3)/(16*ep^3) - (181*Lb*Ls*nc^3)/(36*ep^2) - 
    (5263*Lb*Ls*nc^3)/(432*ep) - (5263*Lb^2*Ls*nc^3)/288 - 
    (9*Lb^2*Ls*nc^3)/(4*ep^3) - (99*Lb^2*Ls*nc^3)/(32*ep^2) - 
    (181*Lb^2*Ls*nc^3)/(24*ep) - (181*Lb^3*Ls*nc^3)/24 - 
    (9*Lb^3*Ls*nc^3)/(4*ep^2) - (99*Lb^3*Ls*nc^3)/(32*ep) - 
    (297*Lb^4*Ls*nc^3)/128 - (27*Lb^4*Ls*nc^3)/(16*ep) - 
    (81*Lb^5*Ls*nc^3)/80 + (607*Ls^2*nc^3)/162 + (Ls^2*nc^3)/(2*ep^4) + 
    (11*Ls^2*nc^3)/(24*ep^3) + (67*Ls^2*nc^3)/(72*ep^2) + 
    (101*Ls^2*nc^3)/(54*ep) + (101*Lb*Ls^2*nc^3)/18 + 
    (3*Lb*Ls^2*nc^3)/(2*ep^3) + (11*Lb*Ls^2*nc^3)/(8*ep^2) + 
    (67*Lb*Ls^2*nc^3)/(24*ep) + (67*Lb^2*Ls^2*nc^3)/16 + 
    (9*Lb^2*Ls^2*nc^3)/(4*ep^2) + (33*Lb^2*Ls^2*nc^3)/(16*ep) + 
    (33*Lb^3*Ls^2*nc^3)/16 + (9*Lb^3*Ls^2*nc^3)/(4*ep) + 
    (27*Lb^4*Ls^2*nc^3)/16 - (Ls^3*nc^3)/(6*ep^3) - (Lb*Ls^3*nc^3)/(2*ep^2) - 
    (3*Lb^2*Ls^3*nc^3)/(4*ep) - (3*Lb^3*Ls^3*nc^3)/4 + (42727*nf)/62208 + 
    nf/(288*ep^3) + (55*nf)/(1728*ep^2) + (1711*nf)/(10368*ep) + 
    (1711*Lb*nf)/3456 + (Lb*nf)/(96*ep^2) + (55*Lb*nf)/(576*ep) + 
    (55*Lb^2*nf)/384 + (Lb^2*nf)/(64*ep) + (Lb^3*nf)/64 - (1711*Ls*nf)/3456 - 
    (Ls*nf)/(96*ep^2) - (55*Ls*nf)/(576*ep) - (55*Lb*Ls*nf)/192 - 
    (Lb*Ls*nf)/(32*ep) - (3*Lb^2*Ls*nf)/64 - (8131537*nc^2*nf)/1679616 - 
    (nc^2*nf)/(24*ep^5) - (67*nc^2*nf)/(648*ep^4) - 
    (2101*nc^2*nf)/(7776*ep^3) - (10963*nc^2*nf)/(15552*ep^2) - 
    (515129*nc^2*nf)/(279936*ep) - (515129*Lb*nc^2*nf)/93312 - 
    (Lb*nc^2*nf)/(8*ep^4) - (67*Lb*nc^2*nf)/(216*ep^3) - 
    (2101*Lb*nc^2*nf)/(2592*ep^2) - (10963*Lb*nc^2*nf)/(5184*ep) - 
    (10963*Lb^2*nc^2*nf)/3456 - (3*Lb^2*nc^2*nf)/(16*ep^3) - 
    (67*Lb^2*nc^2*nf)/(144*ep^2) - (2101*Lb^2*nc^2*nf)/(1728*ep) - 
    (2101*Lb^3*nc^2*nf)/1728 - (3*Lb^3*nc^2*nf)/(16*ep^2) - 
    (67*Lb^3*nc^2*nf)/(144*ep) - (67*Lb^4*nc^2*nf)/192 - 
    (9*Lb^4*nc^2*nf)/(64*ep) - (27*Lb^5*nc^2*nf)/320 + 
    (515129*Ls*nc^2*nf)/93312 + (Ls*nc^2*nf)/(8*ep^4) + 
    (67*Ls*nc^2*nf)/(216*ep^3) + (2101*Ls*nc^2*nf)/(2592*ep^2) + 
    (10963*Ls*nc^2*nf)/(5184*ep) + (10963*Lb*Ls*nc^2*nf)/1728 + 
    (3*Lb*Ls*nc^2*nf)/(8*ep^3) + (67*Lb*Ls*nc^2*nf)/(72*ep^2) + 
    (2101*Lb*Ls*nc^2*nf)/(864*ep) + (2101*Lb^2*Ls*nc^2*nf)/576 + 
    (9*Lb^2*Ls*nc^2*nf)/(16*ep^2) + (67*Lb^2*Ls*nc^2*nf)/(48*ep) + 
    (67*Lb^3*Ls*nc^2*nf)/48 + (9*Lb^3*Ls*nc^2*nf)/(16*ep) + 
    (27*Lb^4*Ls*nc^2*nf)/64 - (41*Ls^2*nc^2*nf)/81 - 
    (Ls^2*nc^2*nf)/(12*ep^3) - (5*Ls^2*nc^2*nf)/(36*ep^2) - 
    (7*Ls^2*nc^2*nf)/(27*ep) - (7*Lb*Ls^2*nc^2*nf)/9 - 
    (Lb*Ls^2*nc^2*nf)/(4*ep^2) - (5*Lb*Ls^2*nc^2*nf)/(12*ep) - 
    (5*Lb^2*Ls^2*nc^2*nf)/8 - (3*Lb^2*Ls^2*nc^2*nf)/(8*ep) - 
    (3*Lb^3*Ls^2*nc^2*nf)/8 + (1094*nc*nf^2)/6561 + (nc*nf^2)/(324*ep^4) + 
    (5*nc*nf^2)/(486*ep^3) + (nc*nf^2)/(36*ep^2) + (152*nc*nf^2)/(2187*ep) + 
    (152*Lb*nc*nf^2)/729 + (Lb*nc*nf^2)/(108*ep^3) + 
    (5*Lb*nc*nf^2)/(162*ep^2) + (Lb*nc*nf^2)/(12*ep) + (Lb^2*nc*nf^2)/8 + 
    (Lb^2*nc*nf^2)/(72*ep^2) + (5*Lb^2*nc*nf^2)/(108*ep) + 
    (5*Lb^3*nc*nf^2)/108 + (Lb^3*nc*nf^2)/(72*ep) + (Lb^4*nc*nf^2)/96 - 
    (152*Ls*nc*nf^2)/729 - (Ls*nc*nf^2)/(108*ep^3) - 
    (5*Ls*nc*nf^2)/(162*ep^2) - (Ls*nc*nf^2)/(12*ep) - (Lb*Ls*nc*nf^2)/4 - 
    (Lb*Ls*nc*nf^2)/(36*ep^2) - (5*Lb*Ls*nc*nf^2)/(54*ep) - 
    (5*Lb^2*Ls*nc*nf^2)/36 - (Lb^2*Ls*nc*nf^2)/(24*ep) - 
    (Lb^3*Ls*nc*nf^2)/24 - (843385*nc^3*Pi^2)/279936 - 
    (nc^3*Pi^2)/(16*ep^4) - (781*nc^3*Pi^2)/(5184*ep^3) - 
    (1643*nc^3*Pi^2)/(3888*ep^2) - (53053*nc^3*Pi^2)/(46656*ep) - 
    (53053*Lb*nc^3*Pi^2)/15552 - (3*Lb*nc^3*Pi^2)/(16*ep^3) - 
    (781*Lb*nc^3*Pi^2)/(1728*ep^2) - (1643*Lb*nc^3*Pi^2)/(1296*ep) - 
    (1643*Lb^2*nc^3*Pi^2)/864 - (9*Lb^2*nc^3*Pi^2)/(32*ep^2) - 
    (781*Lb^2*nc^3*Pi^2)/(1152*ep) - (781*Lb^3*nc^3*Pi^2)/1152 - 
    (9*Lb^3*nc^3*Pi^2)/(32*ep) - (27*Lb^4*nc^3*Pi^2)/128 + 
    (1951*Ls*nc^3*Pi^2)/15552 + (5*Ls*nc^3*Pi^2)/(48*ep^3) + 
    (187*Ls*nc^3*Pi^2)/(1728*ep^2) + (97*Ls*nc^3*Pi^2)/(648*ep) + 
    (97*Lb*Ls*nc^3*Pi^2)/216 + (5*Lb*Ls*nc^3*Pi^2)/(16*ep^2) + 
    (187*Lb*Ls*nc^3*Pi^2)/(576*ep) + (187*Lb^2*Ls*nc^3*Pi^2)/384 + 
    (15*Lb^2*Ls*nc^3*Pi^2)/(32*ep) + (15*Lb^3*Ls*nc^3*Pi^2)/32 + 
    (67*Ls^2*nc^3*Pi^2)/288 + (11*Ls^2*nc^3*Pi^2)/(96*ep) + 
    (11*Lb*Ls^2*nc^3*Pi^2)/32 - (Ls^3*nc^3*Pi^2)/(24*ep) - 
    (Lb*Ls^3*nc^3*Pi^2)/8 - (275*nf*Pi^2)/6912 - (5*nf*Pi^2)/(1152*ep) - 
    (5*Lb*nf*Pi^2)/384 - (Ls*nf*Pi^2)/384 + (407783*nc^2*nf*Pi^2)/559872 + 
    (71*nc^2*nf*Pi^2)/(2592*ep^3) + (685*nc^2*nf*Pi^2)/(7776*ep^2) + 
    (24275*nc^2*nf*Pi^2)/(93312*ep) + (24275*Lb*nc^2*nf*Pi^2)/31104 + 
    (71*Lb*nc^2*nf*Pi^2)/(864*ep^2) + (685*Lb*nc^2*nf*Pi^2)/(2592*ep) + 
    (685*Lb^2*nc^2*nf*Pi^2)/1728 + (71*Lb^2*nc^2*nf*Pi^2)/(576*ep) + 
    (71*Lb^3*nc^2*nf*Pi^2)/576 + (1447*Ls*nc^2*nf*Pi^2)/31104 - 
    (17*Ls*nc^2*nf*Pi^2)/(864*ep^2) - (19*Ls*nc^2*nf*Pi^2)/(2592*ep) - 
    (19*Lb*Ls*nc^2*nf*Pi^2)/864 - (17*Lb*Ls*nc^2*nf*Pi^2)/(288*ep) - 
    (17*Lb^2*Ls*nc^2*nf*Pi^2)/192 - (5*Ls^2*nc^2*nf*Pi^2)/144 - 
    (Ls^2*nc^2*nf*Pi^2)/(48*ep) - (Lb*Ls^2*nc^2*nf*Pi^2)/16 - 
    (5*nc*nf^2*Pi^2)/144 - (5*nc*nf^2*Pi^2)/(1296*ep^2) - 
    (25*nc*nf^2*Pi^2)/(1944*ep) - (25*Lb*nc*nf^2*Pi^2)/648 - 
    (5*Lb*nc*nf^2*Pi^2)/(432*ep) - (5*Lb^2*nc*nf^2*Pi^2)/288 - 
    (5*Ls*nc*nf^2*Pi^2)/648 - (Ls*nc*nf^2*Pi^2)/(432*ep) - 
    (Lb*Ls*nc*nf^2*Pi^2)/144 - (5869*nc^3*Pi^4)/31104 + 
    (29*nc^3*Pi^4)/(6480*ep^2) - (2321*nc^3*Pi^4)/(69120*ep) - 
    (2321*Lb*nc^3*Pi^4)/23040 + (29*Lb*nc^3*Pi^4)/(2160*ep) + 
    (29*Lb^2*nc^3*Pi^4)/1440 + (3773*Ls*nc^3*Pi^4)/23040 + 
    (209*Ls*nc^3*Pi^4)/(4320*ep) + (209*Lb*Ls*nc^3*Pi^4)/1440 - 
    (17*Ls^2*nc^3*Pi^4)/320 - (19*nf*Pi^4)/12960 - (nf*Pi^4)/(2160*ep) - 
    (Lb*nf*Pi^4)/720 + (Ls*nf*Pi^4)/720 + (15971*nc^2*nf*Pi^4)/311040 + 
    (13*nc^2*nf*Pi^4)/(2304*ep) + (13*Lb*nc^2*nf*Pi^4)/768 - 
    (109*Ls*nc^2*nf*Pi^4)/3840 - (109*nc*nf^2*Pi^4)/31104 + 
    (192509*nc^3*Pi^6)/13063680 - (46055*nc^3*Zeta[3])/1944 - 
    (29*nc^3*Zeta[3])/(24*ep^3) - (77*nc^3*Zeta[3])/(27*ep^2) - 
    (307*nc^3*Zeta[3])/(36*ep) - (307*Lb*nc^3*Zeta[3])/12 - 
    (29*Lb*nc^3*Zeta[3])/(8*ep^2) - (77*Lb*nc^3*Zeta[3])/(9*ep) - 
    (77*Lb^2*nc^3*Zeta[3])/6 - (87*Lb^2*nc^3*Zeta[3])/(16*ep) - 
    (87*Lb^3*nc^3*Zeta[3])/16 + (91*Ls*nc^3*Zeta[3])/9 + 
    (25*Ls*nc^3*Zeta[3])/(8*ep^2) + (671*Ls*nc^3*Zeta[3])/(144*ep) + 
    (671*Lb*Ls*nc^3*Zeta[3])/48 + (75*Lb*Ls*nc^3*Zeta[3])/(8*ep) + 
    (225*Lb^2*Ls*nc^3*Zeta[3])/16 + (11*Ls^2*nc^3*Zeta[3])/24 - 
    (7*Ls^2*nc^3*Zeta[3])/(4*ep) - (21*Lb*Ls^2*nc^3*Zeta[3])/4 - 
    (Ls^3*nc^3*Zeta[3])/6 - (463*nf*Zeta[3])/1296 - (nf*Zeta[3])/(36*ep^2) - 
    (19*nf*Zeta[3])/(216*ep) - (19*Lb*nf*Zeta[3])/72 - 
    (Lb*nf*Zeta[3])/(12*ep) - (Lb^2*nf*Zeta[3])/8 + (19*Ls*nf*Zeta[3])/72 + 
    (Ls*nf*Zeta[3])/(12*ep) + (Lb*Ls*nf*Zeta[3])/4 + 
    (6619*nc^2*nf*Zeta[3])/1296 + (53*nc^2*nf*Zeta[3])/(108*ep^2) + 
    (551*nc^2*nf*Zeta[3])/(324*ep) + (551*Lb*nc^2*nf*Zeta[3])/108 + 
    (53*Lb*nc^2*nf*Zeta[3])/(36*ep) + (53*Lb^2*nc^2*nf*Zeta[3])/24 - 
    (253*Ls*nc^2*nf*Zeta[3])/216 - (55*Ls*nc^2*nf*Zeta[3])/(72*ep) - 
    (55*Lb*Ls*nc^2*nf*Zeta[3])/24 - (Ls^2*nc^2*nf*Zeta[3])/12 - 
    (50*nc*nf^2*Zeta[3])/243 - (5*nc*nf^2*Zeta[3])/(81*ep) - 
    (5*Lb*nc*nf^2*Zeta[3])/27 - (7*Ls*nc*nf^2*Zeta[3])/108 + 
    (583*nc^3*Pi^2*Zeta[3])/864 + (377*nc^3*Pi^2*Zeta[3])/(864*ep) + 
    (377*Lb*nc^3*Pi^2*Zeta[3])/288 - (29*Ls*nc^3*Pi^2*Zeta[3])/288 + 
    (5*nf*Pi^2*Zeta[3])/144 - (19*nc^2*nf*Pi^2*Zeta[3])/216 + 
    (473*nc^3*Zeta[3]^2)/72 - (407*nc^3*Zeta[5])/90 + 
    (19*nc^3*Zeta[5])/(40*ep) + (57*Lb*nc^3*Zeta[5])/40 + 
    (223*Ls*nc^3*Zeta[5])/40 - (7*nf*Zeta[5])/36 + (113*nc^2*nf*Zeta[5])/180
 
IIPTSoft[q, 0] = 1
 
IIPTSoft[q, 1] = ALARM*ep^5 - 1/(2*ep^2*nc) - Lb/(2*ep*nc) - Lb^2/(4*nc) - 
    (ep*Lb^3)/(12*nc) - (ep^2*Lb^4)/(48*nc) - (ep^3*Lb^5)/(240*nc) - 
    (ep^4*Lb^6)/(1440*nc) + Ls/(2*ep*nc) + (Lb*Ls)/(2*nc) + 
    (ep*Lb^2*Ls)/(4*nc) + (ep^2*Lb^3*Ls)/(12*nc) + (ep^3*Lb^4*Ls)/(48*nc) + 
    (ep^4*Lb^5*Ls)/(240*nc) + nc/(2*ep^2) + (Lb*nc)/(2*ep) + (Lb^2*nc)/4 + 
    (ep*Lb^3*nc)/12 + (ep^2*Lb^4*nc)/48 + (ep^3*Lb^5*nc)/240 + 
    (ep^4*Lb^6*nc)/1440 - (Ls*nc)/(2*ep) - (Lb*Ls*nc)/2 - (ep*Lb^2*Ls*nc)/4 - 
    (ep^2*Lb^3*Ls*nc)/12 - (ep^3*Lb^4*Ls*nc)/48 - (ep^4*Lb^5*Ls*nc)/240 + 
    Pi^2/(24*nc) + (ep*Lb*Pi^2)/(24*nc) + (ep^2*Lb^2*Pi^2)/(48*nc) + 
    (ep^3*Lb^3*Pi^2)/(144*nc) + (ep^4*Lb^4*Pi^2)/(576*nc) + 
    (ep*Ls*Pi^2)/(24*nc) + (ep^2*Lb*Ls*Pi^2)/(24*nc) + 
    (ep^3*Lb^2*Ls*Pi^2)/(48*nc) + (ep^4*Lb^3*Ls*Pi^2)/(144*nc) - 
    (nc*Pi^2)/24 - (ep*Lb*nc*Pi^2)/24 - (ep^2*Lb^2*nc*Pi^2)/48 - 
    (ep^3*Lb^3*nc*Pi^2)/144 - (ep^4*Lb^4*nc*Pi^2)/576 - (ep*Ls*nc*Pi^2)/24 - 
    (ep^2*Lb*Ls*nc*Pi^2)/24 - (ep^3*Lb^2*Ls*nc*Pi^2)/48 - 
    (ep^4*Lb^3*Ls*nc*Pi^2)/144 + (3*ep^2*Pi^4)/(320*nc) + 
    (3*ep^3*Lb*Pi^4)/(320*nc) + (3*ep^4*Lb^2*Pi^4)/(640*nc) + 
    (ep^3*Ls*Pi^4)/(320*nc) + (ep^4*Lb*Ls*Pi^4)/(320*nc) - 
    (3*ep^2*nc*Pi^4)/320 - (3*ep^3*Lb*nc*Pi^4)/320 - 
    (3*ep^4*Lb^2*nc*Pi^4)/640 - (ep^3*Ls*nc*Pi^4)/320 - 
    (ep^4*Lb*Ls*nc*Pi^4)/320 + (61*ep^4*Pi^6)/(48384*nc) - 
    (61*ep^4*nc*Pi^6)/48384 + (ep*Zeta[3])/(3*nc) + 
    (ep^2*Lb*Zeta[3])/(3*nc) + (ep^3*Lb^2*Zeta[3])/(6*nc) + 
    (ep^4*Lb^3*Zeta[3])/(18*nc) + (ep^2*Ls*Zeta[3])/(6*nc) + 
    (ep^3*Lb*Ls*Zeta[3])/(6*nc) + (ep^4*Lb^2*Ls*Zeta[3])/(12*nc) - 
    (ep*nc*Zeta[3])/3 - (ep^2*Lb*nc*Zeta[3])/3 - (ep^3*Lb^2*nc*Zeta[3])/6 - 
    (ep^4*Lb^3*nc*Zeta[3])/18 - (ep^2*Ls*nc*Zeta[3])/6 - 
    (ep^3*Lb*Ls*nc*Zeta[3])/6 - (ep^4*Lb^2*Ls*nc*Zeta[3])/12 + 
    (ep^3*Pi^2*Zeta[3])/(18*nc) + (ep^4*Lb*Pi^2*Zeta[3])/(18*nc) + 
    (ep^4*Ls*Pi^2*Zeta[3])/(72*nc) - (ep^3*nc*Pi^2*Zeta[3])/18 - 
    (ep^4*Lb*nc*Pi^2*Zeta[3])/18 - (ep^4*Ls*nc*Pi^2*Zeta[3])/72 + 
    (5*ep^4*Zeta[3]^2)/(36*nc) - (5*ep^4*nc*Zeta[3]^2)/36 + 
    (2*ep^3*Zeta[5])/(5*nc) + (2*ep^4*Lb*Zeta[5])/(5*nc) + 
    (ep^4*Ls*Zeta[5])/(10*nc) - (2*ep^3*nc*Zeta[5])/5 - 
    (2*ep^4*Lb*nc*Zeta[5])/5 - (ep^4*Ls*nc*Zeta[5])/10
 
IIPTSoft[q, 2] = -607/648 - 1/(4*ep^4) - 11/(96*ep^3) - 67/(288*ep^2) - 
    101/(216*ep) - (911*ep)/486 - (5467*ep^2)/1458 - (101*Lb)/108 - 
    Lb/(2*ep^3) - (11*Lb)/(48*ep^2) - (67*Lb)/(144*ep) - (607*ep*Lb)/324 - 
    (911*ep^2*Lb)/243 - (67*Lb^2)/144 - Lb^2/(2*ep^2) - (11*Lb^2)/(48*ep) - 
    (101*ep*Lb^2)/108 - (607*ep^2*Lb^2)/324 - (11*Lb^3)/72 - Lb^3/(3*ep) - 
    (67*ep*Lb^3)/216 - (101*ep^2*Lb^3)/162 - Lb^4/6 - (11*ep*Lb^4)/144 - 
    (67*ep^2*Lb^4)/432 - (ep*Lb^5)/15 - (11*ep^2*Lb^5)/360 - (ep^2*Lb^6)/45 + 
    (101*Ls)/108 + Ls/(2*ep^3) + (11*Ls)/(48*ep^2) + (67*Ls)/(144*ep) + 
    (607*ep*Ls)/324 + (911*ep^2*Ls)/243 + (67*Lb*Ls)/72 + (Lb*Ls)/ep^2 + 
    (11*Lb*Ls)/(24*ep) + (101*ep*Lb*Ls)/54 + (607*ep^2*Lb*Ls)/162 + 
    (11*Lb^2*Ls)/24 + (Lb^2*Ls)/ep + (67*ep*Lb^2*Ls)/72 + 
    (101*ep^2*Lb^2*Ls)/54 + (2*Lb^3*Ls)/3 + (11*ep*Lb^3*Ls)/36 + 
    (67*ep^2*Lb^3*Ls)/108 + (ep*Lb^4*Ls)/3 + (11*ep^2*Lb^4*Ls)/72 + 
    (2*ep^2*Lb^5*Ls)/15 - Ls^2/(4*ep^2) - (Lb*Ls^2)/(2*ep) - (Lb^2*Ls^2)/2 - 
    (ep*Lb^3*Ls^2)/3 - (ep^2*Lb^4*Ls^2)/6 + 1/(8*ep^4*nc^2) + 
    Lb/(4*ep^3*nc^2) + Lb^2/(4*ep^2*nc^2) + Lb^3/(6*ep*nc^2) + 
    Lb^4/(12*nc^2) + (ep*Lb^5)/(30*nc^2) + (ep^2*Lb^6)/(90*nc^2) - 
    Ls/(4*ep^3*nc^2) - (Lb*Ls)/(2*ep^2*nc^2) - (Lb^2*Ls)/(2*ep*nc^2) - 
    (Lb^3*Ls)/(3*nc^2) - (ep*Lb^4*Ls)/(6*nc^2) - (ep^2*Lb^5*Ls)/(15*nc^2) + 
    Ls^2/(8*ep^2*nc^2) + (Lb*Ls^2)/(4*ep*nc^2) + (Lb^2*Ls^2)/(4*nc^2) + 
    (ep*Lb^3*Ls^2)/(6*nc^2) + (ep^2*Lb^4*Ls^2)/(12*nc^2) + (607*nc^2)/648 + 
    nc^2/(8*ep^4) + (11*nc^2)/(96*ep^3) + (67*nc^2)/(288*ep^2) + 
    (101*nc^2)/(216*ep) + (911*ep*nc^2)/486 + (5467*ep^2*nc^2)/1458 + 
    (101*Lb*nc^2)/108 + (Lb*nc^2)/(4*ep^3) + (11*Lb*nc^2)/(48*ep^2) + 
    (67*Lb*nc^2)/(144*ep) + (607*ep*Lb*nc^2)/324 + (911*ep^2*Lb*nc^2)/243 + 
    (67*Lb^2*nc^2)/144 + (Lb^2*nc^2)/(4*ep^2) + (11*Lb^2*nc^2)/(48*ep) + 
    (101*ep*Lb^2*nc^2)/108 + (607*ep^2*Lb^2*nc^2)/324 + (11*Lb^3*nc^2)/72 + 
    (Lb^3*nc^2)/(6*ep) + (67*ep*Lb^3*nc^2)/216 + (101*ep^2*Lb^3*nc^2)/162 + 
    (Lb^4*nc^2)/12 + (11*ep*Lb^4*nc^2)/144 + (67*ep^2*Lb^4*nc^2)/432 + 
    (ep*Lb^5*nc^2)/30 + (11*ep^2*Lb^5*nc^2)/360 + (ep^2*Lb^6*nc^2)/90 - 
    (101*Ls*nc^2)/108 - (Ls*nc^2)/(4*ep^3) - (11*Ls*nc^2)/(48*ep^2) - 
    (67*Ls*nc^2)/(144*ep) - (607*ep*Ls*nc^2)/324 - (911*ep^2*Ls*nc^2)/243 - 
    (67*Lb*Ls*nc^2)/72 - (Lb*Ls*nc^2)/(2*ep^2) - (11*Lb*Ls*nc^2)/(24*ep) - 
    (101*ep*Lb*Ls*nc^2)/54 - (607*ep^2*Lb*Ls*nc^2)/162 - 
    (11*Lb^2*Ls*nc^2)/24 - (Lb^2*Ls*nc^2)/(2*ep) - (67*ep*Lb^2*Ls*nc^2)/72 - 
    (101*ep^2*Lb^2*Ls*nc^2)/54 - (Lb^3*Ls*nc^2)/3 - (11*ep*Lb^3*Ls*nc^2)/36 - 
    (67*ep^2*Lb^3*Ls*nc^2)/108 - (ep*Lb^4*Ls*nc^2)/6 - 
    (11*ep^2*Lb^4*Ls*nc^2)/72 - (ep^2*Lb^5*Ls*nc^2)/15 + 
    (Ls^2*nc^2)/(8*ep^2) + (Lb*Ls^2*nc^2)/(4*ep) + (Lb^2*Ls^2*nc^2)/4 + 
    (ep*Lb^3*Ls^2*nc^2)/6 + (ep^2*Lb^4*Ls^2*nc^2)/12 + (41*nf)/(324*nc) + 
    nf/(48*ep^3*nc) + (5*nf)/(144*ep^2*nc) + (7*nf)/(108*ep*nc) + 
    (61*ep*nf)/(243*nc) + (365*ep^2*nf)/(729*nc) + (7*Lb*nf)/(54*nc) + 
    (Lb*nf)/(24*ep^2*nc) + (5*Lb*nf)/(72*ep*nc) + (41*ep*Lb*nf)/(162*nc) + 
    (122*ep^2*Lb*nf)/(243*nc) + (5*Lb^2*nf)/(72*nc) + (Lb^2*nf)/(24*ep*nc) + 
    (7*ep*Lb^2*nf)/(54*nc) + (41*ep^2*Lb^2*nf)/(162*nc) + (Lb^3*nf)/(36*nc) + 
    (5*ep*Lb^3*nf)/(108*nc) + (7*ep^2*Lb^3*nf)/(81*nc) + 
    (ep*Lb^4*nf)/(72*nc) + (5*ep^2*Lb^4*nf)/(216*nc) + 
    (ep^2*Lb^5*nf)/(180*nc) - (7*Ls*nf)/(54*nc) - (Ls*nf)/(24*ep^2*nc) - 
    (5*Ls*nf)/(72*ep*nc) - (41*ep*Ls*nf)/(162*nc) - 
    (122*ep^2*Ls*nf)/(243*nc) - (5*Lb*Ls*nf)/(36*nc) - 
    (Lb*Ls*nf)/(12*ep*nc) - (7*ep*Lb*Ls*nf)/(27*nc) - 
    (41*ep^2*Lb*Ls*nf)/(81*nc) - (Lb^2*Ls*nf)/(12*nc) - 
    (5*ep*Lb^2*Ls*nf)/(36*nc) - (7*ep^2*Lb^2*Ls*nf)/(27*nc) - 
    (ep*Lb^3*Ls*nf)/(18*nc) - (5*ep^2*Lb^3*Ls*nf)/(54*nc) - 
    (ep^2*Lb^4*Ls*nf)/(36*nc) - (41*nc*nf)/324 - (nc*nf)/(48*ep^3) - 
    (5*nc*nf)/(144*ep^2) - (7*nc*nf)/(108*ep) - (61*ep*nc*nf)/243 - 
    (365*ep^2*nc*nf)/729 - (7*Lb*nc*nf)/54 - (Lb*nc*nf)/(24*ep^2) - 
    (5*Lb*nc*nf)/(72*ep) - (41*ep*Lb*nc*nf)/162 - (122*ep^2*Lb*nc*nf)/243 - 
    (5*Lb^2*nc*nf)/72 - (Lb^2*nc*nf)/(24*ep) - (7*ep*Lb^2*nc*nf)/54 - 
    (41*ep^2*Lb^2*nc*nf)/162 - (Lb^3*nc*nf)/36 - (5*ep*Lb^3*nc*nf)/108 - 
    (7*ep^2*Lb^3*nc*nf)/81 - (ep*Lb^4*nc*nf)/72 - (5*ep^2*Lb^4*nc*nf)/216 - 
    (ep^2*Lb^5*nc*nf)/180 + (7*Ls*nc*nf)/54 + (Ls*nc*nf)/(24*ep^2) + 
    (5*Ls*nc*nf)/(72*ep) + (41*ep*Ls*nc*nf)/162 + (122*ep^2*Ls*nc*nf)/243 + 
    (5*Lb*Ls*nc*nf)/36 + (Lb*Ls*nc*nf)/(12*ep) + (7*ep*Lb*Ls*nc*nf)/27 + 
    (41*ep^2*Lb*Ls*nc*nf)/81 + (Lb^2*Ls*nc*nf)/12 + (5*ep*Lb^2*Ls*nc*nf)/36 + 
    (7*ep^2*Lb^2*Ls*nc*nf)/27 + (ep*Lb^3*Ls*nc*nf)/18 + 
    (5*ep^2*Lb^3*Ls*nc*nf)/54 + (ep^2*Lb^4*Ls*nc*nf)/36 + (67*Pi^2)/576 + 
    (5*Pi^2)/(96*ep^2) + (11*Pi^2)/(192*ep) + (101*ep*Pi^2)/432 + 
    (607*ep^2*Pi^2)/1296 + (11*Lb*Pi^2)/96 + (5*Lb*Pi^2)/(48*ep) + 
    (67*ep*Lb*Pi^2)/288 + (101*ep^2*Lb*Pi^2)/216 + (5*Lb^2*Pi^2)/48 + 
    (11*ep*Lb^2*Pi^2)/96 + (67*ep^2*Lb^2*Pi^2)/288 + (5*ep*Lb^3*Pi^2)/72 + 
    (11*ep^2*Lb^3*Pi^2)/144 + (5*ep^2*Lb^4*Pi^2)/144 + (11*Ls*Pi^2)/288 - 
    (Ls*Pi^2)/(48*ep) + (67*ep*Ls*Pi^2)/864 + (101*ep^2*Ls*Pi^2)/648 - 
    (Lb*Ls*Pi^2)/24 + (11*ep*Lb*Ls*Pi^2)/144 + (67*ep^2*Lb*Ls*Pi^2)/432 - 
    (ep*Lb^2*Ls*Pi^2)/24 + (11*ep^2*Lb^2*Ls*Pi^2)/144 - 
    (ep^2*Lb^3*Ls*Pi^2)/36 - (Ls^2*Pi^2)/24 - (ep*Lb*Ls^2*Pi^2)/12 - 
    (ep^2*Lb^2*Ls^2*Pi^2)/12 - Pi^2/(48*ep^2*nc^2) - (Lb*Pi^2)/(24*ep*nc^2) - 
    (Lb^2*Pi^2)/(24*nc^2) - (ep*Lb^3*Pi^2)/(36*nc^2) - 
    (ep^2*Lb^4*Pi^2)/(72*nc^2) + (Ls^2*Pi^2)/(48*nc^2) + 
    (ep*Lb*Ls^2*Pi^2)/(24*nc^2) + (ep^2*Lb^2*Ls^2*Pi^2)/(24*nc^2) - 
    (67*nc^2*Pi^2)/576 - (nc^2*Pi^2)/(32*ep^2) - (11*nc^2*Pi^2)/(192*ep) - 
    (101*ep*nc^2*Pi^2)/432 - (607*ep^2*nc^2*Pi^2)/1296 - 
    (11*Lb*nc^2*Pi^2)/96 - (Lb*nc^2*Pi^2)/(16*ep) - 
    (67*ep*Lb*nc^2*Pi^2)/288 - (101*ep^2*Lb*nc^2*Pi^2)/216 - 
    (Lb^2*nc^2*Pi^2)/16 - (11*ep*Lb^2*nc^2*Pi^2)/96 - 
    (67*ep^2*Lb^2*nc^2*Pi^2)/288 - (ep*Lb^3*nc^2*Pi^2)/24 - 
    (11*ep^2*Lb^3*nc^2*Pi^2)/144 - (ep^2*Lb^4*nc^2*Pi^2)/48 - 
    (11*Ls*nc^2*Pi^2)/288 + (Ls*nc^2*Pi^2)/(48*ep) - 
    (67*ep*Ls*nc^2*Pi^2)/864 - (101*ep^2*Ls*nc^2*Pi^2)/648 + 
    (Lb*Ls*nc^2*Pi^2)/24 - (11*ep*Lb*Ls*nc^2*Pi^2)/144 - 
    (67*ep^2*Lb*Ls*nc^2*Pi^2)/432 + (ep*Lb^2*Ls*nc^2*Pi^2)/24 - 
    (11*ep^2*Lb^2*Ls*nc^2*Pi^2)/144 + (ep^2*Lb^3*Ls*nc^2*Pi^2)/36 + 
    (Ls^2*nc^2*Pi^2)/48 + (ep*Lb*Ls^2*nc^2*Pi^2)/24 + 
    (ep^2*Lb^2*Ls^2*nc^2*Pi^2)/24 - (5*nf*Pi^2)/(288*nc) - 
    (nf*Pi^2)/(96*ep*nc) - (7*ep*nf*Pi^2)/(216*nc) - 
    (41*ep^2*nf*Pi^2)/(648*nc) - (Lb*nf*Pi^2)/(48*nc) - 
    (5*ep*Lb*nf*Pi^2)/(144*nc) - (7*ep^2*Lb*nf*Pi^2)/(108*nc) - 
    (ep*Lb^2*nf*Pi^2)/(48*nc) - (5*ep^2*Lb^2*nf*Pi^2)/(144*nc) - 
    (ep^2*Lb^3*nf*Pi^2)/(72*nc) - (Ls*nf*Pi^2)/(144*nc) - 
    (5*ep*Ls*nf*Pi^2)/(432*nc) - (7*ep^2*Ls*nf*Pi^2)/(324*nc) - 
    (ep*Lb*Ls*nf*Pi^2)/(72*nc) - (5*ep^2*Lb*Ls*nf*Pi^2)/(216*nc) - 
    (ep^2*Lb^2*Ls*nf*Pi^2)/(72*nc) + (5*nc*nf*Pi^2)/288 + 
    (nc*nf*Pi^2)/(96*ep) + (7*ep*nc*nf*Pi^2)/216 + (41*ep^2*nc*nf*Pi^2)/648 + 
    (Lb*nc*nf*Pi^2)/48 + (5*ep*Lb*nc*nf*Pi^2)/144 + 
    (7*ep^2*Lb*nc*nf*Pi^2)/108 + (ep*Lb^2*nc*nf*Pi^2)/48 + 
    (5*ep^2*Lb^2*nc*nf*Pi^2)/144 + (ep^2*Lb^3*nc*nf*Pi^2)/72 + 
    (Ls*nc*nf*Pi^2)/144 + (5*ep*Ls*nc*nf*Pi^2)/432 + 
    (7*ep^2*Ls*nc*nf*Pi^2)/324 + (ep*Lb*Ls*nc*nf*Pi^2)/72 + 
    (5*ep^2*Lb*Ls*nc*nf*Pi^2)/216 + (ep^2*Lb^2*Ls*nc*nf*Pi^2)/72 + Pi^4/240 + 
    (1067*ep*Pi^4)/34560 + (6499*ep^2*Pi^4)/103680 + (ep*Lb*Pi^4)/120 + 
    (1067*ep^2*Lb*Pi^4)/17280 + (ep^2*Lb^2*Pi^4)/120 - (ep*Ls*Pi^4)/32 + 
    (77*ep^2*Ls*Pi^4)/17280 - (ep^2*Lb*Ls*Pi^4)/16 - 
    (7*ep^2*Ls^2*Pi^4)/1440 - (11*Pi^4)/(2880*nc^2) - 
    (11*ep*Lb*Pi^4)/(1440*nc^2) - (11*ep^2*Lb^2*Pi^4)/(1440*nc^2) + 
    (7*ep*Ls*Pi^4)/(1440*nc^2) + (7*ep^2*Lb*Ls*Pi^4)/(720*nc^2) + 
    (7*ep^2*Ls^2*Pi^4)/(2880*nc^2) - (nc^2*Pi^4)/2880 - 
    (1067*ep*nc^2*Pi^4)/34560 - (6499*ep^2*nc^2*Pi^4)/103680 - 
    (ep*Lb*nc^2*Pi^4)/1440 - (1067*ep^2*Lb*nc^2*Pi^4)/17280 - 
    (ep^2*Lb^2*nc^2*Pi^4)/1440 + (19*ep*Ls*nc^2*Pi^4)/720 - 
    (77*ep^2*Ls*nc^2*Pi^4)/17280 + (19*ep^2*Lb*Ls*nc^2*Pi^4)/360 + 
    (7*ep^2*Ls^2*nc^2*Pi^4)/2880 - (97*ep*nf*Pi^4)/(17280*nc) - 
    (97*ep^2*nf*Pi^4)/(10368*nc) - (97*ep^2*Lb*nf*Pi^4)/(8640*nc) - 
    (7*ep^2*Ls*nf*Pi^4)/(8640*nc) + (97*ep*nc*nf*Pi^4)/17280 + 
    (97*ep^2*nc*nf*Pi^4)/10368 + (97*ep^2*Lb*nc*nf*Pi^4)/8640 + 
    (7*ep^2*Ls*nc*nf*Pi^4)/8640 - (631*ep^2*Pi^6)/80640 - 
    (29*ep^2*Pi^6)/(120960*nc^2) + (1951*ep^2*nc^2*Pi^6)/241920 + 
    (121*Zeta[3])/144 + (37*Zeta[3])/(48*ep) + (737*ep*Zeta[3])/432 + 
    (1111*ep^2*Zeta[3])/324 + (37*Lb*Zeta[3])/24 + (121*ep*Lb*Zeta[3])/72 + 
    (737*ep^2*Lb*Zeta[3])/216 + (37*ep*Lb^2*Zeta[3])/24 + 
    (121*ep^2*Lb^2*Zeta[3])/72 + (37*ep^2*Lb^3*Zeta[3])/36 - 
    (25*Ls*Zeta[3])/24 + (11*ep*Ls*Zeta[3])/72 + (67*ep^2*Ls*Zeta[3])/216 - 
    (25*ep*Lb*Ls*Zeta[3])/12 + (11*ep^2*Lb*Ls*Zeta[3])/36 - 
    (25*ep^2*Lb^2*Ls*Zeta[3])/12 - (ep*Ls^2*Zeta[3])/6 - 
    (ep^2*Lb*Ls^2*Zeta[3])/3 - Zeta[3]/(6*ep*nc^2) - (Lb*Zeta[3])/(3*nc^2) - 
    (ep*Lb^2*Zeta[3])/(3*nc^2) - (2*ep^2*Lb^3*Zeta[3])/(9*nc^2) + 
    (Ls*Zeta[3])/(12*nc^2) + (ep*Lb*Ls*Zeta[3])/(6*nc^2) + 
    (ep^2*Lb^2*Ls*Zeta[3])/(6*nc^2) + (ep*Ls^2*Zeta[3])/(12*nc^2) + 
    (ep^2*Lb*Ls^2*Zeta[3])/(6*nc^2) - (121*nc^2*Zeta[3])/144 - 
    (29*nc^2*Zeta[3])/(48*ep) - (737*ep*nc^2*Zeta[3])/432 - 
    (1111*ep^2*nc^2*Zeta[3])/324 - (29*Lb*nc^2*Zeta[3])/24 - 
    (121*ep*Lb*nc^2*Zeta[3])/72 - (737*ep^2*Lb*nc^2*Zeta[3])/216 - 
    (29*ep*Lb^2*nc^2*Zeta[3])/24 - (121*ep^2*Lb^2*nc^2*Zeta[3])/72 - 
    (29*ep^2*Lb^3*nc^2*Zeta[3])/36 + (23*Ls*nc^2*Zeta[3])/24 - 
    (11*ep*Ls*nc^2*Zeta[3])/72 - (67*ep^2*Ls*nc^2*Zeta[3])/216 + 
    (23*ep*Lb*Ls*nc^2*Zeta[3])/12 - (11*ep^2*Lb*Ls*nc^2*Zeta[3])/36 + 
    (23*ep^2*Lb^2*Ls*nc^2*Zeta[3])/12 + (ep*Ls^2*nc^2*Zeta[3])/12 + 
    (ep^2*Lb*Ls^2*nc^2*Zeta[3])/6 - (11*nf*Zeta[3])/(72*nc) - 
    (55*ep*nf*Zeta[3])/(216*nc) - (77*ep^2*nf*Zeta[3])/(162*nc) - 
    (11*ep*Lb*nf*Zeta[3])/(36*nc) - (55*ep^2*Lb*nf*Zeta[3])/(108*nc) - 
    (11*ep^2*Lb^2*nf*Zeta[3])/(36*nc) - (ep*Ls*nf*Zeta[3])/(36*nc) - 
    (5*ep^2*Ls*nf*Zeta[3])/(108*nc) - (ep^2*Lb*Ls*nf*Zeta[3])/(18*nc) + 
    (11*nc*nf*Zeta[3])/72 + (55*ep*nc*nf*Zeta[3])/216 + 
    (77*ep^2*nc*nf*Zeta[3])/162 + (11*ep*Lb*nc*nf*Zeta[3])/36 + 
    (55*ep^2*Lb*nc*nf*Zeta[3])/108 + (11*ep^2*Lb^2*nc*nf*Zeta[3])/36 + 
    (ep*Ls*nc*nf*Zeta[3])/36 + (5*ep^2*Ls*nc*nf*Zeta[3])/108 + 
    (ep^2*Lb*Ls*nc*nf*Zeta[3])/18 - (35*ep*Pi^2*Zeta[3])/288 + 
    (55*ep^2*Pi^2*Zeta[3])/288 - (35*ep^2*Lb*Pi^2*Zeta[3])/144 - 
    (35*ep^2*Ls*Pi^2*Zeta[3])/144 - (ep*Pi^2*Zeta[3])/(72*nc^2) - 
    (ep^2*Lb*Pi^2*Zeta[3])/(36*nc^2) + (ep^2*Ls*Pi^2*Zeta[3])/(24*nc^2) + 
    (13*ep*nc^2*Pi^2*Zeta[3])/96 - (55*ep^2*nc^2*Pi^2*Zeta[3])/288 + 
    (13*ep^2*Lb*nc^2*Pi^2*Zeta[3])/48 + (29*ep^2*Ls*nc^2*Pi^2*Zeta[3])/144 - 
    (5*ep^2*nf*Pi^2*Zeta[3])/(144*nc) + (5*ep^2*nc*nf*Pi^2*Zeta[3])/144 - 
    (305*ep^2*Zeta[3]^2)/144 - (ep^2*Zeta[3]^2)/(72*nc^2) + 
    (307*ep^2*nc^2*Zeta[3]^2)/144 + (37*ep*Zeta[5])/80 + 
    (869*ep^2*Zeta[5])/240 + (37*ep^2*Lb*Zeta[5])/40 - 
    (167*ep^2*Ls*Zeta[5])/40 - (ep*Zeta[5])/(5*nc^2) - 
    (2*ep^2*Lb*Zeta[5])/(5*nc^2) + (3*ep^2*Ls*Zeta[5])/(20*nc^2) - 
    (21*ep*nc^2*Zeta[5])/80 - (869*ep^2*nc^2*Zeta[5])/240 - 
    (21*ep^2*Lb*nc^2*Zeta[5])/40 + (161*ep^2*Ls*nc^2*Zeta[5])/40 - 
    (79*ep^2*nf*Zeta[5])/(120*nc) + (79*ep^2*nc*nf*Zeta[5])/120
 
IIPTSoft[q, 3] = -1/(48*ep^6*nc^3) - Lb/(16*ep^5*nc^3) - 
    (3*Lb^2)/(32*ep^4*nc^3) - (3*Lb^3)/(32*ep^3*nc^3) - 
    (9*Lb^4)/(128*ep^2*nc^3) - (27*Lb^5)/(640*ep*nc^3) - 
    (27*Lb^6)/(1280*nc^3) + Ls/(16*ep^5*nc^3) + (3*Lb*Ls)/(16*ep^4*nc^3) + 
    (9*Lb^2*Ls)/(32*ep^3*nc^3) + (9*Lb^3*Ls)/(32*ep^2*nc^3) + 
    (27*Lb^4*Ls)/(128*ep*nc^3) + (81*Lb^5*Ls)/(640*nc^3) - 
    Ls^2/(16*ep^4*nc^3) - (3*Lb*Ls^2)/(16*ep^3*nc^3) - 
    (9*Lb^2*Ls^2)/(32*ep^2*nc^3) - (9*Lb^3*Ls^2)/(32*ep*nc^3) - 
    (27*Lb^4*Ls^2)/(128*nc^3) + Ls^3/(48*ep^3*nc^3) + 
    (Lb*Ls^3)/(16*ep^2*nc^3) + (3*Lb^2*Ls^3)/(32*ep*nc^3) + 
    (3*Lb^3*Ls^3)/(32*nc^3) + 5467/(2916*nc) + 1/(16*ep^6*nc) + 
    11/(192*ep^5*nc) + 67/(576*ep^4*nc) + 101/(432*ep^3*nc) + 
    607/(1296*ep^2*nc) + 911/(972*ep*nc) + (911*Lb)/(324*nc) + 
    (3*Lb)/(16*ep^5*nc) + (11*Lb)/(64*ep^4*nc) + (67*Lb)/(192*ep^3*nc) + 
    (101*Lb)/(144*ep^2*nc) + (607*Lb)/(432*ep*nc) + (607*Lb^2)/(288*nc) + 
    (9*Lb^2)/(32*ep^4*nc) + (33*Lb^2)/(128*ep^3*nc) + 
    (67*Lb^2)/(128*ep^2*nc) + (101*Lb^2)/(96*ep*nc) + (101*Lb^3)/(96*nc) + 
    (9*Lb^3)/(32*ep^3*nc) + (33*Lb^3)/(128*ep^2*nc) + (67*Lb^3)/(128*ep*nc) + 
    (201*Lb^4)/(512*nc) + (27*Lb^4)/(128*ep^2*nc) + (99*Lb^4)/(512*ep*nc) + 
    (297*Lb^5)/(2560*nc) + (81*Lb^5)/(640*ep*nc) + (81*Lb^6)/(1280*nc) - 
    (911*Ls)/(324*nc) - (3*Ls)/(16*ep^5*nc) - (11*Ls)/(64*ep^4*nc) - 
    (67*Ls)/(192*ep^3*nc) - (101*Ls)/(144*ep^2*nc) - (607*Ls)/(432*ep*nc) - 
    (607*Lb*Ls)/(144*nc) - (9*Lb*Ls)/(16*ep^4*nc) - (33*Lb*Ls)/(64*ep^3*nc) - 
    (67*Lb*Ls)/(64*ep^2*nc) - (101*Lb*Ls)/(48*ep*nc) - 
    (101*Lb^2*Ls)/(32*nc) - (27*Lb^2*Ls)/(32*ep^3*nc) - 
    (99*Lb^2*Ls)/(128*ep^2*nc) - (201*Lb^2*Ls)/(128*ep*nc) - 
    (201*Lb^3*Ls)/(128*nc) - (27*Lb^3*Ls)/(32*ep^2*nc) - 
    (99*Lb^3*Ls)/(128*ep*nc) - (297*Lb^4*Ls)/(512*nc) - 
    (81*Lb^4*Ls)/(128*ep*nc) - (243*Lb^5*Ls)/(640*nc) + (607*Ls^2)/(648*nc) + 
    (3*Ls^2)/(16*ep^4*nc) + (11*Ls^2)/(96*ep^3*nc) + 
    (67*Ls^2)/(288*ep^2*nc) + (101*Ls^2)/(216*ep*nc) + 
    (101*Lb*Ls^2)/(72*nc) + (9*Lb*Ls^2)/(16*ep^3*nc) + 
    (11*Lb*Ls^2)/(32*ep^2*nc) + (67*Lb*Ls^2)/(96*ep*nc) + 
    (67*Lb^2*Ls^2)/(64*nc) + (27*Lb^2*Ls^2)/(32*ep^2*nc) + 
    (33*Lb^2*Ls^2)/(64*ep*nc) + (33*Lb^3*Ls^2)/(64*nc) + 
    (27*Lb^3*Ls^2)/(32*ep*nc) + (81*Lb^4*Ls^2)/(128*nc) - Ls^3/(16*ep^3*nc) - 
    (3*Lb*Ls^3)/(16*ep^2*nc) - (9*Lb^2*Ls^3)/(32*ep*nc) - 
    (9*Lb^3*Ls^3)/(32*nc) - (17282029*nc)/1679616 - nc/(16*ep^6) - 
    (11*nc)/(96*ep^5) - (181*nc)/(648*ep^4) - (5263*nc)/(7776*ep^3) - 
    (25661*nc)/(15552*ep^2) - (1142261*nc)/(279936*ep) - 
    (1142261*Lb*nc)/93312 - (3*Lb*nc)/(16*ep^5) - (11*Lb*nc)/(32*ep^4) - 
    (181*Lb*nc)/(216*ep^3) - (5263*Lb*nc)/(2592*ep^2) - 
    (25661*Lb*nc)/(5184*ep) - (25661*Lb^2*nc)/3456 - (9*Lb^2*nc)/(32*ep^4) - 
    (33*Lb^2*nc)/(64*ep^3) - (181*Lb^2*nc)/(144*ep^2) - 
    (5263*Lb^2*nc)/(1728*ep) - (5263*Lb^3*nc)/1728 - (9*Lb^3*nc)/(32*ep^3) - 
    (33*Lb^3*nc)/(64*ep^2) - (181*Lb^3*nc)/(144*ep) - (181*Lb^4*nc)/192 - 
    (27*Lb^4*nc)/(128*ep^2) - (99*Lb^4*nc)/(256*ep) - (297*Lb^5*nc)/1280 - 
    (81*Lb^5*nc)/(640*ep) - (81*Lb^6*nc)/1280 + (1142261*Ls*nc)/93312 + 
    (3*Ls*nc)/(16*ep^5) + (11*Ls*nc)/(32*ep^4) + (181*Ls*nc)/(216*ep^3) + 
    (5263*Ls*nc)/(2592*ep^2) + (25661*Ls*nc)/(5184*ep) + 
    (25661*Lb*Ls*nc)/1728 + (9*Lb*Ls*nc)/(16*ep^4) + 
    (33*Lb*Ls*nc)/(32*ep^3) + (181*Lb*Ls*nc)/(72*ep^2) + 
    (5263*Lb*Ls*nc)/(864*ep) + (5263*Lb^2*Ls*nc)/576 + 
    (27*Lb^2*Ls*nc)/(32*ep^3) + (99*Lb^2*Ls*nc)/(64*ep^2) + 
    (181*Lb^2*Ls*nc)/(48*ep) + (181*Lb^3*Ls*nc)/48 + 
    (27*Lb^3*Ls*nc)/(32*ep^2) + (99*Lb^3*Ls*nc)/(64*ep) + 
    (297*Lb^4*Ls*nc)/256 + (81*Lb^4*Ls*nc)/(128*ep) + (243*Lb^5*Ls*nc)/640 - 
    (607*Ls^2*nc)/324 - (3*Ls^2*nc)/(16*ep^4) - (11*Ls^2*nc)/(48*ep^3) - 
    (67*Ls^2*nc)/(144*ep^2) - (101*Ls^2*nc)/(108*ep) - (101*Lb*Ls^2*nc)/36 - 
    (9*Lb*Ls^2*nc)/(16*ep^3) - (11*Lb*Ls^2*nc)/(16*ep^2) - 
    (67*Lb*Ls^2*nc)/(48*ep) - (67*Lb^2*Ls^2*nc)/32 - 
    (27*Lb^2*Ls^2*nc)/(32*ep^2) - (33*Lb^2*Ls^2*nc)/(32*ep) - 
    (33*Lb^3*Ls^2*nc)/32 - (27*Lb^3*Ls^2*nc)/(32*ep) - 
    (81*Lb^4*Ls^2*nc)/128 + (Ls^3*nc)/(16*ep^3) + (3*Lb*Ls^3*nc)/(16*ep^2) + 
    (9*Lb^2*Ls^3*nc)/(32*ep) + (9*Lb^3*Ls^3*nc)/32 + 
    (14133037*nc^3)/1679616 + nc^3/(48*ep^6) + (11*nc^3)/(192*ep^5) + 
    (845*nc^3)/(5184*ep^4) + (3445*nc^3)/(7776*ep^3) + 
    (18377*nc^3)/(15552*ep^2) + (879893*nc^3)/(279936*ep) + 
    (879893*Lb*nc^3)/93312 + (Lb*nc^3)/(16*ep^5) + (11*Lb*nc^3)/(64*ep^4) + 
    (845*Lb*nc^3)/(1728*ep^3) + (3445*Lb*nc^3)/(2592*ep^2) + 
    (18377*Lb*nc^3)/(5184*ep) + (18377*Lb^2*nc^3)/3456 + 
    (3*Lb^2*nc^3)/(32*ep^4) + (33*Lb^2*nc^3)/(128*ep^3) + 
    (845*Lb^2*nc^3)/(1152*ep^2) + (3445*Lb^2*nc^3)/(1728*ep) + 
    (3445*Lb^3*nc^3)/1728 + (3*Lb^3*nc^3)/(32*ep^3) + 
    (33*Lb^3*nc^3)/(128*ep^2) + (845*Lb^3*nc^3)/(1152*ep) + 
    (845*Lb^4*nc^3)/1536 + (9*Lb^4*nc^3)/(128*ep^2) + 
    (99*Lb^4*nc^3)/(512*ep) + (297*Lb^5*nc^3)/2560 + 
    (27*Lb^5*nc^3)/(640*ep) + (27*Lb^6*nc^3)/1280 - (879893*Ls*nc^3)/93312 - 
    (Ls*nc^3)/(16*ep^5) - (11*Ls*nc^3)/(64*ep^4) - 
    (845*Ls*nc^3)/(1728*ep^3) - (3445*Ls*nc^3)/(2592*ep^2) - 
    (18377*Ls*nc^3)/(5184*ep) - (18377*Lb*Ls*nc^3)/1728 - 
    (3*Lb*Ls*nc^3)/(16*ep^4) - (33*Lb*Ls*nc^3)/(64*ep^3) - 
    (845*Lb*Ls*nc^3)/(576*ep^2) - (3445*Lb*Ls*nc^3)/(864*ep) - 
    (3445*Lb^2*Ls*nc^3)/576 - (9*Lb^2*Ls*nc^3)/(32*ep^3) - 
    (99*Lb^2*Ls*nc^3)/(128*ep^2) - (845*Lb^2*Ls*nc^3)/(384*ep) - 
    (845*Lb^3*Ls*nc^3)/384 - (9*Lb^3*Ls*nc^3)/(32*ep^2) - 
    (99*Lb^3*Ls*nc^3)/(128*ep) - (297*Lb^4*Ls*nc^3)/512 - 
    (27*Lb^4*Ls*nc^3)/(128*ep) - (81*Lb^5*Ls*nc^3)/640 + 
    (607*Ls^2*nc^3)/648 + (Ls^2*nc^3)/(16*ep^4) + (11*Ls^2*nc^3)/(96*ep^3) + 
    (67*Ls^2*nc^3)/(288*ep^2) + (101*Ls^2*nc^3)/(216*ep) + 
    (101*Lb*Ls^2*nc^3)/72 + (3*Lb*Ls^2*nc^3)/(16*ep^3) + 
    (11*Lb*Ls^2*nc^3)/(32*ep^2) + (67*Lb*Ls^2*nc^3)/(96*ep) + 
    (67*Lb^2*Ls^2*nc^3)/64 + (9*Lb^2*Ls^2*nc^3)/(32*ep^2) + 
    (33*Lb^2*Ls^2*nc^3)/(64*ep) + (33*Lb^3*Ls^2*nc^3)/64 + 
    (9*Lb^3*Ls^2*nc^3)/(32*ep) + (27*Lb^4*Ls^2*nc^3)/128 - 
    (Ls^3*nc^3)/(48*ep^3) - (Lb*Ls^3*nc^3)/(16*ep^2) - 
    (3*Lb^2*Ls^3*nc^3)/(32*ep) - (3*Lb^3*Ls^3*nc^3)/32 + 
    (4642583*nf)/1679616 + nf/(48*ep^5) + (67*nf)/(1296*ep^4) + 
    (133*nf)/(972*ep^3) + (5729*nf)/(15552*ep^2) + (280663*nf)/(279936*ep) + 
    (280663*Lb*nf)/93312 + (Lb*nf)/(16*ep^4) + (67*Lb*nf)/(432*ep^3) + 
    (133*Lb*nf)/(324*ep^2) + (5729*Lb*nf)/(5184*ep) + (5729*Lb^2*nf)/3456 + 
    (3*Lb^2*nf)/(32*ep^3) + (67*Lb^2*nf)/(288*ep^2) + 
    (133*Lb^2*nf)/(216*ep) + (133*Lb^3*nf)/216 + (3*Lb^3*nf)/(32*ep^2) + 
    (67*Lb^3*nf)/(288*ep) + (67*Lb^4*nf)/384 + (9*Lb^4*nf)/(128*ep) + 
    (27*Lb^5*nf)/640 - (280663*Ls*nf)/93312 - (Ls*nf)/(16*ep^4) - 
    (67*Ls*nf)/(432*ep^3) - (133*Ls*nf)/(324*ep^2) - (5729*Ls*nf)/(5184*ep) - 
    (5729*Lb*Ls*nf)/1728 - (3*Lb*Ls*nf)/(16*ep^3) - 
    (67*Lb*Ls*nf)/(144*ep^2) - (133*Lb*Ls*nf)/(108*ep) - 
    (133*Lb^2*Ls*nf)/72 - (9*Lb^2*Ls*nf)/(32*ep^2) - 
    (67*Lb^2*Ls*nf)/(96*ep) - (67*Lb^3*Ls*nf)/96 - (9*Lb^3*Ls*nf)/(32*ep) - 
    (27*Lb^4*Ls*nf)/128 + (41*Ls^2*nf)/162 + (Ls^2*nf)/(24*ep^3) + 
    (5*Ls^2*nf)/(72*ep^2) + (7*Ls^2*nf)/(54*ep) + (7*Lb*Ls^2*nf)/18 + 
    (Lb*Ls^2*nf)/(8*ep^2) + (5*Lb*Ls^2*nf)/(24*ep) + (5*Lb^2*Ls^2*nf)/16 + 
    (3*Lb^2*Ls^2*nf)/(16*ep) + (3*Lb^3*Ls^2*nf)/16 - 
    (221621*nf)/(373248*nc^2) - nf/(96*ep^5*nc^2) - (5*nf)/(288*ep^4*nc^2) - 
    (59*nf)/(1728*ep^3*nc^2) - (821*nf)/(10368*ep^2*nc^2) - 
    (12941*nf)/(62208*ep*nc^2) - (12941*Lb*nf)/(20736*nc^2) - 
    (Lb*nf)/(32*ep^4*nc^2) - (5*Lb*nf)/(96*ep^3*nc^2) - 
    (59*Lb*nf)/(576*ep^2*nc^2) - (821*Lb*nf)/(3456*ep*nc^2) - 
    (821*Lb^2*nf)/(2304*nc^2) - (3*Lb^2*nf)/(64*ep^3*nc^2) - 
    (5*Lb^2*nf)/(64*ep^2*nc^2) - (59*Lb^2*nf)/(384*ep*nc^2) - 
    (59*Lb^3*nf)/(384*nc^2) - (3*Lb^3*nf)/(64*ep^2*nc^2) - 
    (5*Lb^3*nf)/(64*ep*nc^2) - (15*Lb^4*nf)/(256*nc^2) - 
    (9*Lb^4*nf)/(256*ep*nc^2) - (27*Lb^5*nf)/(1280*nc^2) + 
    (12941*Ls*nf)/(20736*nc^2) + (Ls*nf)/(32*ep^4*nc^2) + 
    (5*Ls*nf)/(96*ep^3*nc^2) + (59*Ls*nf)/(576*ep^2*nc^2) + 
    (821*Ls*nf)/(3456*ep*nc^2) + (821*Lb*Ls*nf)/(1152*nc^2) + 
    (3*Lb*Ls*nf)/(32*ep^3*nc^2) + (5*Lb*Ls*nf)/(32*ep^2*nc^2) + 
    (59*Lb*Ls*nf)/(192*ep*nc^2) + (59*Lb^2*Ls*nf)/(128*nc^2) + 
    (9*Lb^2*Ls*nf)/(64*ep^2*nc^2) + (15*Lb^2*Ls*nf)/(64*ep*nc^2) + 
    (15*Lb^3*Ls*nf)/(64*nc^2) + (9*Lb^3*Ls*nf)/(64*ep*nc^2) + 
    (27*Lb^4*Ls*nf)/(256*nc^2) - (41*Ls^2*nf)/(324*nc^2) - 
    (Ls^2*nf)/(48*ep^3*nc^2) - (5*Ls^2*nf)/(144*ep^2*nc^2) - 
    (7*Ls^2*nf)/(108*ep*nc^2) - (7*Lb*Ls^2*nf)/(36*nc^2) - 
    (Lb*Ls^2*nf)/(16*ep^2*nc^2) - (5*Lb*Ls^2*nf)/(48*ep*nc^2) - 
    (5*Lb^2*Ls^2*nf)/(32*nc^2) - (3*Lb^2*Ls^2*nf)/(32*ep*nc^2) - 
    (3*Lb^3*Ls^2*nf)/(32*nc^2) - (7290577*nc^2*nf)/3359232 - 
    (nc^2*nf)/(96*ep^5) - (89*nc^2*nf)/(2592*ep^4) - 
    (1597*nc^2*nf)/(15552*ep^3) - (8995*nc^2*nf)/(31104*ep^2) - 
    (444857*nc^2*nf)/(559872*ep) - (444857*Lb*nc^2*nf)/186624 - 
    (Lb*nc^2*nf)/(32*ep^4) - (89*Lb*nc^2*nf)/(864*ep^3) - 
    (1597*Lb*nc^2*nf)/(5184*ep^2) - (8995*Lb*nc^2*nf)/(10368*ep) - 
    (8995*Lb^2*nc^2*nf)/6912 - (3*Lb^2*nc^2*nf)/(64*ep^3) - 
    (89*Lb^2*nc^2*nf)/(576*ep^2) - (1597*Lb^2*nc^2*nf)/(3456*ep) - 
    (1597*Lb^3*nc^2*nf)/3456 - (3*Lb^3*nc^2*nf)/(64*ep^2) - 
    (89*Lb^3*nc^2*nf)/(576*ep) - (89*Lb^4*nc^2*nf)/768 - 
    (9*Lb^4*nc^2*nf)/(256*ep) - (27*Lb^5*nc^2*nf)/1280 + 
    (444857*Ls*nc^2*nf)/186624 + (Ls*nc^2*nf)/(32*ep^4) + 
    (89*Ls*nc^2*nf)/(864*ep^3) + (1597*Ls*nc^2*nf)/(5184*ep^2) + 
    (8995*Ls*nc^2*nf)/(10368*ep) + (8995*Lb*Ls*nc^2*nf)/3456 + 
    (3*Lb*Ls*nc^2*nf)/(32*ep^3) + (89*Lb*Ls*nc^2*nf)/(288*ep^2) + 
    (1597*Lb*Ls*nc^2*nf)/(1728*ep) + (1597*Lb^2*Ls*nc^2*nf)/1152 + 
    (9*Lb^2*Ls*nc^2*nf)/(64*ep^2) + (89*Lb^2*Ls*nc^2*nf)/(192*ep) + 
    (89*Lb^3*Ls*nc^2*nf)/192 + (9*Lb^3*Ls*nc^2*nf)/(64*ep) + 
    (27*Lb^4*Ls*nc^2*nf)/256 - (41*Ls^2*nc^2*nf)/324 - 
    (Ls^2*nc^2*nf)/(48*ep^3) - (5*Ls^2*nc^2*nf)/(144*ep^2) - 
    (7*Ls^2*nc^2*nf)/(108*ep) - (7*Lb*Ls^2*nc^2*nf)/36 - 
    (Lb*Ls^2*nc^2*nf)/(16*ep^2) - (5*Lb*Ls^2*nc^2*nf)/(48*ep) - 
    (5*Lb^2*Ls^2*nc^2*nf)/32 - (3*Lb^2*Ls^2*nc^2*nf)/(32*ep) - 
    (3*Lb^3*Ls^2*nc^2*nf)/32 - (547*nf^2)/(6561*nc) - nf^2/(648*ep^4*nc) - 
    (5*nf^2)/(972*ep^3*nc) - nf^2/(72*ep^2*nc) - (76*nf^2)/(2187*ep*nc) - 
    (76*Lb*nf^2)/(729*nc) - (Lb*nf^2)/(216*ep^3*nc) - 
    (5*Lb*nf^2)/(324*ep^2*nc) - (Lb*nf^2)/(24*ep*nc) - (Lb^2*nf^2)/(16*nc) - 
    (Lb^2*nf^2)/(144*ep^2*nc) - (5*Lb^2*nf^2)/(216*ep*nc) - 
    (5*Lb^3*nf^2)/(216*nc) - (Lb^3*nf^2)/(144*ep*nc) - (Lb^4*nf^2)/(192*nc) + 
    (76*Ls*nf^2)/(729*nc) + (Ls*nf^2)/(216*ep^3*nc) + 
    (5*Ls*nf^2)/(324*ep^2*nc) + (Ls*nf^2)/(24*ep*nc) + (Lb*Ls*nf^2)/(8*nc) + 
    (Lb*Ls*nf^2)/(72*ep^2*nc) + (5*Lb*Ls*nf^2)/(108*ep*nc) + 
    (5*Lb^2*Ls*nf^2)/(72*nc) + (Lb^2*Ls*nf^2)/(48*ep*nc) + 
    (Lb^3*Ls*nf^2)/(48*nc) + (547*nc*nf^2)/6561 + (nc*nf^2)/(648*ep^4) + 
    (5*nc*nf^2)/(972*ep^3) + (nc*nf^2)/(72*ep^2) + (76*nc*nf^2)/(2187*ep) + 
    (76*Lb*nc*nf^2)/729 + (Lb*nc*nf^2)/(216*ep^3) + 
    (5*Lb*nc*nf^2)/(324*ep^2) + (Lb*nc*nf^2)/(24*ep) + (Lb^2*nc*nf^2)/16 + 
    (Lb^2*nc*nf^2)/(144*ep^2) + (5*Lb^2*nc*nf^2)/(216*ep) + 
    (5*Lb^3*nc*nf^2)/216 + (Lb^3*nc*nf^2)/(144*ep) + (Lb^4*nc*nf^2)/192 - 
    (76*Ls*nc*nf^2)/729 - (Ls*nc*nf^2)/(216*ep^3) - 
    (5*Ls*nc*nf^2)/(324*ep^2) - (Ls*nc*nf^2)/(24*ep) - (Lb*Ls*nc*nf^2)/8 - 
    (Lb*Ls*nc*nf^2)/(72*ep^2) - (5*Lb*Ls*nc*nf^2)/(108*ep) - 
    (5*Lb^2*Ls*nc*nf^2)/72 - (Lb^2*Ls*nc*nf^2)/(48*ep) - 
    (Lb^3*Ls*nc*nf^2)/48 + Pi^2/(192*ep^4*nc^3) + (Lb*Pi^2)/(64*ep^3*nc^3) + 
    (3*Lb^2*Pi^2)/(128*ep^2*nc^3) + (3*Lb^3*Pi^2)/(128*ep*nc^3) + 
    (9*Lb^4*Pi^2)/(512*nc^3) - (Ls*Pi^2)/(192*ep^3*nc^3) - 
    (Lb*Ls*Pi^2)/(64*ep^2*nc^3) - (3*Lb^2*Ls*Pi^2)/(128*ep*nc^3) - 
    (3*Lb^3*Ls*Pi^2)/(128*nc^3) - (Ls^2*Pi^2)/(192*ep^2*nc^3) - 
    (Lb*Ls^2*Pi^2)/(64*ep*nc^3) - (3*Lb^2*Ls^2*Pi^2)/(128*nc^3) + 
    (Ls^3*Pi^2)/(192*ep*nc^3) + (Lb*Ls^3*Pi^2)/(64*nc^3) - 
    (4249*Pi^2)/(15552*nc) - Pi^2/(48*ep^4*nc) - (77*Pi^2)/(2304*ep^3*nc) - 
    (469*Pi^2)/(6912*ep^2*nc) - (707*Pi^2)/(5184*ep*nc) - 
    (707*Lb*Pi^2)/(1728*nc) - (Lb*Pi^2)/(16*ep^3*nc) - 
    (77*Lb*Pi^2)/(768*ep^2*nc) - (469*Lb*Pi^2)/(2304*ep*nc) - 
    (469*Lb^2*Pi^2)/(1536*nc) - (3*Lb^2*Pi^2)/(32*ep^2*nc) - 
    (77*Lb^2*Pi^2)/(512*ep*nc) - (77*Lb^3*Pi^2)/(512*nc) - 
    (3*Lb^3*Pi^2)/(32*ep*nc) - (9*Lb^4*Pi^2)/(128*nc) + 
    (101*Ls*Pi^2)/(1728*nc) + (Ls*Pi^2)/(32*ep^3*nc) + 
    (11*Ls*Pi^2)/(768*ep^2*nc) + (67*Ls*Pi^2)/(2304*ep*nc) + 
    (67*Lb*Ls*Pi^2)/(768*nc) + (3*Lb*Ls*Pi^2)/(32*ep^2*nc) + 
    (11*Lb*Ls*Pi^2)/(256*ep*nc) + (33*Lb^2*Ls*Pi^2)/(512*nc) + 
    (9*Lb^2*Ls*Pi^2)/(64*ep*nc) + (9*Lb^3*Ls*Pi^2)/(64*nc) + 
    (67*Ls^2*Pi^2)/(1152*nc) + (Ls^2*Pi^2)/(192*ep^2*nc) + 
    (11*Ls^2*Pi^2)/(384*ep*nc) + (11*Lb*Ls^2*Pi^2)/(128*nc) + 
    (Lb*Ls^2*Pi^2)/(64*ep*nc) + (3*Lb^2*Ls^2*Pi^2)/(128*nc) - 
    (Ls^3*Pi^2)/(64*ep*nc) - (3*Lb*Ls^3*Pi^2)/(64*nc) + 
    (843385*nc*Pi^2)/559872 + (5*nc*Pi^2)/(192*ep^4) + 
    (781*nc*Pi^2)/(10368*ep^3) + (1643*nc*Pi^2)/(7776*ep^2) + 
    (53053*nc*Pi^2)/(93312*ep) + (53053*Lb*nc*Pi^2)/31104 + 
    (5*Lb*nc*Pi^2)/(64*ep^3) + (781*Lb*nc*Pi^2)/(3456*ep^2) + 
    (1643*Lb*nc*Pi^2)/(2592*ep) + (1643*Lb^2*nc*Pi^2)/1728 + 
    (15*Lb^2*nc*Pi^2)/(128*ep^2) + (781*Lb^2*nc*Pi^2)/(2304*ep) + 
    (781*Lb^3*nc*Pi^2)/2304 + (15*Lb^3*nc*Pi^2)/(128*ep) + 
    (45*Lb^4*nc*Pi^2)/512 - (1951*Ls*nc*Pi^2)/31104 - 
    (3*Ls*nc*Pi^2)/(64*ep^3) - (187*Ls*nc*Pi^2)/(3456*ep^2) - 
    (97*Ls*nc*Pi^2)/(1296*ep) - (97*Lb*Ls*nc*Pi^2)/432 - 
    (9*Lb*Ls*nc*Pi^2)/(64*ep^2) - (187*Lb*Ls*nc*Pi^2)/(1152*ep) - 
    (187*Lb^2*Ls*nc*Pi^2)/768 - (27*Lb^2*Ls*nc*Pi^2)/(128*ep) - 
    (27*Lb^3*Ls*nc*Pi^2)/128 - (67*Ls^2*nc*Pi^2)/576 + 
    (Ls^2*nc*Pi^2)/(192*ep^2) - (11*Ls^2*nc*Pi^2)/(192*ep) - 
    (11*Lb*Ls^2*nc*Pi^2)/64 + (Lb*Ls^2*nc*Pi^2)/(64*ep) + 
    (3*Lb^2*Ls^2*nc*Pi^2)/128 + (Ls^3*nc*Pi^2)/(64*ep) + 
    (3*Lb*Ls^3*nc*Pi^2)/64 - (690421*nc^3*Pi^2)/559872 - 
    (nc^3*Pi^2)/(96*ep^4) - (869*nc^3*Pi^2)/(20736*ep^3) - 
    (8923*nc^3*Pi^2)/(62208*ep^2) - (40327*nc^3*Pi^2)/(93312*ep) - 
    (40327*Lb*nc^3*Pi^2)/31104 - (Lb*nc^3*Pi^2)/(32*ep^3) - 
    (869*Lb*nc^3*Pi^2)/(6912*ep^2) - (8923*Lb*nc^3*Pi^2)/(20736*ep) - 
    (8923*Lb^2*nc^3*Pi^2)/13824 - (3*Lb^2*nc^3*Pi^2)/(64*ep^2) - 
    (869*Lb^2*nc^3*Pi^2)/(4608*ep) - (869*Lb^3*nc^3*Pi^2)/4608 - 
    (3*Lb^3*nc^3*Pi^2)/(64*ep) - (9*Lb^4*nc^3*Pi^2)/256 + 
    (133*Ls*nc^3*Pi^2)/31104 + (Ls*nc^3*Pi^2)/(48*ep^3) + 
    (275*Ls*nc^3*Pi^2)/(6912*ep^2) + (949*Ls*nc^3*Pi^2)/(20736*ep) + 
    (949*Lb*Ls*nc^3*Pi^2)/6912 + (Lb*Ls*nc^3*Pi^2)/(16*ep^2) + 
    (275*Lb*Ls*nc^3*Pi^2)/(2304*ep) + (275*Lb^2*Ls*nc^3*Pi^2)/1536 + 
    (3*Lb^2*Ls*nc^3*Pi^2)/(32*ep) + (3*Lb^3*Ls*nc^3*Pi^2)/32 + 
    (67*Ls^2*nc^3*Pi^2)/1152 - (Ls^2*nc^3*Pi^2)/(192*ep^2) + 
    (11*Ls^2*nc^3*Pi^2)/(384*ep) + (11*Lb*Ls^2*nc^3*Pi^2)/128 - 
    (Lb*Ls^2*nc^3*Pi^2)/(64*ep) - (3*Lb^2*Ls^2*nc^3*Pi^2)/128 - 
    (Ls^3*nc^3*Pi^2)/(192*ep) - (Lb*Ls^3*nc^3*Pi^2)/64 - 
    (215029*nf*Pi^2)/559872 - (71*nf*Pi^2)/(5184*ep^3) - 
    (685*nf*Pi^2)/(15552*ep^2) - (3085*nf*Pi^2)/(23328*ep) - 
    (3085*Lb*nf*Pi^2)/7776 - (71*Lb*nf*Pi^2)/(1728*ep^2) - 
    (685*Lb*nf*Pi^2)/(5184*ep) - (685*Lb^2*nf*Pi^2)/3456 - 
    (71*Lb^2*nf*Pi^2)/(1152*ep) - (71*Lb^3*nf*Pi^2)/1152 - 
    (191*Ls*nf*Pi^2)/7776 + (17*Ls*nf*Pi^2)/(1728*ep^2) + 
    (19*Ls*nf*Pi^2)/(5184*ep) + (19*Lb*Ls*nf*Pi^2)/1728 + 
    (17*Lb*Ls*nf*Pi^2)/(576*ep) + (17*Lb^2*Ls*nf*Pi^2)/384 + 
    (5*Ls^2*nf*Pi^2)/288 + (Ls^2*nf*Pi^2)/(96*ep) + (Lb*Ls^2*nf*Pi^2)/32 + 
    (7067*nf*Pi^2)/(124416*nc^2) + (7*nf*Pi^2)/(1152*ep^3*nc^2) + 
    (35*nf*Pi^2)/(3456*ep^2*nc^2) + (437*nf*Pi^2)/(20736*ep*nc^2) + 
    (437*Lb*nf*Pi^2)/(6912*nc^2) + (7*Lb*nf*Pi^2)/(384*ep^2*nc^2) + 
    (35*Lb*nf*Pi^2)/(1152*ep*nc^2) + (35*Lb^2*nf*Pi^2)/(768*nc^2) + 
    (7*Lb^2*nf*Pi^2)/(256*ep*nc^2) + (7*Lb^3*nf*Pi^2)/(256*nc^2) - 
    (47*Ls*nf*Pi^2)/(6912*nc^2) - (Ls*nf*Pi^2)/(384*ep^2*nc^2) - 
    (5*Ls*nf*Pi^2)/(1152*ep*nc^2) - (5*Lb*Ls*nf*Pi^2)/(384*nc^2) - 
    (Lb*Ls*nf*Pi^2)/(128*ep*nc^2) - (3*Lb^2*Ls*nf*Pi^2)/(256*nc^2) - 
    (5*Ls^2*nf*Pi^2)/(576*nc^2) - (Ls^2*nf*Pi^2)/(192*ep*nc^2) - 
    (Lb*Ls^2*nf*Pi^2)/(64*nc^2) + (366455*nc^2*nf*Pi^2)/1119744 + 
    (79*nc^2*nf*Pi^2)/(10368*ep^3) + (1055*nc^2*nf*Pi^2)/(31104*ep^2) + 
    (20747*nc^2*nf*Pi^2)/(186624*ep) + (20747*Lb*nc^2*nf*Pi^2)/62208 + 
    (79*Lb*nc^2*nf*Pi^2)/(3456*ep^2) + (1055*Lb*nc^2*nf*Pi^2)/(10368*ep) + 
    (1055*Lb^2*nc^2*nf*Pi^2)/6912 + (79*Lb^2*nc^2*nf*Pi^2)/(2304*ep) + 
    (79*Lb^3*nc^2*nf*Pi^2)/2304 + (1951*Ls*nc^2*nf*Pi^2)/62208 - 
    (25*Ls*nc^2*nf*Pi^2)/(3456*ep^2) + (7*Ls*nc^2*nf*Pi^2)/(10368*ep) + 
    (7*Lb*Ls*nc^2*nf*Pi^2)/3456 - (25*Lb*Ls*nc^2*nf*Pi^2)/(1152*ep) - 
    (25*Lb^2*Ls*nc^2*nf*Pi^2)/768 - (5*Ls^2*nc^2*nf*Pi^2)/576 - 
    (Ls^2*nc^2*nf*Pi^2)/(192*ep) - (Lb*Ls^2*nc^2*nf*Pi^2)/64 + 
    (5*nf^2*Pi^2)/(288*nc) + (5*nf^2*Pi^2)/(2592*ep^2*nc) + 
    (25*nf^2*Pi^2)/(3888*ep*nc) + (25*Lb*nf^2*Pi^2)/(1296*nc) + 
    (5*Lb*nf^2*Pi^2)/(864*ep*nc) + (5*Lb^2*nf^2*Pi^2)/(576*nc) + 
    (5*Ls*nf^2*Pi^2)/(1296*nc) + (Ls*nf^2*Pi^2)/(864*ep*nc) + 
    (Lb*Ls*nf^2*Pi^2)/(288*nc) - (5*nc*nf^2*Pi^2)/288 - 
    (5*nc*nf^2*Pi^2)/(2592*ep^2) - (25*nc*nf^2*Pi^2)/(3888*ep) - 
    (25*Lb*nc*nf^2*Pi^2)/1296 - (5*Lb*nc*nf^2*Pi^2)/(864*ep) - 
    (5*Lb^2*nc*nf^2*Pi^2)/576 - (5*Ls*nc*nf^2*Pi^2)/1296 - 
    (Ls*nc*nf^2*Pi^2)/(864*ep) - (Lb*Ls*nc*nf^2*Pi^2)/288 + 
    (17*Pi^4)/(23040*ep^2*nc^3) + (17*Lb*Pi^4)/(7680*ep*nc^3) + 
    (17*Lb^2*Pi^4)/(5120*nc^3) - (11*Ls*Pi^4)/(4608*ep*nc^3) - 
    (11*Lb*Ls*Pi^4)/(1536*nc^3) + (19*Ls^2*Pi^4)/(23040*nc^3) - 
    (4757*Pi^4)/(165888*nc) - Pi^4/(23040*ep^2*nc) - 
    (781*Pi^4)/(55296*ep*nc) - (781*Lb*Pi^4)/(18432*nc) - 
    (Lb*Pi^4)/(7680*ep*nc) - (Lb^2*Pi^4)/(5120*nc) + 
    (583*Ls*Pi^4)/(30720*nc) + (121*Ls*Pi^4)/(7680*ep*nc) + 
    (121*Lb*Ls*Pi^4)/(2560*nc) - (65*Ls^2*Pi^4)/(4608*nc) + 
    (5869*nc*Pi^4)/62208 - (617*nc*Pi^4)/(207360*ep^2) + 
    (2321*nc*Pi^4)/(138240*ep) + (2321*Lb*nc*Pi^4)/46080 - 
    (617*Lb*nc*Pi^4)/(69120*ep) - (617*Lb^2*nc*Pi^4)/46080 - 
    (3773*Ls*nc*Pi^4)/46080 - (1507*Ls*nc*Pi^4)/(69120*ep) - 
    (1507*Lb*Ls*nc*Pi^4)/23040 + (593*Ls^2*nc*Pi^4)/23040 - 
    (32681*nc^3*Pi^4)/497664 + (473*nc^3*Pi^4)/(207360*ep^2) - 
    (737*nc^3*Pi^4)/(276480*ep) - (737*Lb*nc^3*Pi^4)/92160 + 
    (473*Lb*nc^3*Pi^4)/(69120*ep) + (473*Lb^2*nc^3*Pi^4)/46080 + 
    (5797*Ls*nc^3*Pi^4)/92160 + (583*Ls*nc^3*Pi^4)/(69120*ep) + 
    (583*Lb*Ls*nc^3*Pi^4)/23040 - (287*Ls^2*nc^3*Pi^4)/23040 - 
    (16427*nf*Pi^4)/622080 - (211*nf*Pi^4)/(69120*ep) - 
    (211*Lb*nf*Pi^4)/23040 + (343*Ls*nf*Pi^4)/23040 + 
    (77*nf*Pi^4)/(15360*nc^2) + (43*nf*Pi^4)/(15360*ep*nc^2) + 
    (43*Lb*nf*Pi^4)/(5120*nc^2) - (191*Ls*nf*Pi^4)/(46080*nc^2) + 
    (26617*nc^2*nf*Pi^4)/1244160 + (7*nc^2*nf*Pi^4)/(27648*ep) + 
    (7*Lb*nc^2*nf*Pi^4)/9216 - (11*Ls*nc^2*nf*Pi^4)/1024 + 
    (109*nf^2*Pi^4)/(62208*nc) - (109*nc*nf^2*Pi^4)/62208 - 
    (149*Pi^6)/(5806080*nc^3) + (1349*Pi^6)/(322560*nc) - 
    (54811*nc*Pi^6)/7464960 + (2081*nc^3*Pi^6)/653184 + 
    Zeta[3]/(24*ep^3*nc^3) + (Lb*Zeta[3])/(8*ep^2*nc^3) + 
    (3*Lb^2*Zeta[3])/(16*ep*nc^3) + (3*Lb^3*Zeta[3])/(16*nc^3) - 
    (Ls*Zeta[3])/(16*ep^2*nc^3) - (3*Lb*Ls*Zeta[3])/(16*ep*nc^3) - 
    (9*Lb^2*Ls*Zeta[3])/(32*nc^3) + (Ls^3*Zeta[3])/(48*nc^3) - 
    (101*Zeta[3])/(54*nc) - (11*Zeta[3])/(32*ep^3*nc) - 
    (11*Zeta[3])/(24*ep^2*nc) - (67*Zeta[3])/(72*ep*nc) - 
    (67*Lb*Zeta[3])/(24*nc) - (33*Lb*Zeta[3])/(32*ep^2*nc) - 
    (11*Lb*Zeta[3])/(8*ep*nc) - (33*Lb^2*Zeta[3])/(16*nc) - 
    (99*Lb^2*Zeta[3])/(64*ep*nc) - (99*Lb^3*Zeta[3])/(64*nc) + 
    (469*Ls*Zeta[3])/(576*nc) + (27*Ls*Zeta[3])/(32*ep^2*nc) + 
    (77*Ls*Zeta[3])/(192*ep*nc) + (77*Lb*Ls*Zeta[3])/(64*nc) + 
    (81*Lb*Ls*Zeta[3])/(32*ep*nc) + (243*Lb^2*Ls*Zeta[3])/(64*nc) + 
    (11*Ls^2*Zeta[3])/(96*nc) - (7*Ls^2*Zeta[3])/(16*ep*nc) - 
    (21*Lb*Ls^2*Zeta[3])/(16*nc) - (Ls^3*Zeta[3])/(16*nc) + 
    (46055*nc*Zeta[3])/3888 + (9*nc*Zeta[3])/(16*ep^3) + 
    (77*nc*Zeta[3])/(54*ep^2) + (307*nc*Zeta[3])/(72*ep) + 
    (307*Lb*nc*Zeta[3])/24 + (27*Lb*nc*Zeta[3])/(16*ep^2) + 
    (77*Lb*nc*Zeta[3])/(18*ep) + (77*Lb^2*nc*Zeta[3])/12 + 
    (81*Lb^2*nc*Zeta[3])/(32*ep) + (81*Lb^3*nc*Zeta[3])/32 - 
    (91*Ls*nc*Zeta[3])/18 - (3*Ls*nc*Zeta[3])/(2*ep^2) - 
    (671*Ls*nc*Zeta[3])/(288*ep) - (671*Lb*Ls*nc*Zeta[3])/96 - 
    (9*Lb*Ls*nc*Zeta[3])/(2*ep) - (27*Lb^2*Ls*nc*Zeta[3])/4 - 
    (11*Ls^2*nc*Zeta[3])/48 + (7*Ls^2*nc*Zeta[3])/(8*ep) + 
    (21*Lb*Ls^2*nc*Zeta[3])/8 + (Ls^3*nc*Zeta[3])/16 - 
    (38783*nc^3*Zeta[3])/3888 - (25*nc^3*Zeta[3])/(96*ep^3) - 
    (209*nc^3*Zeta[3])/(216*ep^2) - (10*nc^3*Zeta[3])/(3*ep) - 
    10*Lb*nc^3*Zeta[3] - (25*Lb*nc^3*Zeta[3])/(32*ep^2) - 
    (209*Lb*nc^3*Zeta[3])/(72*ep) - (209*Lb^2*nc^3*Zeta[3])/48 - 
    (75*Lb^2*nc^3*Zeta[3])/(64*ep) - (75*Lb^3*nc^3*Zeta[3])/64 + 
    (2443*Ls*nc^3*Zeta[3])/576 + (23*Ls*nc^3*Zeta[3])/(32*ep^2) + 
    (1111*Ls*nc^3*Zeta[3])/(576*ep) + (1111*Lb*Ls*nc^3*Zeta[3])/192 + 
    (69*Lb*Ls*nc^3*Zeta[3])/(32*ep) + (207*Lb^2*Ls*nc^3*Zeta[3])/64 + 
    (11*Ls^2*nc^3*Zeta[3])/96 - (7*Ls^2*nc^3*Zeta[3])/(16*ep) - 
    (21*Lb*Ls^2*nc^3*Zeta[3])/16 - (Ls^3*nc^3*Zeta[3])/48 - 
    (3541*nf*Zeta[3])/1296 - (7*nf*Zeta[3])/(27*ep^2) - 
    (1159*nf*Zeta[3])/(1296*ep) - (1159*Lb*nf*Zeta[3])/432 - 
    (7*Lb*nf*Zeta[3])/(9*ep) - (7*Lb^2*nf*Zeta[3])/6 + 
    (155*Ls*nf*Zeta[3])/216 + (61*Ls*nf*Zeta[3])/(144*ep) + 
    (61*Lb*Ls*nf*Zeta[3])/48 + (Ls^2*nf*Zeta[3])/24 + 
    (1135*nf*Zeta[3])/(2592*nc^2) + (7*nf*Zeta[3])/(72*ep^2*nc^2) + 
    (79*nf*Zeta[3])/(432*ep*nc^2) + (79*Lb*nf*Zeta[3])/(144*nc^2) + 
    (7*Lb*nf*Zeta[3])/(24*ep*nc^2) + (7*Lb^2*nf*Zeta[3])/(16*nc^2) - 
    (73*Ls*nf*Zeta[3])/(288*nc^2) - (11*Ls*nf*Zeta[3])/(96*ep*nc^2) - 
    (11*Lb*Ls*nf*Zeta[3])/(32*nc^2) - (Ls^2*nf*Zeta[3])/(48*nc^2) + 
    (5947*nc^2*nf*Zeta[3])/2592 + (35*nc^2*nf*Zeta[3])/(216*ep^2) + 
    (461*nc^2*nf*Zeta[3])/(648*ep) + (461*Lb*nc^2*nf*Zeta[3])/216 + 
    (35*Lb*nc^2*nf*Zeta[3])/(72*ep) + (35*Lb^2*nc^2*nf*Zeta[3])/48 - 
    (401*Ls*nc^2*nf*Zeta[3])/864 - (89*Ls*nc^2*nf*Zeta[3])/(288*ep) - 
    (89*Lb*Ls*nc^2*nf*Zeta[3])/96 - (Ls^2*nc^2*nf*Zeta[3])/48 + 
    (25*nf^2*Zeta[3])/(243*nc) + (5*nf^2*Zeta[3])/(162*ep*nc) + 
    (5*Lb*nf^2*Zeta[3])/(54*nc) + (7*Ls*nf^2*Zeta[3])/(216*nc) - 
    (25*nc*nf^2*Zeta[3])/243 - (5*nc*nf^2*Zeta[3])/(162*ep) - 
    (5*Lb*nc*nf^2*Zeta[3])/54 - (7*Ls*nc*nf^2*Zeta[3])/216 - 
    (Ls*Pi^2*Zeta[3])/(64*nc^3) - (55*Pi^2*Zeta[3])/(1152*nc) + 
    (37*Pi^2*Zeta[3])/(384*ep*nc) + (37*Lb*Pi^2*Zeta[3])/(128*nc) + 
    (11*Ls*Pi^2*Zeta[3])/(384*nc) - (583*nc*Pi^2*Zeta[3])/1728 - 
    (377*nc*Pi^2*Zeta[3])/(1728*ep) - (377*Lb*nc*Pi^2*Zeta[3])/576 + 
    (19*Ls*nc*Pi^2*Zeta[3])/288 + (1331*nc^3*Pi^2*Zeta[3])/3456 + 
    (421*nc^3*Pi^2*Zeta[3])/(3456*ep) + (421*Lb*nc^3*Pi^2*Zeta[3])/1152 - 
    (91*Ls*nc^3*Pi^2*Zeta[3])/1152 + (53*nf*Pi^2*Zeta[3])/864 - 
    (5*nf*Pi^2*Zeta[3])/(576*nc^2) - (91*nc^2*nf*Pi^2*Zeta[3])/1728 - 
    Zeta[3]^2/(96*nc^3) + (5*Zeta[3]^2)/(4*nc) - (943*nc*Zeta[3]^2)/288 + 
    (293*nc^3*Zeta[3]^2)/144 + Zeta[5]/(20*ep*nc^3) + 
    (3*Lb*Zeta[5])/(20*nc^3) - (7*Ls*Zeta[5])/(80*nc^3) - 
    (297*Zeta[5])/(160*nc) - (29*Zeta[5])/(160*ep*nc) - 
    (87*Lb*Zeta[5])/(160*nc) + (357*Ls*Zeta[5])/(160*nc) + 
    (407*nc*Zeta[5])/180 - (23*nc*Zeta[5])/(80*ep) - (69*Lb*nc*Zeta[5])/80 - 
    (27*Ls*nc*Zeta[5])/10 - (583*nc^3*Zeta[5])/1440 + 
    (67*nc^3*Zeta[5])/(160*ep) + (201*Lb*nc^3*Zeta[5])/160 + 
    (89*Ls*nc^3*Zeta[5])/160 - (37*nf*Zeta[5])/90 + 
    (313*nf*Zeta[5])/(720*nc^2) - (17*nc^2*nf*Zeta[5])/720


==> anc/PT_SoftFunction_Renormalized.m <==
IIPTSoftRenormalized[g, 0] = 1
 
IIPTSoftRenormalized[g, 1] = (Lb^2*nc)/2 - Lb*Ls*nc - (nc*Pi^2)/12
 
IIPTSoftRenormalized[g, 2] = (607*nc^2)/324 + (101*Lb*nc^2)/54 + 
    (67*Lb^2*nc^2)/72 + (11*Lb^3*nc^2)/72 + (Lb^4*nc^2)/8 - 
    (101*Ls*nc^2)/54 - (67*Lb*Ls*nc^2)/36 - (11*Lb^2*Ls*nc^2)/24 - 
    (Lb^3*Ls*nc^2)/2 + (Lb^2*Ls^2*nc^2)/2 - (41*nc*nf)/162 - 
    (7*Lb*nc*nf)/27 - (5*Lb^2*nc*nf)/36 - (Lb^3*nc*nf)/36 + (7*Ls*nc*nf)/27 + 
    (5*Lb*Ls*nc*nf)/18 + (Lb^2*Ls*nc*nf)/12 - (67*nc^2*Pi^2)/288 - 
    (11*Lb*nc^2*Pi^2)/72 - (Lb^2*nc^2*Pi^2)/12 + (Lb*Ls*nc^2*Pi^2)/6 + 
    (5*nc*nf*Pi^2)/144 + (Lb*nc*nf*Pi^2)/36 + (nc^2*Pi^4)/96 - 
    (77*nc^2*Zeta[3])/72 - (7*Lb*nc^2*Zeta[3])/4 + (7*Ls*nc^2*Zeta[3])/4 + 
    (7*nc*nf*Zeta[3])/36
 
IIPTSoftRenormalized[g, 3] = (5211949*nc^3)/839808 + (297029*Lb*nc^3)/46656 + 
    (20359*Lb^2*nc^3)/5184 + (1051*Lb^3*nc^3)/648 + (925*Lb^4*nc^3)/1728 + 
    (11*Lb^5*nc^3)/144 + (Lb^6*nc^3)/48 - (297029*Ls*nc^3)/46656 - 
    (20359*Lb*Ls*nc^3)/2592 - (1051*Lb^2*Ls*nc^3)/216 - 
    (925*Lb^3*Ls*nc^3)/432 - (55*Lb^4*Ls*nc^3)/144 - (Lb^5*Ls*nc^3)/8 + 
    (101*Lb*Ls^2*nc^3)/54 + (67*Lb^2*Ls^2*nc^3)/36 + (11*Lb^3*Ls^2*nc^3)/24 + 
    (Lb^4*Ls^2*nc^3)/4 - (Lb^3*Ls^3*nc^3)/6 + (42727*nf)/62208 + 
    (1711*Lb*nf)/3456 + (55*Lb^2*nf)/384 + (Lb^3*nf)/96 - (1711*Ls*nf)/3456 - 
    (55*Lb*Ls*nf)/192 - (Lb^2*Ls*nf)/32 - (2804689*nc^2*nf)/1679616 - 
    (171449*Lb*nc^2*nf)/93312 - (3667*Lb^2*nc^2*nf)/3456 - 
    (941*Lb^3*nc^2*nf)/2592 - (41*Lb^4*nc^2*nf)/432 - (Lb^5*nc^2*nf)/72 + 
    (171449*Ls*nc^2*nf)/93312 + (3667*Lb*Ls*nc^2*nf)/1728 + 
    (941*Lb^2*Ls*nc^2*nf)/864 + (41*Lb^3*Ls*nc^2*nf)/108 + 
    (5*Lb^4*Ls*nc^2*nf)/72 - (7*Lb*Ls^2*nc^2*nf)/27 - 
    (5*Lb^2*Ls^2*nc^2*nf)/18 - (Lb^3*Ls^2*nc^2*nf)/12 - (4*nc*nf^2)/6561 + 
    (29*Lb*nc*nf^2)/729 + (25*Lb^2*nc*nf^2)/648 + (5*Lb^3*nc*nf^2)/324 + 
    (Lb^4*nc*nf^2)/432 - (29*Ls*nc*nf^2)/729 - (25*Lb*Ls*nc*nf^2)/324 - 
    (5*Lb^2*Ls*nc*nf^2)/108 - (Lb^3*Ls*nc*nf^2)/108 - 
    (341185*nc^3*Pi^2)/279936 - (4075*Lb*nc^3*Pi^2)/3888 - 
    (845*Lb^2*nc^3*Pi^2)/1728 - (11*Lb^3*nc^3*Pi^2)/96 - 
    (Lb^4*nc^3*Pi^2)/32 + (1405*Ls*nc^3*Pi^2)/3888 + 
    (67*Lb*Ls*nc^3*Pi^2)/96 + (77*Lb^2*Ls*nc^3*Pi^2)/288 + 
    (Lb^3*Ls*nc^3*Pi^2)/8 - (Lb^2*Ls^2*nc^3*Pi^2)/8 - (275*nf*Pi^2)/6912 - 
    (Lb*nf*Pi^2)/96 + (183143*nc^2*nf*Pi^2)/559872 + 
    (2189*Lb*nc^2*nf*Pi^2)/7776 + (89*Lb^2*nc^2*nf*Pi^2)/864 + 
    (Lb^3*nc^2*nf*Pi^2)/48 - (187*Ls*nc^2*nf*Pi^2)/3888 - 
    (5*Lb*Ls*nc^2*nf*Pi^2)/48 - (7*Lb^2*Ls*nc^2*nf*Pi^2)/144 - 
    (17*nc*nf^2*Pi^2)/1296 - (5*Lb*nc*nf^2*Pi^2)/324 - 
    (Lb^2*nc*nf^2*Pi^2)/216 + (833*nc^3*Pi^4)/19440 + 
    (121*Lb*nc^3*Pi^4)/2160 + (47*Lb^2*nc^3*Pi^4)/2880 + 
    (77*Ls*nc^3*Pi^4)/8640 - (47*Lb*Ls*nc^3*Pi^4)/1440 - (19*nf*Pi^4)/12960 - 
    (Lb*nf*Pi^4)/720 + (Ls*nf*Pi^4)/720 - (319*nc^2*nf*Pi^4)/77760 - 
    (5*Lb*nc^2*nf*Pi^4)/432 - (Ls*nc^2*nf*Pi^4)/4320 - 
    (11*nc*nf^2*Pi^4)/38880 - (8377*nc^3*Pi^6)/3265920 - 
    (37783*nc^3*Zeta[3])/3888 - (238*Lb*nc^3*Zeta[3])/27 - 
    (275*Lb^2*nc^3*Zeta[3])/144 - (7*Lb^3*nc^3*Zeta[3])/8 + 
    (1541*Ls*nc^3*Zeta[3])/216 + (275*Lb*Ls*nc^3*Zeta[3])/72 + 
    (21*Lb^2*Ls*nc^3*Zeta[3])/8 - (7*Lb*Ls^2*nc^3*Zeta[3])/4 - 
    (109*nf*Zeta[3])/324 - (19*Lb*nf*Zeta[3])/72 - (Lb^2*nf*Zeta[3])/8 + 
    (19*Ls*nf*Zeta[3])/72 + (Lb*Ls*nf*Zeta[3])/4 + 
    (1237*nc^2*nf*Zeta[3])/648 + (151*Lb*nc^2*nf*Zeta[3])/108 + 
    (2*Lb^2*nc^2*nf*Zeta[3])/9 - (85*Ls*nc^2*nf*Zeta[3])/108 - 
    (4*Lb*Ls*nc^2*nf*Zeta[3])/9 - (35*nc*nf^2*Zeta[3])/972 - 
    (Ls*nc*nf^2*Zeta[3])/18 + (11*nc^3*Pi^2*Zeta[3])/27 + 
    (43*Lb*nc^3*Pi^2*Zeta[3])/144 - (43*Ls*nc^3*Pi^2*Zeta[3])/144 + 
    (5*nf*Pi^2*Zeta[3])/144 - (17*nc^2*nf*Pi^2*Zeta[3])/432 + 
    (29*nc^3*Zeta[3]^2)/18 + (451*nc^3*Zeta[5])/144 + 3*Lb*nc^3*Zeta[5] - 
    3*Ls*nc^3*Zeta[5] - (7*nf*Zeta[5])/36 - (55*nc^2*nf*Zeta[5])/72
 
IIPTSoftRenormalized[q, 0] = 1
 
IIPTSoftRenormalized[q, 1] = -Lb^2/(4*nc) + (Lb*Ls)/(2*nc) + (Lb^2*nc)/4 - 
    (Lb*Ls*nc)/2 + Pi^2/(24*nc) - (nc*Pi^2)/24
 
IIPTSoftRenormalized[q, 2] = -607/648 - (101*Lb)/108 - (67*Lb^2)/144 - 
    (11*Lb^3)/144 - Lb^4/16 + (101*Ls)/108 + (67*Lb*Ls)/72 + 
    (11*Lb^2*Ls)/48 + (Lb^3*Ls)/4 - (Lb^2*Ls^2)/4 + Lb^4/(32*nc^2) - 
    (Lb^3*Ls)/(8*nc^2) + (Lb^2*Ls^2)/(8*nc^2) + (607*nc^2)/648 + 
    (101*Lb*nc^2)/108 + (67*Lb^2*nc^2)/144 + (11*Lb^3*nc^2)/144 + 
    (Lb^4*nc^2)/32 - (101*Ls*nc^2)/108 - (67*Lb*Ls*nc^2)/72 - 
    (11*Lb^2*Ls*nc^2)/48 - (Lb^3*Ls*nc^2)/8 + (Lb^2*Ls^2*nc^2)/8 + 
    (41*nf)/(324*nc) + (7*Lb*nf)/(54*nc) + (5*Lb^2*nf)/(72*nc) + 
    (Lb^3*nf)/(72*nc) - (7*Ls*nf)/(54*nc) - (5*Lb*Ls*nf)/(36*nc) - 
    (Lb^2*Ls*nf)/(24*nc) - (41*nc*nf)/324 - (7*Lb*nc*nf)/54 - 
    (5*Lb^2*nc*nf)/72 - (Lb^3*nc*nf)/72 + (7*Ls*nc*nf)/54 + 
    (5*Lb*Ls*nc*nf)/36 + (Lb^2*Ls*nc*nf)/24 + (67*Pi^2)/576 + 
    (11*Lb*Pi^2)/144 + (Lb^2*Pi^2)/24 - (Lb*Ls*Pi^2)/12 - 
    (Lb^2*Pi^2)/(96*nc^2) + (Lb*Ls*Pi^2)/(48*nc^2) - (67*nc^2*Pi^2)/576 - 
    (11*Lb*nc^2*Pi^2)/144 - (Lb^2*nc^2*Pi^2)/32 + (Lb*Ls*nc^2*Pi^2)/16 - 
    (5*nf*Pi^2)/(288*nc) - (Lb*nf*Pi^2)/(72*nc) + (5*nc*nf*Pi^2)/288 + 
    (Lb*nc*nf*Pi^2)/72 - Pi^4/192 + Pi^4/(1152*nc^2) + (5*nc^2*Pi^4)/1152 + 
    (77*Zeta[3])/144 + (7*Lb*Zeta[3])/8 - (7*Ls*Zeta[3])/8 - 
    (77*nc^2*Zeta[3])/144 - (7*Lb*nc^2*Zeta[3])/8 + (7*Ls*nc^2*Zeta[3])/8 - 
    (7*nf*Zeta[3])/(72*nc) + (7*nc*nf*Zeta[3])/72
 
IIPTSoftRenormalized[q, 3] = -Lb^6/(384*nc^3) + (Lb^5*Ls)/(64*nc^3) - 
    (Lb^4*Ls^2)/(32*nc^3) + (Lb^3*Ls^3)/(48*nc^3) + (607*Lb^2)/(2592*nc) + 
    (101*Lb^3)/(432*nc) + (67*Lb^4)/(576*nc) + (11*Lb^5)/(576*nc) + 
    Lb^6/(128*nc) - (607*Lb*Ls)/(1296*nc) - (101*Lb^2*Ls)/(144*nc) - 
    (67*Lb^3*Ls)/(144*nc) - (55*Lb^4*Ls)/(576*nc) - (3*Lb^5*Ls)/(64*nc) + 
    (101*Lb*Ls^2)/(216*nc) + (67*Lb^2*Ls^2)/(144*nc) + 
    (11*Lb^3*Ls^2)/(96*nc) + (3*Lb^4*Ls^2)/(32*nc) - (Lb^3*Ls^3)/(16*nc) - 
    (5211949*nc)/1679616 - (297029*Lb*nc)/93312 - (20359*Lb^2*nc)/10368 - 
    (1051*Lb^3*nc)/1296 - (925*Lb^4*nc)/3456 - (11*Lb^5*nc)/288 - 
    (Lb^6*nc)/128 + (297029*Ls*nc)/93312 + (20359*Lb*Ls*nc)/5184 + 
    (1051*Lb^2*Ls*nc)/432 + (925*Lb^3*Ls*nc)/864 + (55*Lb^4*Ls*nc)/288 + 
    (3*Lb^5*Ls*nc)/64 - (101*Lb*Ls^2*nc)/108 - (67*Lb^2*Ls^2*nc)/72 - 
    (11*Lb^3*Ls^2*nc)/48 - (3*Lb^4*Ls^2*nc)/32 + (Lb^3*Ls^3*nc)/16 + 
    (5211949*nc^3)/1679616 + (297029*Lb*nc^3)/93312 + (5977*Lb^2*nc^3)/3456 + 
    (187*Lb^3*nc^3)/324 + (523*Lb^4*nc^3)/3456 + (11*Lb^5*nc^3)/576 + 
    (Lb^6*nc^3)/384 - (297029*Ls*nc^3)/93312 - (5977*Lb*Ls*nc^3)/1728 - 
    (187*Lb^2*Ls*nc^3)/108 - (523*Lb^3*Ls*nc^3)/864 - (55*Lb^4*Ls*nc^3)/576 - 
    (Lb^5*Ls*nc^3)/64 + (101*Lb*Ls^2*nc^3)/216 + (67*Lb^2*Ls^2*nc^3)/144 + 
    (11*Lb^3*Ls^2*nc^3)/96 + (Lb^4*Ls^2*nc^3)/32 - (Lb^3*Ls^3*nc^3)/48 + 
    (1979159*nf)/1679616 + (108823*Lb*nf)/93312 + (2081*Lb^2*nf)/3456 + 
    (121*Lb^3*nf)/648 + (41*Lb^4*nf)/864 + (Lb^5*nf)/144 - 
    (108823*Ls*nf)/93312 - (2081*Lb*Ls*nf)/1728 - (121*Lb^2*Ls*nf)/216 - 
    (41*Lb^3*Ls*nf)/216 - (5*Lb^4*Ls*nf)/144 + (7*Lb*Ls^2*nf)/54 + 
    (5*Lb^2*Ls^2*nf)/36 + (Lb^3*Ls^2*nf)/24 - (42727*nf)/(124416*nc^2) - 
    (1711*Lb*nf)/(6912*nc^2) - (2141*Lb^2*nf)/(20736*nc^2) - 
    (65*Lb^3*nf)/(1728*nc^2) - (5*Lb^4*nf)/(288*nc^2) - 
    (Lb^5*nf)/(288*nc^2) + (1711*Ls*nf)/(6912*nc^2) + 
    (2141*Lb*Ls*nf)/(10368*nc^2) + (65*Lb^2*Ls*nf)/(576*nc^2) + 
    (5*Lb^3*Ls*nf)/(72*nc^2) + (5*Lb^4*Ls*nf)/(288*nc^2) - 
    (7*Lb*Ls^2*nf)/(108*nc^2) - (5*Lb^2*Ls^2*nf)/(72*nc^2) - 
    (Lb^3*Ls^2*nf)/(48*nc^2) - (2804689*nc^2*nf)/3359232 - 
    (171449*Lb*nc^2*nf)/186624 - (10345*Lb^2*nc^2*nf)/20736 - 
    (773*Lb^3*nc^2*nf)/5184 - (13*Lb^4*nc^2*nf)/432 - (Lb^5*nc^2*nf)/288 + 
    (171449*Ls*nc^2*nf)/186624 + (10345*Lb*Ls*nc^2*nf)/10368 + 
    (773*Lb^2*Ls*nc^2*nf)/1728 + (13*Lb^3*Ls*nc^2*nf)/108 + 
    (5*Lb^4*Ls*nc^2*nf)/288 - (7*Lb*Ls^2*nc^2*nf)/108 - 
    (5*Lb^2*Ls^2*nc^2*nf)/72 - (Lb^3*Ls^2*nc^2*nf)/48 + (2*nf^2)/(6561*nc) - 
    (29*Lb*nf^2)/(1458*nc) - (25*Lb^2*nf^2)/(1296*nc) - 
    (5*Lb^3*nf^2)/(648*nc) - (Lb^4*nf^2)/(864*nc) + (29*Ls*nf^2)/(1458*nc) + 
    (25*Lb*Ls*nf^2)/(648*nc) + (5*Lb^2*Ls*nf^2)/(216*nc) + 
    (Lb^3*Ls*nf^2)/(216*nc) - (2*nc*nf^2)/6561 + (29*Lb*nc*nf^2)/1458 + 
    (25*Lb^2*nc*nf^2)/1296 + (5*Lb^3*nc*nf^2)/648 + (Lb^4*nc*nf^2)/864 - 
    (29*Ls*nc*nf^2)/1458 - (25*Lb*Ls*nc*nf^2)/648 - (5*Lb^2*Ls*nc*nf^2)/216 - 
    (Lb^3*Ls*nc*nf^2)/216 + (Lb^4*Pi^2)/(768*nc^3) - 
    (Lb^3*Ls*Pi^2)/(192*nc^3) + (Lb^2*Ls^2*Pi^2)/(192*nc^3) - 
    (607*Pi^2)/(15552*nc) - (101*Lb*Pi^2)/(2592*nc) - 
    (335*Lb^2*Pi^2)/(6912*nc) - (77*Lb^3*Pi^2)/(3456*nc) - 
    (7*Lb^4*Pi^2)/(768*nc) + (101*Ls*Pi^2)/(2592*nc) + 
    (335*Lb*Ls*Pi^2)/(3456*nc) + (55*Lb^2*Ls*Pi^2)/(1152*nc) + 
    (7*Lb^3*Ls*Pi^2)/(192*nc) - (7*Lb^2*Ls^2*Pi^2)/(192*nc) + 
    (341185*nc*Pi^2)/559872 + (4075*Lb*nc*Pi^2)/7776 + 
    (845*Lb^2*nc*Pi^2)/3456 + (11*Lb^3*nc*Pi^2)/192 + (11*Lb^4*nc*Pi^2)/768 - 
    (1405*Ls*nc*Pi^2)/7776 - (67*Lb*Ls*nc*Pi^2)/192 - 
    (77*Lb^2*Ls*nc*Pi^2)/576 - (11*Lb^3*Ls*nc*Pi^2)/192 + 
    (11*Lb^2*Ls^2*nc*Pi^2)/192 - (319333*nc^3*Pi^2)/559872 - 
    (943*Lb*nc^3*Pi^2)/1944 - (1355*Lb^2*nc^3*Pi^2)/6912 - 
    (121*Lb^3*nc^3*Pi^2)/3456 - (5*Lb^4*nc^3*Pi^2)/768 + 
    (551*Ls*nc^3*Pi^2)/3888 + (871*Lb*Ls*nc^3*Pi^2)/3456 + 
    (11*Lb^2*Ls*nc^3*Pi^2)/128 + (5*Lb^3*Ls*nc^3*Pi^2)/192 - 
    (5*Lb^2*Ls^2*nc^3*Pi^2)/192 - (102709*nf*Pi^2)/559872 - 
    (1135*Lb*nf*Pi^2)/7776 - (89*Lb^2*nf*Pi^2)/1728 - (Lb^3*nf*Pi^2)/96 + 
    (187*Ls*nf*Pi^2)/7776 + (5*Lb*Ls*nf*Pi^2)/96 + (7*Lb^2*Ls*nf*Pi^2)/288 + 
    (3131*nf*Pi^2)/(124416*nc^2) + (55*Lb*nf*Pi^2)/(5184*nc^2) + 
    (25*Lb^2*nf*Pi^2)/(3456*nc^2) + (7*Lb^3*nf*Pi^2)/(1728*nc^2) - 
    (7*Ls*nf*Pi^2)/(1296*nc^2) - (25*Lb*Ls*nf*Pi^2)/(1728*nc^2) - 
    (5*Lb^2*Ls*nf*Pi^2)/(576*nc^2) + (177239*nc^2*nf*Pi^2)/1119744 + 
    (2105*Lb*nc^2*nf*Pi^2)/15552 + (17*Lb^2*nc^2*nf*Pi^2)/384 + 
    (11*Lb^3*nc^2*nf*Pi^2)/1728 - (145*Ls*nc^2*nf*Pi^2)/7776 - 
    (65*Lb*Ls*nc^2*nf*Pi^2)/1728 - (Lb^2*Ls*nc^2*nf*Pi^2)/64 + 
    (17*nf^2*Pi^2)/(2592*nc) + (5*Lb*nf^2*Pi^2)/(648*nc) + 
    (Lb^2*nf^2*Pi^2)/(432*nc) - (17*nc*nf^2*Pi^2)/2592 - 
    (5*Lb*nc*nf^2*Pi^2)/648 - (Lb^2*nc*nf^2*Pi^2)/432 - 
    (Lb^2*Pi^4)/(4608*nc^3) + (Lb*Ls*Pi^4)/(2304*nc^3) + 
    (67*Pi^4)/(13824*nc) + (11*Lb*Pi^4)/(3456*nc) + 
    (11*Lb^2*Pi^4)/(4608*nc) - (11*Lb*Ls*Pi^4)/(2304*nc) - 
    (833*nc*Pi^4)/38880 - (121*Lb*nc*Pi^4)/4320 - (61*Lb^2*nc*Pi^4)/7680 - 
    (77*Ls*nc*Pi^4)/17280 + (61*Lb*Ls*nc*Pi^4)/3840 + 
    (10313*nc^3*Pi^4)/622080 + (143*Lb*nc^3*Pi^4)/5760 + 
    (133*Lb^2*nc^3*Pi^4)/23040 + (77*Ls*nc^3*Pi^4)/17280 - 
    (133*Lb*Ls*nc^3*Pi^4)/11520 + (41*nf*Pi^4)/31104 + (11*Lb*nf*Pi^4)/2160 + 
    (7*Ls*nf*Pi^4)/8640 + (nf*Pi^4)/(103680*nc^2) + 
    (Lb*nf*Pi^4)/(8640*nc^2) - (Ls*nf*Pi^4)/(1440*nc^2) - 
    (413*nc^2*nf*Pi^4)/311040 - (Lb*nc^2*nf*Pi^4)/192 - 
    (Ls*nc^2*nf*Pi^4)/8640 + (11*nf^2*Pi^4)/(77760*nc) - 
    (11*nc*nf^2*Pi^4)/77760 + Pi^6/(82944*nc^3) - (5*Pi^6)/(27648*nc) + 
    (33193*nc*Pi^6)/26127360 - (28783*nc^3*Pi^6)/26127360 - 
    (77*Lb^2*Zeta[3])/(576*nc) - (7*Lb^3*Zeta[3])/(32*nc) + 
    (77*Lb*Ls*Zeta[3])/(288*nc) + (21*Lb^2*Ls*Zeta[3])/(32*nc) - 
    (7*Lb*Ls^2*Zeta[3])/(16*nc) + (37783*nc*Zeta[3])/7776 + 
    (119*Lb*nc*Zeta[3])/27 + (275*Lb^2*nc*Zeta[3])/288 + 
    (7*Lb^3*nc*Zeta[3])/16 - (1541*Ls*nc*Zeta[3])/432 - 
    (275*Lb*Ls*nc*Zeta[3])/144 - (21*Lb^2*Ls*nc*Zeta[3])/16 + 
    (7*Lb*Ls^2*nc*Zeta[3])/8 - (37783*nc^3*Zeta[3])/7776 - 
    (119*Lb*nc^3*Zeta[3])/27 - (473*Lb^2*nc^3*Zeta[3])/576 - 
    (7*Lb^3*nc^3*Zeta[3])/32 + (1541*Ls*nc^3*Zeta[3])/432 + 
    (473*Lb*Ls*nc^3*Zeta[3])/288 + (21*Lb^2*Ls*nc^3*Zeta[3])/32 - 
    (7*Lb*Ls^2*nc^3*Zeta[3])/16 - (485*nf*Zeta[3])/432 - 
    (359*Lb*nf*Zeta[3])/432 - (25*Lb^2*nf*Zeta[3])/144 + 
    (227*Ls*nf*Zeta[3])/432 + (25*Lb*Ls*nf*Zeta[3])/72 + 
    (109*nf*Zeta[3])/(648*nc^2) + (19*Lb*nf*Zeta[3])/(144*nc^2) + 
    (25*Lb^2*nf*Zeta[3])/(288*nc^2) - (19*Ls*nf*Zeta[3])/(144*nc^2) - 
    (25*Lb*Ls*nf*Zeta[3])/(144*nc^2) + (1237*nc^2*nf*Zeta[3])/1296 + 
    (151*Lb*nc^2*nf*Zeta[3])/216 + (25*Lb^2*nc^2*nf*Zeta[3])/288 - 
    (85*Ls*nc^2*nf*Zeta[3])/216 - (25*Lb*Ls*nc^2*nf*Zeta[3])/144 + 
    (35*nf^2*Zeta[3])/(1944*nc) + (Ls*nf^2*Zeta[3])/(36*nc) - 
    (35*nc*nf^2*Zeta[3])/1944 - (Ls*nc*nf^2*Zeta[3])/36 + 
    (77*Pi^2*Zeta[3])/(3456*nc) + (7*Lb*Pi^2*Zeta[3])/(192*nc) - 
    (7*Ls*Pi^2*Zeta[3])/(192*nc) - (11*nc*Pi^2*Zeta[3])/54 - 
    (43*Lb*nc*Pi^2*Zeta[3])/288 + (43*Ls*nc*Pi^2*Zeta[3])/288 + 
    (209*nc^3*Pi^2*Zeta[3])/1152 + (65*Lb*nc^3*Pi^2*Zeta[3])/576 - 
    (65*Ls*nc^3*Pi^2*Zeta[3])/576 + (nf*Pi^2*Zeta[3])/27 - 
    (37*nf*Pi^2*Zeta[3])/(1728*nc^2) - (nc^2*nf*Pi^2*Zeta[3])/64 - 
    (29*nc*Zeta[3]^2)/36 + (29*nc^3*Zeta[3]^2)/36 - (451*nc*Zeta[5])/288 - 
    (3*Lb*nc*Zeta[5])/2 + (3*Ls*nc*Zeta[5])/2 + (451*nc^3*Zeta[5])/288 + 
    (3*Lb*nc^3*Zeta[5])/2 - (3*Ls*nc^3*Zeta[5])/2 + (41*nf*Zeta[5])/144 + 
    (7*nf*Zeta[5])/(72*nc^2) - (55*nc^2*nf*Zeta[5])/144


==> anc/TMDPDF.m <==
TMDPDF[g, g, 0] = delta[1 - z]
 
TMDPDF[g, g, 1] = (Lb*nc*(-1 + 2*z - z^2 + z^3))/z + 
    (-(Lb^2*nc)/4 + (Lb*Lzeta*nc)/2 - (nc*Pi^2)/24)*delta[1 - z] - 
    Lb*nc*PlusD[1 - z, 0]
 
TMDPDF[g, g, 2] = -(Lb^3*nc^2*(-1 + 2*z - z^2 + z^3))/(4*z) - 
    (Lb*nc^2*(-3*Pi^2 - 25*z + 21*Pi^2*z - 134*z^2 + 27*Pi^2*z^2 - 109*z^3 + 
       12*Pi^2*z^3 + 15*Pi^2*z^4))/(72*z*(1 + z)) + 
    Lb^2*((Lzeta*nc^2*(-1 + 2*z - z^2 + z^3))/(2*z) + 
      (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(24*z)) + 
    nf*(-(Lb^2*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
          8*nc^2*z^3))/(48*nc*z) - (Lb*(-6 - 40*nc^2 + 63*z - 5*nc^2*z - 
         45*z^2 + 7*nc^2*z^2 - 12*z^3 + 58*nc^2*z^3))/(72*nc*z) - 
      (-9 - 112*nc^2 + 216*z - 50*nc^2*z - 216*z^2 + 106*nc^2*z^2 + 9*z^3 + 
        130*nc^2*z^3)/(216*nc*z)) + (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, z])/
     (12*z*(1 + z)) + ((Lb*nc^2*(25 - 11*z + 44*z^2))/12 - 
      (nc^2*(701 + 149*z + 536*z^2))/144 + 
      (Lb^2*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) + 
        (Lb*(-9 + 13*nc^2)*(1 + z))/(24*nc) + 
        (-27 + 40*nc^2 - 27*z + 37*nc^2*z)/(72*nc)))*H[0, z] + 
    (-(nc^2*z)/24 + (nc*nf*z)/24 + (Lb^2*nc^2*(-1 + 2*z - z^2 + z^3))/z)*
     H[1, z] - (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
    ((Lb*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
      (nc^2*(25 - 11*z + 44*z^2))/24 + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, 0, z] + 
    (Lb*nc^2*(1 - z + z^2)^2*H[0, 1, z])/((-1 + z)*z) + 
    ((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, z] + 
    (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z])/(2*z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[0, -1, 0, z])/(z*(1 + z)) + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
       (2*(-1 + z)*(1 + z)))*H[0, 0, 0, z] + 
    (nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, z])/((-1 + z)*z*(1 + z)) - 
    (nc^2*(1 - z + z^2)^2*H[0, 1, 1, z])/(2*(-1 + z)*z) + 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 0, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 1, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
    Lb^2*nc^2*PlusD[1 - z, 1] - (nc^2*(-790 + 33*Pi^2 + 926*z - 36*Pi^2*z + 
       30*z^2 + 3*Pi^2*z^2 - 91*z^3 + 3*Pi^2*z^3 + 760*z^4 - 36*Pi^2*z^4 - 
       835*z^5 + 33*Pi^2*z^5 + 324*Zeta[3] - 567*z*Zeta[3] + 
       135*z^2*Zeta[3] + 378*z^3*Zeta[3] - 324*z^4*Zeta[3] + 
       378*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z)) + 
    PlusD[1 - z, 0]*((Lb^3*nc^2)/4 + Lb^2*((-11*nc^2)/24 - (Lzeta*nc^2)/2) + 
      ((7*nc)/27 + (5*Lb*nc)/18 + (Lb^2*nc)/12)*nf + 
      (Lb*nc^2*(-134 + 9*Pi^2))/72 + (nc^2*(-202 + 189*Zeta[3]))/108) + 
    delta[1 - z]*((Lb^4*nc^2)/32 + Lb^3*((-11*nc^2)/72 - (Lzeta*nc^2)/8) + 
      Lb*((-11*nc^2*Pi^2)/144 - (Lzeta*nc^2*(-134 + 9*Pi^2))/144) + 
      Lb^2*((11*Lzeta*nc^2)/48 + (Lzeta^2*nc^2)/8 - (nc^2*(134 + 15*Pi^2))/
         288) + (nc^2*(9712 - 1206*Pi^2 + 45*Pi^4 - 5544*Zeta[3]))/10368 - 
      (Lzeta*nc^2*(-202 + 189*Zeta[3]))/216 + 
      nf*((Lb^3*nc)/36 - (7*Lzeta*nc)/54 + Lb^2*((5*nc)/72 - (Lzeta*nc)/24) + 
        Lb*((-5*Lzeta*nc)/36 + (nc*Pi^2)/72) + 
        (nc*(-328 + 45*Pi^2 + 252*Zeta[3]))/2592))
 
TMDPDF[g, g, 3] = (Lb^5*nc^3*(-1 + 2*z - z^2 + z^3))/(32*z) + 
    Lb^4*(-(Lzeta*nc^3*(-1 + 2*z - z^2 + z^3))/(8*z) - 
      (nc^3*(-209 + 262*z - 185*z^2 + 209*z^3))/(288*z)) + 
    Lb^3*((Lzeta^2*nc^3*(-1 + 2*z - z^2 + z^3))/(8*z) + 
      (Lzeta*nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(24*z) - 
      (nc^3*(3548 - 45*Pi^2 + 307*z - 153*Pi^2*z + 562*z^2 - 315*Pi^2*z^2 + 
         255*z^3 - 180*Pi^2*z^3 - 3548*z^4 + 9*Pi^2*z^4))/(864*z*(1 + z))) + 
    (4*nc^3*Pi^2*(1 + z + z^2)^2*H[-1, -1, -1, z])/(3*z*(1 + z)) + 
    ((7*Lb^2*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) - 
      (nc^3*(-2077 + 546*Pi^2 - 4804*z + 1092*Pi^2*z - 7098*z^2 + 
         1638*Pi^2*z^2 - 4840*z^3 + 1092*Pi^2*z^3 - 2077*z^4 + 546*Pi^2*z^4))/
       (432*z*(1 + z)) + Lb*((Lzeta*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) + 
        (nc^3*(33 + 100*z + 156*z^2 + 100*z^3 + 33*z^4))/(12*z*(1 + z))) + 
      nf*(-(Lb*(4 + 4*nc^2 + 12*nc^4 - 8*z - 23*nc^2*z + 17*nc^4*z - 24*z^2 - 
            54*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 23*nc^2*z^3 + 17*nc^4*z^3 + 
            4*z^4 + 4*nc^2*z^4 + 12*nc^4*z^4))/(24*nc^2*z*(1 + z)) - 
        (-16 - 8*nc^2 + 133*nc^4 - 64*z - 76*nc^2*z + 136*nc^4*z - 84*z^2 - 
          160*nc^2*z^2 + 134*nc^4*z^2 - 40*z^3 - 124*nc^2*z^3 + 
          220*nc^4*z^3 - 4*z^4 - 32*nc^2*z^4 + 169*nc^4*z^4)/
         (144*nc^2*z*(1 + z))))*H[-1, -1, 0, z] - 
    (4*nc^3*Pi^2*(1 + z + z^2)^2*H[-1, 0, -1, z])/(3*z*(1 + z)) + 
    ((-11*Lb^2*nc^3*(1 + z + z^2)^2)/(8*z*(1 + z)) + 
      (nc^3*(-1645 + 474*Pi^2 - 4576*z + 876*Pi^2*z - 7530*z^2 + 
         1278*Pi^2*z^2 - 4636*z^3 + 876*Pi^2*z^3 - 1645*z^4 + 474*Pi^2*z^4))/
       (864*z*(1 + z)) + Lb*(-(Lzeta*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) - 
        (11*nc^3*(11 + 24*z + 27*z^2 + 24*z^3 + 11*z^4))/(12*z*(1 + z))) + 
      nf*((Lb*(4 - 16*nc^2 + 28*nc^4 - 8*z - 43*nc^2*z + 21*nc^4*z - 24*z^2 - 
           54*nc^2*z^2 - 6*nc^4*z^2 - 8*z^3 - 43*nc^2*z^3 + 21*nc^4*z^3 + 
           4*z^4 - 16*nc^2*z^4 + 28*nc^4*z^4))/(48*nc^2*z*(1 + z)) + 
        (-48 - 74*nc^2 + 793*nc^4 - 996*z - 1892*nc^2*z + 262*nc^4*z + 
          18*nc^4*Pi^2*z - 1860*z^2 - 3708*nc^2*z^2 - 654*nc^4*z^2 + 
          36*nc^4*Pi^2*z^2 - 924*z^3 - 2036*nc^2*z^3 + 538*nc^4*z^3 + 
          18*nc^4*Pi^2*z^3 - 12*z^4 - 146*nc^2*z^4 + 901*nc^4*z^4)/
         (864*nc^2*z*(1 + z))))*H[-1, 0, 0, z] + 
    (-((Lb^2*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
      (Lb*nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(4*z) + 
      (nc^3*(335 + 36*Pi^2 - 310*z + 108*Pi^2*z - 1290*z^2 + 180*Pi^2*z^2 - 
         310*z^3 + 108*Pi^2*z^3 + 335*z^4 + 36*Pi^2*z^4))/(216*z*(1 + z)) + 
      nf*(-(Lb*(1 + z)^3)/(6*z) - ((1 + z)*(11 + 60*z - 11*nc^2*z + 
           3*nc^2*Pi^2*z + 11*z^2))/(72*z)))*H[-1, 0, 1, z] + 
    (-((1 + nc^2)*nf*Pi^2*(-1 + z))/72 - 
      (nc^3*Pi^2*(-2 - 3*z - 2*z^2 + 3*z^3 + 2*z^4 + 3*z^5))/
       (2*(-1 + z)*z*(1 + z)))*H[0, -1, -1, z] + 
    (-(Lb^2*nc^3*(3 - 2*z + 9*z^2 + 14*z^3 + 3*z^4))/(4*z*(1 + z)) + 
      (nc^3*(3484 - 426*Pi^2 - 1974*z - 450*Pi^2*z + 1863*z^2 - 
         522*Pi^2*z^2 - 1257*z^3 + 450*Pi^2*z^3 - 3471*z^4 + 522*Pi^2*z^4 + 
         1891*z^5 + 546*Pi^2*z^5))/(432*(-1 + z)*z*(1 + z)) + 
      Lb*(-(Lzeta*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
        (nc^3*(-33 - 115*z - 64*z^2 - 6*z^3 + 64*z^4 + 132*z^5))/
         (12*(-1 + z)*z*(1 + z))) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/
         4 + (Lb*(-12*nc^4 + 12*z + 15*nc^2*z + 16*nc^4*z + 9*nc^2*z^2 - 
           26*nc^4*z^2 - 16*z^3 - 15*nc^2*z^3 - 24*nc^4*z^3 - 9*nc^2*z^4 + 
           26*nc^4*z^4 + 4*z^5 + 12*nc^4*z^5))/(24*nc^2*(-1 + z)*z*(1 + z)) + 
        (106*nc^2 - 438*nc^4 + 858*z + 1044*nc^2*z + 234*nc^4*z + 12*Pi^2*z + 
          24*nc^2*Pi^2*z - 12*nc^4*Pi^2*z - 288*z^2 - 526*nc^2*z^2 + 
          59*nc^4*z^2 - 12*Pi^2*z^2 - 24*nc^2*Pi^2*z^2 + 12*nc^4*Pi^2*z^2 - 
          846*z^3 - 1100*nc^2*z^3 - 541*nc^4*z^3 - 12*Pi^2*z^3 - 
          24*nc^2*Pi^2*z^3 + 12*nc^4*Pi^2*z^3 + 288*z^4 + 420*nc^2*z^4 + 
          99*nc^4*z^4 + 12*Pi^2*z^4 + 24*nc^2*Pi^2*z^4 - 12*nc^4*Pi^2*z^4 - 
          12*z^5 + 56*nc^2*z^5 + 507*nc^4*z^5)/(432*nc^2*(-1 + z)*z*
          (1 + z))))*H[0, -1, 0, z] + 
    (-((2 + 2*nc^2 + nc^4)*nf*Pi^2*(-1 + z))/(72*nc^2) + 
      (nc^3*Pi^2*(-24 - 49*z - 26*z^2 + 49*z^3 + 26*z^4 + 51*z^5))/
       (36*(-1 + z)*z*(1 + z)))*H[0, 0, -1, z] + 
    (-(nf^2*(-23 + 19*nc^2 - 29*z + 25*nc^2*z - 8*z^2 + 8*nc^2*z^2))/
       (432*nc) + (Lb^2*nc^3*(-9 + 30*z + 9*z^2 - 30*z^3 + 7*z^4))/
       (8*(-1 + z)*(1 + z)) - (nc^3*(7177 + 117*Pi^2 - 5193*z + 342*Pi^2*z - 
         1127*z^2 - 117*Pi^2*z^2 + 5193*z^3 - 342*Pi^2*z^3 - 6854*z^4 + 
         225*Pi^2*z^4))/(432*(-1 + z)*(1 + z)) + 
      Lb*((Lzeta*nc^3*(-1 - z + z^2)^2)/(4*(-1 + z)*(1 + z)) + 
        (nc^3*(-145 + 136*z - 185*z^2 - 136*z^3 + 352*z^4))/
         (24*(-1 + z)*(1 + z))) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-2 - 15*nc^2 - 2*z + 25*nc^2*z))/
         (32*nc^2) - (219 + 5644*nc^2 - 6039*nc^4 - 24*Pi^2 + 225*nc^2*Pi^2 - 
          93*nc^4*Pi^2 + 1689*z - 4226*nc^2*z + 8557*nc^4*z - 24*Pi^2*z + 
          225*nc^2*Pi^2*z - 93*nc^4*Pi^2*z - 279*z^2 - 3960*nc^2*z^2 + 
          3183*nc^4*z^2 + 24*Pi^2*z^2 - 225*nc^2*Pi^2*z^2 + 
          93*nc^4*Pi^2*z^2 - 1689*z^3 + 4226*nc^2*z^3 - 8557*nc^4*z^3 + 
          24*Pi^2*z^3 - 225*nc^2*Pi^2*z^3 + 93*nc^4*Pi^2*z^3 + 60*z^4 - 
          1684*nc^2*z^4 + 3336*nc^4*z^4)/(1728*nc^2*(-1 + z)*(1 + z)) + 
        Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
          (9 + 30*nc^2 - 79*nc^4 + 33*z - 210*nc^2*z + 301*nc^4*z - 13*z^2 - 
            22*nc^2*z^2 + 75*nc^4*z^2 - 33*z^3 + 210*nc^2*z^3 - 
            301*nc^4*z^3 + 4*z^4 - 8*nc^2*z^4 + 20*nc^4*z^4)/
           (96*nc^2*(-1 + z)*(1 + z)))))*H[0, 0, 0, z] + 
    ((Lb*nc^3*(-175 + 171*z - 249*z^2 + 264*z^3))/(24*(-1 + z)) + 
      (Lb^2*nc^3*(1 + 2*z + 5*z^2 - 2*z^3 - 5*z^4 + 2*z^5))/
       ((-1 + z)*z*(1 + z)) + (nc^3*(96*Pi^2 + 2180*z - 96*Pi^2*z - 709*z^2 + 
         138*Pi^2*z^2 - 251*z^3 + 96*Pi^2*z^3 + 776*z^4 - 138*Pi^2*z^4 - 
         1862*z^5 + 54*Pi^2*z^5))/(216*(-1 + z)*z*(1 + z)) + 
      nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) + 
        (-25 + 29*nc^2 - 19*z + 23*nc^2*z - 4*z^2 + 4*nc^2*z^2)/(216*nc)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z))/(16*nc^2) + 
        (Lb*(-12 + 47*nc^2 - 42*nc^4 + 3*z - 45*nc^2*z - 12*nc^4*z + 9*z^2 - 
           10*nc^2*z^2 + 50*nc^4*z^2 + 8*nc^2*z^3))/(48*nc^2*(-1 + z)) + 
        (-126 + 1190*nc^2 - 324*nc^4 - 24*Pi^2 - 72*nc^2*Pi^2 - 6*nc^4*Pi^2 + 
          27*z - 1098*nc^2*z - 39*nc^4*z + 72*nc^2*Pi^2*z - 12*nc^4*Pi^2*z + 
          63*z^2 - 18*nc^2*z^2 + 311*nc^4*z^2 + 24*Pi^2*z^2 + 
          18*nc^4*Pi^2*z^2 + 36*z^3 - 74*nc^2*z^3 + 12*nc^4*z^3)/
         (864*nc^2*(-1 + z))))*H[0, 0, 1, z] + 
    ((Lb^2*nc^3*(9 + 17*z^2 - 17*z^4 + 8*z^5))/(4*(-1 + z)*z*(1 + z)) - 
      (nc^3*(2680 - 468*Pi^2 - 7368*z - 684*Pi^2*z - 12447*z^2 - 
         468*Pi^2*z^2 - 2780*z^3 - 36*Pi^2*z^3 + 2644*z^4 + 468*Pi^2*z^4 + 
         13328*z^5 + 684*Pi^2*z^5 + 10375*z^6 + 432*Pi^2*z^6))/
       (864*(-1 + z)*z*(1 + z)^2) + nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/
         (12*nc) + (-25 + 29*nc^2 - 19*z + 23*nc^2*z - 4*z^2 + 4*nc^2*z^2)/
         (216*nc)) + Lb*((Lzeta*nc^3*(-1 - z^2 + z^4))/
         (2*(-1 + z)*z*(1 + z)) + (nc^3*(-44 - 55*z - 34*z^2 + 56*z^4 + 
           55*z^5))/(12*(-1 + z)*z*(1 + z))) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(16*nc^2) - 
        (Lb*(-16*nc^4 + 15*z - 14*nc^2*z + 7*nc^4*z + 18*z^2 - 17*nc^2*z^2 - 
           9*nc^4*z^2 - 11*z^3 + 14*nc^2*z^3 - 11*nc^4*z^3 - 18*z^4 + 
           17*nc^2*z^4 + 9*nc^4*z^4 - 4*z^5 + 4*nc^4*z^5))/
         (48*nc^2*(-1 + z)*z*(1 + z)) + (-108*nc^2 + 796*nc^4 - 270*z + 
          398*nc^2*z + 542*nc^4*z + 18*Pi^2*z + 24*nc^2*Pi^2*z + 
          60*nc^4*Pi^2*z - 612*z^2 + 1702*nc^2*z^2 - 605*nc^4*z^2 + 
          36*Pi^2*z^2 + 48*nc^2*Pi^2*z^2 + 120*nc^4*Pi^2*z^2 - 96*z^3 + 
          872*nc^2*z^3 - 588*nc^4*z^3 + 588*z^4 - 1412*nc^2*z^4 - 
          112*nc^4*z^4 - 36*Pi^2*z^4 - 48*nc^2*Pi^2*z^4 - 120*nc^4*Pi^2*z^4 + 
          366*z^5 - 1270*nc^2*z^5 + 490*nc^4*z^5 - 18*Pi^2*z^5 - 
          24*nc^2*Pi^2*z^5 - 60*nc^4*Pi^2*z^5 + 24*z^6 - 182*nc^2*z^6 + 
          437*nc^4*z^6)/(864*nc^2*(-1 + z)*z*(1 + z)^2)))*H[0, 1, 0, z] + 
    ((17*Lb^2*nc^3*(1 - z + z^2)^2)/(8*(-1 + z)*z) + 
      (nf^2*(1 - 5*nc^2 + 4*z - 8*nc^2*z - 2*z^2 + 2*nc^2*z^2))/(216*nc) - 
      (nc^3*(536 - 129*Pi^2 - 458*z + 9*Pi^2*z + 416*z^2 - 81*Pi^2*z^2 + 
         726*z^3 - 9*Pi^2*z^3 - 148*z^4 + 81*Pi^2*z^4 + 536*z^5 + 
         39*Pi^2*z^5))/(432*(-1 + z)*z*(1 + z)) + 
      Lb*(-(Lzeta*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) - 
        (nc^3*(22 - 42*z + 51*z^2 - 42*z^3 + 22*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb*(16*nc^4 - 3*z + 6*nc^2*z - 35*nc^4*z + 6*nc^2*z^2 + 
           42*nc^4*z^2 - z^3 - 4*nc^2*z^3 - 27*nc^4*z^3 + 4*z^4 - 
           8*nc^2*z^4 + 20*nc^4*z^4))/(96*nc^2*(-1 + z)*z) + 
        (48*nc^2 + 640*nc^4 - 198*z - 1000*nc^2*z - 1006*nc^4*z - 12*Pi^2*z + 
          60*nc^4*Pi^2*z + 99*z^2 + 744*nc^2*z^2 + 765*nc^4*z^2 + 159*z^3 + 
          168*nc^2*z^3 - 627*nc^4*z^3 + 12*Pi^2*z^3 - 60*nc^4*Pi^2*z^3 - 
          60*z^4 + 40*nc^2*z^4 + 708*nc^4*z^4)/(1728*nc^2*(-1 + z)*z)))*
     H[0, 1, 1, z] + ((11*Lb^2*nc^3*(1 - z + z^2)^2)/(8*(-1 + z)*z) - 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) - 
      (nc^3*(15665 + 234*Pi^2 - 396*z - 17505*z^2 - 3032*z^3 + 468*Pi^2*z^3 - 
         17505*z^4 - 396*z^5 + 15665*z^6 + 234*Pi^2*z^6))/
       (864*(-1 + z)*z*(1 + z)^2) + 
      Lb*((Lzeta*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) + 
        (nc^3*(44 - 76*z + 75*z^2 - 76*z^3 + 44*z^4))/(8*(-1 + z)*z)) + 
      nf*(-(Lb*(-4 - 32*nc^2 + 52*nc^4 - 17*z - 10*nc^2*z - 55*nc^4*z + 
            42*z^2 + 84*nc^2*z^2 + 30*nc^4*z^2 - 17*z^3 - 10*nc^2*z^3 - 
            55*nc^4*z^3 - 4*z^4 - 32*nc^2*z^4 + 52*nc^4*z^4))/
         (96*nc^2*(-1 + z)*z) + (-78 - 824*nc^2 + 829*nc^4 + 426*z + 
          1636*nc^2*z - 430*nc^4*z + 114*z^2 + 968*nc^2*z^2 - 1181*nc^4*z^2 - 
          852*z^3 - 3272*nc^2*z^3 + 228*nc^4*z^3 + 6*z^4 + 536*nc^2*z^4 - 
          857*nc^4*z^4 + 426*z^5 + 1636*nc^2*z^5 - 430*nc^4*z^5 - 42*z^6 - 
          680*nc^2*z^6 + 721*nc^4*z^6)/(864*nc^2*(-1 + z)*z*(1 + z)^2)))*
     H[1, 0, 0, z] + ((17*Lb^2*nc^3*(1 - z + z^2)^2)/(8*(-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) + 
      (nc^3*(-374 + 81*Pi^2 + 14*z - 162*Pi^2*z + 21*z^2 + 243*Pi^2*z^2 - 
         91*z^3 - 162*Pi^2*z^3 - 374*z^4 + 81*Pi^2*z^4))/(432*(-1 + z)*z) + 
      Lb*(-(Lzeta*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) - 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb*(-4 + 12*nc^2 + z - 17*nc^2*z + 6*z^2 + 18*nc^2*z^2 + z^3 - 
           17*nc^2*z^3 - 4*z^4 + 12*nc^2*z^4))/(48*(-1 + z)*z) + 
        (9 - 26*nc^2 + 92*nc^4 - 9*z + 182*nc^2*z - 11*nc^4*z + 9*z^2 - 
          348*nc^2*z^2 - 57*nc^4*z^2 - 27*z^3 + 263*nc^2*z^3 - 50*nc^4*z^3 + 
          18*z^4 - 71*nc^2*z^4 + 146*nc^4*z^4)/(432*nc^2*(-1 + z)*z)))*
     H[1, 0, 1, z] + ((17*Lb^2*nc^3*(1 - z + z^2)^2)/(8*(-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(216*nc*z) + 
      (nc^3*(6377 + 18*Pi^2 - 2680*z - 8033*z^2 + 1988*z^3 + 36*Pi^2*z^3 - 
         7865*z^4 - 2596*z^5 + 6377*z^6 + 18*Pi^2*z^6))/
       (864*(-1 + z)*z*(1 + z)^2) + 
      Lb*(-(Lzeta*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) - 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb*(4 - 4*nc^2 + 8*nc^4 - z + nc^2*z - 16*nc^4*z - 6*z^2 + 
           6*nc^2*z^2 + 24*nc^4*z^2 - z^3 + nc^2*z^3 - 16*nc^4*z^3 + 4*z^4 - 
           4*nc^2*z^4 + 8*nc^4*z^4))/(48*nc^2*(-1 + z)*z) + 
        (42 + 264*nc^2 - 71*nc^4 + 126*z - 636*nc^2*z + 688*nc^4*z - 60*z^2 - 
          408*nc^2*z^2 + 395*nc^4*z^2 - 252*z^3 + 1254*nc^2*z^3 - 
          812*nc^4*z^3 - 6*z^4 + 6*nc^2*z^4 + 47*nc^4*z^4 + 126*z^5 - 
          618*nc^2*z^5 + 676*nc^4*z^5 + 24*z^6 + 138*nc^2*z^6 + 37*nc^4*z^6)/
         (864*nc^2*(-1 + z)*z*(1 + z)^2)))*H[1, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-48 + 40*nc^2 - 15*z + 
           61*nc^2*z + 60*z^2 + 148*nc^2*z^2))/(1728*nc^2*z)))*
     H[1, 1, 1, z] + ((-3*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) - 
      (nc^3*(220 + 344*z + 423*z^2 + 354*z^3 + 231*z^4))/(72*z*(1 + z)) + 
      (nf*(-4 + 28*nc^2 + 14*z + 53*nc^2*z + 36*z^2 + 81*nc^2*z^2 + 14*z^3 + 
         54*nc^2*z^3 - 4*z^4 + 30*nc^2*z^4))/(72*z*(1 + z)))*
     H[-1, -1, -1, 0, z] + ((8*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(1100 + 2212*z + 2397*z^2 + 2242*z^3 + 1133*z^4))/
       (144*z*(1 + z)) - (nf*(16 - 24*nc^2 + 88*nc^4 - 32*z - 102*nc^2*z + 
         48*nc^4*z - 96*z^2 - 156*nc^2*z^2 - 51*nc^4*z^2 - 32*z^3 - 
         102*nc^2*z^3 + 51*nc^4*z^3 + 16*z^4 - 24*nc^2*z^4 + 94*nc^4*z^4))/
       (144*nc^2*z*(1 + z)))*H[-1, -1, 0, 0, z] + 
    ((5*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(1 + z)*(44 + 97*z + 44*z^2))/(18*z) + 
      (nf*(1 + z)*(20 + 4*nc^2 + 40*z - 7*nc^2*z + 20*z^2 + 4*nc^2*z^2))/
       (72*z))*H[-1, -1, 0, 1, z] + 
    ((4*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(286 + 508*z + 531*z^2 + 518*z^3 + 330*z^4))/(72*z*(1 + z)) - 
      (nf*(4 - 8*nc^2 + 24*nc^4 - 8*z - 26*nc^2*z + 24*nc^4*z - 24*z^2 - 
         36*nc^2*z^2 + 15*nc^4*z^2 - 8*z^3 - 26*nc^2*z^3 + 25*nc^4*z^3 + 
         4*z^4 - 8*nc^2*z^4 + 32*nc^4*z^4))/(72*nc^2*z*(1 + z)))*
     H[-1, 0, -1, 0, z] + ((-19*Lb*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) - 
      (nc^3*(407 + 868*z + 966*z^2 + 868*z^3 + 407*z^4))/(72*z*(1 + z)) + 
      (nf*(1 - 8*nc^2 + 16*nc^4 - 2*z - 23*nc^2*z + 11*nc^4*z - 6*z^2 - 
         30*nc^2*z^2 - 6*nc^4*z^2 - 2*z^3 - 23*nc^2*z^3 + 11*nc^4*z^3 + z^4 - 
         8*nc^2*z^4 + 16*nc^4*z^4))/(36*nc^2*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    ((-9*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
      (nc^3*(1 + z)*(121 + 152*z + 121*z^2))/(72*z) + 
      (nf*(1 + z)*(-16 + 4*nc^2 - 32*z - 7*nc^2*z - 16*z^2 + 4*nc^2*z^2))/
       (144*z))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
      (nc^3*(4 + 8*z + 4*z^2 + 11*z^3))/(24*(1 + z)) + 
      (nf*(-4 - 4*nc^2 - 16*z - nc^2*z - 24*z^2 + 6*nc^2*z^2 - 16*z^3 - 
         nc^2*z^3 - 4*z^4 + 2*nc^2*z^4))/(72*z*(1 + z)))*H[-1, 0, 1, 0, z] + 
    ((nf*(1 + z)^3)/(18*z) + (nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(12*z))*
     H[-1, 0, 1, 1, z] + ((nc^3*(132 + 428*z + 522*z^2 + 402*z^3 + 319*z^4))/
       (72*z*(1 + z)) + (Lb*nc^3*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)) + nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*(-1 + z))/
         (4*nc^2) - (24*nc^4 - 24*z - 42*nc^2*z + 2*nc^4*z - 36*z^2 - 
          42*nc^2*z^2 + 63*nc^4*z^2 - 12*z^3 - 4*nc^2*z^3 + 89*nc^4*z^3 - 
          4*nc^2*z^4 + 30*nc^4*z^4)/(72*nc^2*z*(1 + z))))*
     H[0, -1, -1, 0, z] + 
    (-((Lb*nc^3*(-5 - 3*z - 9*z^2 + 3*z^3 + 9*z^4 + 7*z^5))/
        ((-1 + z)*z*(1 + z))) - (nc^3*(-638 - 2006*z - 225*z^2 + 279*z^3 + 
         577*z^4 + 1837*z^5))/(144*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(2 - nc^2 + 5*nc^4)*(-1 + z))/(8*nc^2) + 
        (22*nc^2 - 36*nc^4 + 36*z + 105*nc^2*z + 35*nc^4*z + 6*z^2 - 
          52*nc^2*z^2 - nc^4*z^2 - 44*z^3 - 85*nc^2*z^3 - 72*nc^4*z^3 - 
          6*z^4 + 30*nc^2*z^4 + 11*nc^4*z^4 + 8*z^5 - 20*nc^2*z^5 + 
          47*nc^4*z^5)/(72*nc^2*(-1 + z)*z*(1 + z))))*H[0, -1, 0, 0, z] + 
    (-(nc^3*(66 + 736*z + 1089*z^2 + 760*z^3 + 352*z^4))/(72*z*(1 + z)) - 
      (nf*(12 + 72*z - 4*nc^2*z + 96*z^2 - 9*nc^2*z^2 + 56*z^3 + nc^2*z^3 + 
         20*z^4 + 4*nc^2*z^4))/(72*z*(1 + z)) - 
      (Lb*nc^3*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)))*H[0, -1, 0, 1, z] + 
    (-((Lb*nc^3*(-1 + 4*z - 4*z^2 - 4*z^3 + 4*z^4 + 3*z^5))/
        ((-1 + z)*z*(1 + z))) - (nc^3*(-198 - 708*z - 13*z^2 - 117*z^3 + 
         68*z^4 + 858*z^5))/(72*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(-2 + nc^2 - 4*nc^4 - nc^2*z + 2*nc^4*z))/(4*nc^2) + 
        (6*nc^2 - 12*nc^4 + 36*z + 51*nc^2*z + 39*nc^4*z - 26*nc^4*z^2 - 
          44*z^3 - 53*nc^2*z^3 - 52*nc^4*z^3 - 6*nc^2*z^4 + 25*nc^4*z^4 + 
          8*z^5 + 2*nc^2*z^5 + 16*nc^4*z^5)/(36*nc^2*(-1 + z)*z*(1 + z))))*
     H[0, 0, -1, 0, z] + (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (Lb*nc^3*(-5 + 18*z + 5*z^2 - 18*z^3 + 5*z^4))/(2*(-1 + z)*(1 + z)) + 
      (nc^3*(-185 + 242*z - 211*z^2 - 242*z^3 + 418*z^4))/
       (36*(-1 + z)*(1 + z)) + 
      nf*((Lb*(5 + 30*nc^2 - 35*nc^4 + 5*z - 70*nc^2*z + 57*nc^4*z))/
         (32*nc^2) - (21 + 112*nc^2 - 245*nc^4 + 84*z - 632*nc^2*z + 
          672*nc^4*z - 25*z^2 - 104*nc^2*z^2 + 241*nc^4*z^2 - 84*z^3 + 
          632*nc^2*z^3 - 672*nc^4*z^3 + 4*z^4 - 8*nc^2*z^4 + 36*nc^4*z^4)/
         (288*nc^2*(-1 + z)*(1 + z))))*H[0, 0, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (3*Lb*nc^3*(2 + 5*z - 2*z^2 - 5*z^3 + 3*z^4))/(2*(-1 + z)*(1 + z)) + 
      (nc^3*(-516 + 318*z - 320*z^2 - 373*z^3 + 869*z^4))/
       (144*(-1 + z)*(1 + z)) + nf*((Lb*(1 - 9*nc^2 + 5*nc^4)*(1 + z))/
         (8*nc^2) + (-24 + 128*nc^2 - 95*nc^4 - 12*z + 71*nc^2*z - 
          131*nc^4*z + 24*z^2 - 140*nc^2*z^2 + 83*nc^4*z^2 + 12*z^3 - 
          71*nc^2*z^3 + 141*nc^4*z^3 + 12*nc^2*z^4 + 6*nc^4*z^4)/
         (144*nc^2*(-1 + z)*(1 + z))))*H[0, 0, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(1 + z + 3*z^2 - z^3 - 3*z^4 + 3*z^5))/((-1 + z)*z*(1 + z)) + 
      (nc^3*(-396 - 1092*z - 1711*z^2 - 1543*z^3 + 497*z^4 + 1937*z^5 + 
         944*z^6 + 44*z^7))/(144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 + z))/4 + 
        (-24 + 48*nc^2 - 76*z + 121*nc^2*z - 177*z^2 + 307*nc^2*z^2 - 
          194*z^3 + 425*nc^2*z^3 + 80*z^4 - 27*nc^2*z^4 + 270*z^5 - 
          440*nc^2*z^5 + 121*z^6 - 202*nc^2*z^6 + 8*nc^2*z^7)/
         (144*(-1 + z)*z*(1 + z)^3)))*H[0, 0, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) - 
      (nc^3*(-336 + 303*z - 418*z^2 + 495*z^3))/(144*(-1 + z)) + 
      (Lb*nc^3*(3 - 8*z + 9*z^2 - 4*z^3 + 3*z^4))/(2*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^2) + 
        (12 - 32*nc^2 + 26*nc^4 - 6*z + 39*nc^2*z + 18*nc^4*z - 6*z^2 + 
          5*nc^2*z^2 - 42*nc^4*z^2 - 12*nc^2*z^3 + 6*nc^4*z^3)/
         (144*nc^2*(-1 + z))))*H[0, 0, 1, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(4 + z + 11*z^2 - z^3 - 11*z^4 + 6*z^5))/
       (2*(-1 + z)*z*(1 + z)) + (nc^3*(-693 - 1809*z - 1732*z^2 - 620*z^3 + 
         963*z^4 + 2017*z^5 + 1280*z^6 + 242*z^7))/(72*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb*(-3 - 10*nc^2 + 7*nc^4)*(1 + z))/(16*nc^2) - 
        (44*nc^2 - 64*nc^4 - 33*z + 44*nc^2*z - 168*nc^4*z - 39*z^2 - 
          111*nc^2*z^2 - 134*nc^4*z^2 + 66*z^3 - 78*nc^2*z^3 - 18*nc^4*z^3 + 
          90*z^4 + 156*nc^2*z^4 + 14*nc^4*z^4 - 21*z^5 + 90*nc^2*z^5 + 
          98*nc^4*z^5 - 51*z^6 - 89*nc^2*z^6 + 108*nc^4*z^6 - 12*z^7 - 
          56*nc^2*z^7 + 36*nc^4*z^7)/(144*nc^2*(-1 + z)*z*(1 + z)^3)))*
     H[0, 1, 0, 0, z] + (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(-2 - z + 2*z^2 + z^3 + z^4))/((-1 + z)*(1 + z)) - 
      (nc^3*(374 - 50*z + 207*z^2 - 203*z^3 - 471*z^4 + 319*z^5))/
       (144*(-1 + z)*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/8 + 
        (-20 - 26*z + 12*nc^2*z - 15*z^2 - 41*nc^2*z^2 + 14*z^3 - 
          22*nc^2*z^3 + 35*z^4 + 61*nc^2*z^4 + 12*z^5 + 22*nc^2*z^5)/
         (144*(-1 + z)*z*(1 + z))))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(36*nc) + 
      (Lb*nc^3*(-2 - z + 2*z^2 + z^3 + z^4))/((-1 + z)*(1 + z)) - 
      (nc^3*(-66 - 450*z - 640*z^2 - 300*z^3 - 263*z^4 + 223*z^5 + 913*z^6 + 
         495*z^7))/(144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) + 
        (4*nc^2 - 8*nc^4 + 30*z - 48*nc^2*z - 2*nc^4*z + 90*z^2 - 
          189*nc^2*z^2 + 26*nc^4*z^2 + 68*z^3 - 158*nc^2*z^3 - 10*nc^4*z^3 - 
          44*z^4 + 116*nc^2*z^4 - 100*nc^4*z^4 - 90*z^5 + 210*nc^2*z^5 - 
          14*nc^4*z^5 - 46*z^6 + 69*nc^2*z^6 + 62*nc^4*z^6 - 8*z^7 - 
          4*nc^2*z^7 + 30*nc^4*z^7)/(144*nc^2*(-1 + z)*z*(1 + z)^3)))*
     H[0, 1, 1, 0, z] + (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (11*nc^3*(1 - z + z^2)^2)/(18*(-1 + z)*z) - (3*Lb*nc^3*(1 - z + z^2)^2)/
       (2*(-1 + z)*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
         (16*nc^2) - (4*nc^2 + 12*nc^4 - 9*z + 3*nc^2*z - 26*nc^4*z + 6*z^2 + 
          42*nc^4*z^2 - z^3 - 3*nc^2*z^3 - 28*nc^4*z^3 + 4*z^4 - 4*nc^2*z^4 + 
          16*nc^4*z^4)/(144*nc^2*(-1 + z)*z)))*H[0, 1, 1, 1, z] + 
    (-((Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z)) + 
      (nc^3*(44 - 64*z - 3*z^2 - 54*z^3 + 66*z^4))/(36*(-1 + z)*z) - 
      (nf*(-6 - 10*nc^2 - 4*nc^4 - 12*z - 11*nc^2*z + 5*nc^4*z + 36*z^2 + 
         42*nc^2*z^2 - 9*nc^4*z^2 - 12*z^3 - 11*nc^2*z^3 + 6*nc^4*z^3 - 
         6*z^4 - 10*nc^2*z^4))/(36*nc^2*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((11*Lb*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) + 
      (nc^3*(275 - 556*z + 639*z^2 - 556*z^3 + 275*z^4))/(72*(-1 + z)*z) - 
      (nf*(-4 - 80*nc^2 + 124*nc^4 - 17*z + 32*nc^2*z - 129*nc^4*z + 42*z^2 + 
         96*nc^2*z^2 + 66*nc^4*z^2 - 17*z^3 + 32*nc^2*z^3 - 129*nc^4*z^3 - 
         4*z^4 - 80*nc^2*z^4 + 124*nc^4*z^4))/(288*nc^2*(-1 + z)*z))*
     H[1, 0, 0, 0, z] + ((2*Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^3*(902 - 1740*z + 1851*z^2 - 1750*z^3 + 913*z^4))/
       (144*(-1 + z)*z) + (nf*(-8*nc^2 + 12*nc^4 + 9*z - 4*nc^2*z - 
         49*nc^4*z - 18*z^2 + 24*nc^2*z^2 + 105*nc^4*z^2 + 9*z^3 - 
         4*nc^2*z^3 - 50*nc^4*z^3 - 8*nc^2*z^4 + 14*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(341 - 614*z + 492*z^2 - 604*z^3 + 363*z^4))/(72*(-1 + z)*z) + 
      (nf*(-36*nc^2 + 24*nc^4 - 9*z + 9*nc^4*z + 18*z^2 + 72*nc^2*z^2 - 
         84*nc^4*z^2 - 9*z^3 + 11*nc^4*z^3 - 36*nc^2*z^4 + 32*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^2*nf*(16 - 35*z + 51*z^2 - 34*z^3 + 14*z^4))/(144*(-1 + z)*z) + 
      (nc^3*(88 - 188*z + 267*z^2 - 178*z^3 + 77*z^4))/(144*(-1 + z)*z))*
     H[1, 0, 1, 1, z] + ((5*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(341 - 620*z + 612*z^2 - 630*z^3 + 352*z^4))/(72*(-1 + z)*z) + 
      (nf*(12 + 20*nc^2 + 36*nc^4 + 15*z - 2*nc^2*z - 24*nc^4*z - 54*z^2 - 
         36*nc^2*z^2 - 6*nc^4*z^2 + 15*z^3 - 2*nc^2*z^3 - 26*nc^4*z^3 + 
         12*z^4 + 20*nc^2*z^4 + 40*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 1, 0, 0, z] + ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      (nc^3*(440 - 796*z + 801*z^2 - 786*z^3 + 429*z^4))/(144*(-1 + z)*z) - 
      (nf*(-16*nc^2 + 16*nc^4 - 9*z - 50*nc^2*z - 87*nc^4*z + 18*z^2 + 
         132*nc^2*z^2 + 159*nc^4*z^2 - 9*z^3 - 50*nc^2*z^3 - 86*nc^4*z^3 - 
         16*nc^2*z^4 + 14*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 1, 0, 1, z] + ((-3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      (nc^3*(627 - 1248*z + 1416*z^2 - 1268*z^3 + 649*z^4))/
       (144*(-1 + z)*z) - (nf*(8 - 8*nc^2 + 2*nc^4 + 7*z - 34*nc^2*z - 
         104*nc^4*z - 30*z^2 + 84*nc^2*z^2 + 234*nc^4*z^2 + 7*z^3 - 
         34*nc^2*z^3 - 106*nc^4*z^3 + 8*z^4 - 8*nc^2*z^4 + 6*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 1, 1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(144*nc^2*z) - 
    (8*nc^3*(1 + z + z^2)^2*H[-1, -1, -1, 0, 0, z])/(z*(1 + z)) - 
    (8*nc^3*(1 + z + z^2)^2*H[-1, -1, -1, 0, 1, z])/(z*(1 + z)) - 
    (2*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, -1, 0, z])/(z*(1 + z)) + 
    (11*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/(2*z*(1 + z)) + 
    (16*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 1, z])/(3*z*(1 + z)) + 
    (nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 0, z])/(3*z*(1 + z)) - 
    (4*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 1, z])/(3*z*(1 + z)) - 
    (2*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
    (49*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 0, z])/(6*z*(1 + z)) + 
    (7*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 1, z])/(z*(1 + z)) + 
    (3*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, -1, 0, z])/(z*(1 + z)) - 
    (19*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 0, 0, z])/(6*z*(1 + z)) - 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 0, 1, z])/(2*z*(1 + z)) + 
    ((nc^2*nf*(1 + z))/8 - (nc^3*(1 + 3*z + 5*z^2 + 3*z^3 + z^4))/
       (2*z*(1 + z)))*H[-1, 0, 0, 1, 0, z] + 
    (4*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 1, 1, z])/(3*z*(1 + z)) + 
    ((nc^2*nf*(1 + z))/4 - (nc^3*(7 + 16*z + 25*z^2 + 16*z^3 + 7*z^4))/
       (2*z*(1 + z)))*H[-1, 0, 1, 0, 0, z] - 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, 1, 0, 1, z])/(3*z*(1 + z)) + 
    (-(nc^2*nf*(1 + z))/4 - (nc^3*(2 + z + z^3 + 2*z^4))/(3*z*(1 + z)))*
     H[-1, 0, 1, 1, 0, z] + ((nf*(1 - z))/6 - 
      (2*nc^3*(-2 - 3*z^2 + 3*z^4 + z^5))/(3*(-1 + z)*z*(1 + z)))*
     H[0, -1, -1, -1, 0, z] + (-((8 + 2*nc^2 + 17*nc^4)*nf*(-1 + z))/
       (24*nc^2) + (nc^3*(-42 - 27*z - 65*z^2 + 27*z^3 + 65*z^4 + 50*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 0, z] + 
    ((nc^2*nf*(-1 + z))/12 + (nc^3*(-16 - 27*z - 15*z^2 + 27*z^3 + 15*z^4 + 
         26*z^5))/(3*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 1, z] + 
    (-((2 + 3*nc^4)*nf*(-1 + z))/(12*nc^2) + 
      (nc^3*(-9 - 14*z^2 + 14*z^4 + 5*z^5))/(3*(-1 + z)*z*(1 + z)))*
     H[0, -1, 0, -1, 0, z] + (((1 - nc^2 + 6*nc^4)*nf*(-1 + z))/(12*nc^2) - 
      (nc^3*(-27 - 15*z - 43*z^2 + 15*z^3 + 43*z^4 + 31*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 0, 0, z] + 
    ((nc^2*nf*(-1 + z))/24 - (nc^3*(-28 - 35*z - 29*z^2 + 35*z^3 + 29*z^4 + 
         36*z^5))/(6*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 0, 1, z] + 
    (-(nc^2*nf*(-1 + z))/12 - (nc^3*(-4 - z - 3*z^2 + z^3 + 3*z^4))/
       (3*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 1, 0, z] + 
    (2*nc^3*(-1 - 2*z - z^2 + 2*z^3 + z^4 + 2*z^5)*H[0, -1, 0, 1, 1, z])/
     (3*(-1 + z)*z*(1 + z)) + (-((1 - nc + nc^2)*(1 + nc + nc^2)*nf*(-1 + z))/
       (3*nc^2) + (nc^3*(-6 - 11*z - 10*z^2 + 11*z^3 + 10*z^4 + 15*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, -1, 0, z] + 
    ((nf*(-12 - 25*nc^4 + 4*z - 8*nc^2*z + 17*nc^4*z))/(24*nc^2) - 
      (nc^3*(-27 - 8*z - 56*z^2 + 8*z^3 + 56*z^4 + 45*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, -1, 0, 0, z] + 
    (-(nc^2*nf*(-1 + z))/12 - (nc^3*(-9 - 19*z - 8*z^2 + 19*z^3 + 8*z^4 + 
         18*z^5))/(3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, 0, 1, z] + 
    ((nf*(-12 - 2*nc^2 - 15*nc^4 - 6*nc^2*z + 7*nc^4*z))/(12*nc^2) - 
      (nc^3*(-3 + 15*z - 16*z^2 - 15*z^3 + 16*z^4 + 10*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, -1, 0, z] + 
    ((nf*(1 + 6*nc^2 - 7*nc^4 + z - 14*nc^2*z + 11*nc^4*z))/(8*nc^2) + 
      (nc^3*(-2 + 7*z + 2*z^2 - 7*z^3 + 2*z^4))/((-1 + z)*(1 + z)))*
     H[0, 0, 0, 0, 0, z] + 
    ((nf*(2 - 18*nc^2 + 7*nc^4 + 2*z - 18*nc^2*z + 9*nc^4*z))/(24*nc^2) + 
      (nc^3*(9 + 29*z - 9*z^2 - 29*z^3 + 18*z^4))/(6*(-1 + z)*(1 + z)))*
     H[0, 0, 0, 0, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*z))/6 + 
      (nc^3*(-3 + 2*z - 11*z^2 - 2*z^3 + 11*z^4 + 2*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, 1, 0, z] + 
    (-((-1 - 2*nc + 2*nc^2)*(-1 + 2*nc + 2*nc^2)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(5 + 13*z - 5*z^2 - 13*z^3 + 8*z^4))/(6*(-1 + z)*(1 + z)))*
     H[0, 0, 0, 1, 1, z] + 
    (-(nf*(4 + 10*nc^2 - 4*nc^4 + 2*z - 2*nc^2*z + 3*nc^4*z))/(12*nc^2) + 
      (nc^3*(-23 + 3*z - 37*z^2 - 3*z^3 + 37*z^4 + 17*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 0, z] + 
    ((nf*(2 - 3*nc^2 + 2*z - nc^2*z))/12 - 
      (nc^3*(19 + 7*z + 25*z^2 - 7*z^3 - 25*z^4 + 3*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 1, z] + 
    ((nf*(10 - 5*nc^2 - 2*z - 3*nc^2*z))/24 - 
      (nc^3*(13 + 6*z + 14*z^2 - 6*z^3 - 14*z^4 + 9*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z))/(48*nc^2) - 
      (2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z))*H[0, 0, 1, 1, 1, z] + 
    (-((3 + 4*nc^2)*nf*(1 + z))/(6*nc^2) - 
      (nc^3*(3 + 8*z + 13*z^2 + 8*z^3 + 3*z^4))/(3*z*(1 + z)))*
     H[0, 1, 0, -1, 0, z] + (((-3 - 20*nc^2 + 17*nc^4)*nf*(1 + z))/
       (48*nc^2) + (nc^3*(3 - 6*z + 20*z^2 + 6*z^3 - 20*z^4 + 23*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 0, z] + 
    (((-1 + 2*nc^2 + 4*nc^4)*nf*(1 + z))/(24*nc^2) + 
      (nc^3*(-21 - 4*z - 20*z^2 + 4*z^3 + 20*z^4 + 5*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 1, z] + 
    (-((-1 - 10*nc^2 + 9*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4))/(2*(-1 + z)*z))*
     H[0, 1, 0, 1, 0, z] - (2*nc^3*(1 - z + z^2)^2*H[0, 1, 0, 1, 1, z])/
     ((-1 + z)*z) + (-((5 + 6*nc^2 + 6*nc^4)*nf*(1 + z))/(24*nc^2) + 
      (nc^3*(-12 - 7*z - 17*z^2 + 7*z^3 + 17*z^4 + 2*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 0, 0, z] + 
    (-((1 + 8*nc^2 + 4*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(2 - 7*z + z^2 + 7*z^3 - z^4 + 6*z^5))/(2*(-1 + z)*z*(1 + z)))*
     H[0, 1, 1, 0, 1, z] + (-((-3 + 4*nc^2 + 10*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(-7 + z + 7*z^2 - z^3 + 8*z^4))/(2*(-1 + z)*(1 + z)))*
     H[0, 1, 1, 1, 0, z] - ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z)*
      H[0, 1, 1, 1, 1, z])/(24*nc^2) + 
    (4*nc^3*(1 - z + z^2)^2*H[1, 0, -1, -1, 0, z])/(3*(-1 + z)*z) - 
    (nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 0, z])/(3*(-1 + z)*z) + 
    (2*nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 1, z])/(3*(-1 + z)*z) - 
    (8*nc^3*(1 - z + z^2)^2*H[1, 0, 0, -1, 0, z])/(3*(-1 + z)*z) + 
    (17*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/(6*(-1 + z)*z) + 
    (7*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 1, z])/(6*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 0, z])/(6*(-1 + z)*z) - 
    (2*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 1, z])/((-1 + z)*z) - 
    (4*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 1, z])/(2*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 1, 0, z])/(2*(-1 + z)*z) + 
    (7*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/(2*(-1 + z)*z) - 
    (3*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 1, z])/(2*(-1 + z)*z) - 
    (5*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 1, 0, z])/(2*(-1 + z)*z) - 
    (nc^3*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
    (Lb^3*nc^3*PlusD[1 - z, 2])/2 + PlusD[1 - z, 1]*
     (-(Lb^4*nc^3)/4 + Lb^3*((11*nc^3)/12 + (Lzeta*nc^3)/2) + 
      ((-14*Lb*nc^2)/27 - (5*Lb^2*nc^2)/9 - (Lb^3*nc^2)/6)*nf - 
      (Lb^2*nc^3*(-268 + 15*Pi^2))/72 - (Lb*nc^3*(-202 + 189*Zeta[3]))/54) + 
    nf^2*((Lb^3*(4 - 6*nc^2 + 3*z + nc^2*z - 3*z^2 + nc^2*z^2 - 4*z^3 + 
         6*nc^2*z^3))/(216*nc*z) + (Lb^2*(14 - 60*nc^2 + 81*z - 23*nc^2*z + 
         3*Pi^2*z - 3*nc^2*Pi^2*z - 63*z^2 + 25*nc^2*z^2 + 3*Pi^2*z^2 - 
         3*nc^2*Pi^2*z^2 - 32*z^3 + 78*nc^2*z^3))/(432*nc*z) + 
      (Lb*(-120 - 600*nc^2 + 1584*z - 755*nc^2*z + 54*Pi^2*z - 
         78*nc^2*Pi^2*z - 1080*z^2 + 451*nc^2*z^2 + 54*Pi^2*z^2 - 
         78*nc^2*Pi^2*z^2 - 384*z^3 + 1176*nc^2*z^3 - 216*z*Zeta[3] + 
         216*nc^2*z*Zeta[3] - 216*z^2*Zeta[3] + 216*nc^2*z^2*Zeta[3]))/
       (2592*nc*z) - (22360 + 27840*nc^2 - 136440*z + 83440*nc^2*z - 
        3540*Pi^2*z + 7020*nc^2*Pi^2*z - 234*Pi^4*z + 234*nc^2*Pi^4*z + 
        74880*z^2 - 26840*nc^2*z^2 - 8940*Pi^2*z^2 + 11115*nc^2*Pi^2*z^2 - 
        234*Pi^4*z^2 + 234*nc^2*Pi^4*z^2 + 39200*z^3 - 104520*nc^2*z^3 - 
        660*Pi^2*z^3 + 1440*nc^2*Pi^2*z^3 - 25920*Zeta[3] + 
        38880*nc^2*Zeta[3] + 8640*z*Zeta[3] - 43200*nc^2*z*Zeta[3] + 
        44280*z^2*Zeta[3] - 39960*nc^2*z^2*Zeta[3] + 28080*z^3*Zeta[3] - 
        41040*nc^2*z^3*Zeta[3])/(233280*nc*z)) + 
    H[1, 1, z]*(-(Lb*nc^3*z)/12 + (Lb^3*nc^3*(-1 + 2*z - z^2 + z^3))/z + 
      (nf^2*(-64 + 12*nc^2 + 234*z - 201*nc^2*z - 126*z^2 + 117*nc^2*z^2 - 
         44*z^3 + 96*nc^2*z^3))/(2592*nc*z) + 
      nf*(-(Lb*(-6 + 26*nc^2 - 20*nc^4 + 15*z - 15*nc^4*z + 3*z^2 - 
            27*nc^4*z^2 - 12*z^3 - 26*nc^2*z^3 + 38*nc^4*z^3))/(288*nc^2*z) + 
        (-279 - 484*nc^2 - 129*nc^4 + 36*nc^4*Pi^2 - 81*z - 2192*nc^2*z - 
          789*nc^4*z - 54*Pi^2*z + 36*nc^2*Pi^2*z + 174*nc^4*Pi^2*z + 
          1161*z^2 + 4920*nc^2*z^2 + 2139*nc^4*z^2 + 108*Pi^2*z^2 - 
          72*nc^2*Pi^2*z^2 - 504*nc^4*Pi^2*z^2 - 963*z^3 - 1328*nc^2*z^3 - 
          1083*nc^4*z^3 - 54*Pi^2*z^3 + 36*nc^2*Pi^2*z^3 + 
          186*nc^4*Pi^2*z^3 + 162*z^4 - 916*nc^2*z^4 - 138*nc^4*z^4 + 
          12*nc^4*Pi^2*z^4)/(5184*nc^2*(-1 + z)*z)) + 
      (nc^3*(862 + 825*Pi^2 - 1102*z - 1668*Pi^2*z + 348*z^2 + 
         1944*Pi^2*z^2 - 970*z^3 - 1728*Pi^2*z^3 + 862*z^4 + 891*Pi^2*z^4 - 
         6480*Zeta[3] + 12960*z*Zeta[3] - 19440*z^2*Zeta[3] + 
         12960*z^3*Zeta[3] - 6480*z^4*Zeta[3]))/(2592*(-1 + z)*z)) + 
    H[-1, -1, z]*((-13*Lb*nc^3*Pi^2*(1 + z + z^2)^2)/(12*z*(1 + z)) + 
      (nf*Pi^2*(-44 + 20*nc^2 - 146*z + 51*nc^2*z - 204*z^2 + 93*nc^2*z^2 - 
         146*z^3 + 52*nc^2*z^3 - 44*z^4 + 22*nc^2*z^4))/(864*z*(1 + z)) - 
      (nc^3*(572*Pi^2 + 1824*Pi^2*z + 2679*Pi^2*z^2 + 1834*Pi^2*z^3 + 
         583*Pi^2*z^4 + 4608*Zeta[3] + 9216*z*Zeta[3] + 13824*z^2*Zeta[3] + 
         9216*z^3*Zeta[3] + 4608*z^4*Zeta[3]))/(864*z*(1 + z))) + 
    H[1, 0, z]*((Lb^3*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) - 
        (56 - 108*nc^2 + 288*z - 255*nc^2*z - 288*z^2 + 267*nc^2*z^2 - 
          56*z^3 + 108*nc^2*z^3)/(2592*nc*z)) + 
      Lb^2*((Lzeta*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
        (nc^3*(121 - 227*z + 234*z^2 - 227*z^3 + 121*z^4))/(24*(-1 + z)*z)) + 
      Lb*(-(Lzeta*nc^3*(-1 + z)*(11 - z + 11*z^2))/(12*z) - 
        (nc^3*(685 + 27*Pi^2 - 1467*z - 54*Pi^2*z + 1293*z^2 + 81*Pi^2*z^2 - 
           1464*z^3 - 54*Pi^2*z^3 + 685*z^4 + 27*Pi^2*z^4))/
         (72*(-1 + z)*z)) + 
      nf*(-(Lb^2*(4 - 16*nc^2 + 28*nc^4 - z + 4*nc^2*z - 35*nc^4*z - 6*z^2 + 
            24*nc^2*z^2 + 30*nc^4*z^2 - z^3 + 4*nc^2*z^3 - 35*nc^4*z^3 + 
            4*z^4 - 16*nc^2*z^4 + 28*nc^4*z^4))/(96*nc^2*(-1 + z)*z) - 
        (Lb*(30 + 114*nc^2 - 56*nc^4 + 21*z - 468*nc^2*z + 319*nc^4*z - 
           84*z^2 + 600*nc^2*z^2 - 264*nc^4*z^2 - 15*z^3 - 252*nc^2*z^3 + 
           127*nc^4*z^3 + 48*z^4 + 6*nc^2*z^4 + 34*nc^4*z^4))/
         (288*nc^2*(-1 + z)*z) + (-279 + 1581*nc^2 + 562*nc^4 + 24*Pi^2 + 
          36*nc^2*Pi^2 + 60*nc^4*Pi^2 - 666*z + 912*nc^2*z - 1588*nc^4*z + 
          45*Pi^2*z + 54*nc^2*Pi^2*z + 150*nc^4*Pi^2*z + 900*z^2 - 
          4032*nc^2*z^2 + 1267*nc^4*z^2 - 69*Pi^2*z^2 - 90*nc^2*Pi^2*z^2 - 
          270*nc^4*Pi^2*z^2 + 990*z^3 - 900*nc^2*z^3 - 1121*nc^4*z^3 - 
          69*Pi^2*z^3 - 90*nc^2*Pi^2*z^3 - 270*nc^4*Pi^2*z^3 - 621*z^4 + 
          2451*nc^2*z^4 - 2581*nc^4*z^4 + 45*Pi^2*z^4 + 54*nc^2*Pi^2*z^4 + 
          150*nc^4*Pi^2*z^4 - 324*z^5 - 12*nc^2*z^5 + 1741*nc^4*z^5 + 
          24*Pi^2*z^5 + 36*nc^2*Pi^2*z^5 + 60*nc^4*Pi^2*z^5)/
         (2592*nc^2*(-1 + z)*z*(1 + z))) + 
      (nc^3*(45934 + 2046*Pi^2 - 40871*z - 1968*Pi^2*z + 7596*z^2 + 
         252*Pi^2*z^2 - 4476*z^3 + 252*Pi^2*z^3 - 47210*z^4 - 1968*Pi^2*z^4 + 
         51883*z^5 + 2046*Pi^2*z^5 - 19008*Zeta[3] + 19008*z*Zeta[3] - 
         19008*z^2*Zeta[3] - 19008*z^3*Zeta[3] + 19008*z^4*Zeta[3] - 
         19008*z^5*Zeta[3]))/(2592*(-1 + z)*z*(1 + z))) + 
    Lb^2*(-(Lzeta*nc^3*(134 - 9*Pi^2 - 159*z + 27*Pi^2*z - 268*z^2 + 
          33*Pi^2*z^2 - 109*z^3 + 12*Pi^2*z^3 - 134*z^4 + 21*Pi^2*z^4))/
       (144*z*(1 + z)) - (nc^3*(14540 - 363*Pi^2 - 12562*z - 1722*Pi^2*z + 
         918*z^2 + 192*Pi^2*z^2 - 2158*z^3 - 159*Pi^2*z^3 - 15458*z^4 + 
         39*Pi^2*z^4 + 14720*z^5 + 2013*Pi^2*z^5 - 6048*Zeta[3] + 
         6156*z*Zeta[3] - 10476*z^2*Zeta[3] - 5400*z^3*Zeta[3] + 
         11232*z^4*Zeta[3] - 216*z^5*Zeta[3]))/(1728*(-1 + z)*z*(1 + z))) + 
    Lb*((nc^3*(1326420 - 47650*Pi^2 - 993*Pi^4 - 1445640*z + 28570*Pi^2*z - 
         2814*Pi^4*z + 172480*z^2 + 4270*Pi^2*z^2 - 3768*Pi^4*z^2 - 
         56220*z^3 - 7200*Pi^2*z^3 + 2415*Pi^4*z^3 - 1498900*z^4 + 
         48740*Pi^2*z^4 + 3369*Pi^4*z^4 + 1501860*z^5 - 26730*Pi^2*z^5 + 
         183*Pi^4*z^5 - 460680*Zeta[3] + 462000*z*Zeta[3] + 
         77760*z^2*Zeta[3] + 22440*z^3*Zeta[3] + 351240*z^4*Zeta[3] - 
         531960*z^5*Zeta[3]))/(17280*(-1 + z)*z*(1 + z)) - 
      (Lzeta*nc^3*(-992 + 33*Pi^2 + 1330*z - 36*Pi^2*z + 30*z^2 + 
         3*Pi^2*z^2 - 293*z^3 + 3*Pi^2*z^3 + 962*z^4 - 36*Pi^2*z^4 - 
         1037*z^5 + 33*Pi^2*z^5 + 513*Zeta[3] - 945*z*Zeta[3] + 
         135*z^2*Zeta[3] + 567*z^3*Zeta[3] - 513*z^4*Zeta[3] + 
         567*z^5*Zeta[3]))/(216*(-1 + z)*z*(1 + z))) + 
    H[0, -1, z]*((Lb*nc^3*Pi^2*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5))/
       (4*(-1 + z)*z*(1 + z)) + (nc^3*(-264*Pi^2 - 1636*Pi^2*z - 
         800*Pi^2*z^2 + 778*Pi^2*z^3 + 899*Pi^2*z^4 + 1023*Pi^2*z^5 - 
         3528*Zeta[3] - 5256*z*Zeta[3] - 3816*z^2*Zeta[3] + 
         5256*z^3*Zeta[3] + 3816*z^4*Zeta[3] + 5544*z^5*Zeta[3]))/
       (864*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*Pi^2*(-1 + z))/(48*nc^2) - 
        (-24*nc^2*Pi^2 + 24*nc^4*Pi^2 - 24*Pi^2*z - 186*nc^2*Pi^2*z + 
          10*nc^4*Pi^2*z - 36*Pi^2*z^2 - 234*nc^2*Pi^2*z^2 + 
          81*nc^4*Pi^2*z^2 - 12*Pi^2*z^3 - 116*nc^2*Pi^2*z^3 + 
          87*nc^4*Pi^2*z^3 - 44*nc^2*Pi^2*z^4 + 22*nc^4*Pi^2*z^4 + 
          72*nc^2*z*Zeta[3] - 72*nc^2*z^3*Zeta[3])/(864*nc^2*z*(1 + z)))) + 
    H[-1, 0, z]*((Lb^3*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) + 
      (Lb*nc^3*(121 + 69*Pi^2 + 360*z + 138*Pi^2*z + 210*z^2 + 207*Pi^2*z^2 + 
         360*z^3 + 138*Pi^2*z^3 + 121*z^4 + 69*Pi^2*z^4))/(72*z*(1 + z)) + 
      Lb^2*(-(Lzeta*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
        (nc^3*(55 + 102*z + 105*z^2 + 102*z^3 + 55*z^4))/(12*z*(1 + z))) - 
      (nc^3*(408 + 246628*z - 9240*Pi^2*z + 551840*z^2 - 23520*Pi^2*z^2 + 
         640080*z^3 - 28575*Pi^2*z^3 + 545120*z^4 - 23370*Pi^2*z^4 + 
         243628*z^5 - 9570*Pi^2*z^5 + 648*z^6 - 73440*z*Zeta[3] - 
         159840*z^2*Zeta[3] - 246240*z^3*Zeta[3] - 159840*z^4*Zeta[3] - 
         73440*z^5*Zeta[3]))/(12960*z^2*(1 + z)) + 
      nf*((Lb^2*(-4 + 8*nc^2 - z + 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 - z^3 + 
           9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(24*z*(1 + z)) + 
        (Lb*(62*nc^2 + 166*nc^4 - 201*z - 31*nc^2*z + 78*nc^4*z - 402*z^2 - 
           240*nc^2*z^2 - 42*nc^4*z^2 - 201*z^3 - 139*nc^2*z^3 + 
           186*nc^4*z^3 + 8*nc^2*z^4 + 220*nc^4*z^4))/(144*nc^2*z*(1 + z)) + 
        (-102 - 408*nc^2 + 102*nc^4 + 348*z - 11718*nc^2*z + 15142*nc^4*z + 
          120*Pi^2*z + 660*nc^2*Pi^2*z - 300*nc^4*Pi^2*z - 35460*z^2 - 
          81690*nc^2*z^2 + 16310*nc^4*z^2 - 240*Pi^2*z^2 + 
          1020*nc^2*Pi^2*z^2 - 225*nc^4*Pi^2*z^2 - 72210*z^3 - 
          140790*nc^2*z^3 + 9480*nc^4*z^3 - 720*Pi^2*z^3 + 
          720*nc^2*Pi^2*z^3 + 135*nc^4*Pi^2*z^3 - 36300*z^4 - 
          81990*nc^2*z^4 + 21290*nc^4*z^4 - 240*Pi^2*z^4 + 
          1020*nc^2*Pi^2*z^4 - 210*nc^4*Pi^2*z^4 - 162*z^5 - 12228*nc^2*z^5 + 
          17722*nc^4*z^5 + 120*Pi^2*z^5 + 660*nc^2*Pi^2*z^5 - 
          360*nc^4*Pi^2*z^5 - 162*z^6 - 648*nc^2*z^6 + 162*nc^4*z^6 - 
          3240*nc^4*z^2*Zeta[3] - 6480*nc^4*z^3*Zeta[3] - 
          3240*nc^4*z^4*Zeta[3])/(12960*nc^2*z^2*(1 + z)))) + 
    H[-1, z]*((5*Lb^2*nc^3*Pi^2*(1 + z + z^2)^2)/(16*z*(1 + z)) + 
      (nc^3*(3685*Pi^2 + 582*Pi^4 + 30220*Pi^2*z + 1236*Pi^4*z + 
         61290*Pi^2*z^2 + 1890*Pi^4*z^2 + 30400*Pi^2*z^3 + 1236*Pi^4*z^3 + 
         3685*Pi^2*z^4 + 582*Pi^4*z^4 + 75240*Zeta[3] + 213120*z*Zeta[3] + 
         307260*z^2*Zeta[3] + 214920*z^3*Zeta[3] + 71280*z^4*Zeta[3]))/
       (25920*z*(1 + z)) + Lb*((Lzeta*nc^3*Pi^2*(1 + z + z^2)^2)/
         (24*z*(1 + z)) + (nc^3*(99*Pi^2 + 316*Pi^2*z + 456*Pi^2*z^2 + 
           316*Pi^2*z^3 + 99*Pi^2*z^4 + 720*Zeta[3] + 1440*z*Zeta[3] + 
           2160*z^2*Zeta[3] + 1440*z^3*Zeta[3] + 720*z^4*Zeta[3]))/
         (144*z*(1 + z))) + 
      nf*(-(Lb*Pi^2*(4 - 4*nc^2 + 12*nc^4 - 8*z - 55*nc^2*z + 17*nc^4*z - 
            24*z^2 - 102*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 55*nc^2*z^3 + 
            17*nc^4*z^3 + 4*z^4 - 4*nc^2*z^4 + 12*nc^4*z^4))/
         (288*nc^2*z*(1 + z)) - (-80*Pi^2 - 260*nc^2*Pi^2 + 665*nc^4*Pi^2 - 
          320*Pi^2*z - 2020*nc^2*Pi^2*z + 900*nc^4*Pi^2*z + 6*nc^4*Pi^4*z - 
          420*Pi^2*z^2 - 3640*nc^2*Pi^2*z^2 + 1110*nc^4*Pi^2*z^2 + 
          12*nc^4*Pi^4*z^2 - 200*Pi^2*z^3 - 2260*nc^2*Pi^2*z^3 + 
          1320*nc^4*Pi^2*z^3 + 6*nc^4*Pi^4*z^3 - 20*Pi^2*z^4 - 
          380*nc^2*Pi^2*z^4 + 845*nc^4*Pi^2*z^4 - 1440*nc^2*Zeta[3] + 
          1680*nc^4*Zeta[3] - 3960*nc^2*z*Zeta[3] + 3180*nc^4*z*Zeta[3] - 
          5040*nc^2*z^2*Zeta[3] + 4860*nc^4*z^2*Zeta[3] - 
          3960*nc^2*z^3*Zeta[3] + 3240*nc^4*z^3*Zeta[3] - 
          1440*nc^2*z^4*Zeta[3] + 1440*nc^4*z^4*Zeta[3])/
         (8640*nc^2*z*(1 + z)))) + H[0, 0, z]*
     (-(Lb^3*nc^3*(-2 + 5*z - 8*z^2 - 5*z^3 + 8*z^4 + z^5))/
       (12*(-1 + z)*z*(1 + z)) + nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/
         (24*nc) - (Lb*(-1 + nc)*(1 + nc)*(2 + z)^2)/(18*nc) - 
        (-428 + 504*nc^2 - 12*Pi^2 + 12*nc^2*Pi^2 - 716*z + 777*nc^2*z - 
          12*Pi^2*z + 12*nc^2*Pi^2*z - 56*z^2 + 108*nc^2*z^2)/(2592*nc)) + 
      Lb^2*((Lzeta*nc^3*(-1 - z + z^2)^2)/(2*(-1 + z)*(1 + z)) + 
        (nc^3*(-119 + 437*z - 365*z^2 - 437*z^3 + 572*z^4))/
         (96*(-1 + z)*(1 + z))) + Lb*((Lzeta*nc^3*(25 - 11*z + 44*z^2))/48 - 
        (nc^3*(3258 + 78*Pi^2 - 1613*z + 168*Pi^2*z + 74*z^2 - 78*Pi^2*z^2 + 
           1613*z^3 - 168*Pi^2*z^3 - 3868*z^4 + 114*Pi^2*z^4))/
         (144*(-1 + z)*(1 + z))) - (nc^3*(-1087170*z - 16605*Pi^2*z - 
         2525240*z^2 - 13155*Pi^2*z^2 - 1842790*z^3 + 6210*Pi^2*z^3 - 
         106884*z^4 - 34650*Pi^2*z^4 + 1726382*z^5 - 21465*Pi^2*z^5 + 
         2504140*z^6 + 53265*Pi^2*z^6 + 1074298*z^7 + 36960*Pi^2*z^7 - 
         1296*z^8 + 51840*Zeta[3] + 293760*z*Zeta[3] + 751680*z^2*Zeta[3] + 
         639360*z^3*Zeta[3] - 380160*z^4*Zeta[3] - 639360*z^5*Zeta[3] + 
         60480*z^6*Zeta[3] + 190080*z^7*Zeta[3]))/(25920*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - 13*nc^2 - z + 
           11*nc^2*z))/(96*nc^2) + Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(1 + z))/
           8 - (6 - 23*nc^2 + 13*nc^4 + 12*z - 173*nc^2*z + 285*nc^4*z - 
            14*z^2 + 39*nc^2*z^2 - 21*nc^4*z^2 - 12*z^3 + 173*nc^2*z^3 - 
            285*nc^4*z^3 + 8*z^4 - 16*nc^2*z^4 + 40*nc^4*z^4)/
           (192*nc^2*(-1 + z)*(1 + z))) + 
        Lb*((Lzeta*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/96 - 
          (339 + 3830*nc^2 - 3497*nc^4 - 24*Pi^2 + 228*nc^2*Pi^2 - 
            132*nc^4*Pi^2 + 1773*z - 970*nc^2*z + 4757*nc^4*z - 24*Pi^2*z + 
            228*nc^2*Pi^2*z - 84*nc^4*Pi^2*z - 531*z^2 - 2078*nc^2*z^2 + 
            881*nc^4*z^2 + 24*Pi^2*z^2 - 228*nc^2*Pi^2*z^2 + 
            132*nc^4*Pi^2*z^2 - 1773*z^3 + 970*nc^2*z^3 - 4757*nc^4*z^3 + 
            24*Pi^2*z^3 - 228*nc^2*Pi^2*z^3 + 84*nc^4*Pi^2*z^3 + 192*z^4 - 
            1752*nc^2*z^4 + 3256*nc^4*z^4)/(1152*nc^2*(-1 + z)*(1 + z))) - 
        (16740 - 5560*nc^2 - 48780*nc^4 - 1440*Pi^2 + 10245*nc^2*Pi^2 - 
          8445*nc^4*Pi^2 + 191820*z + 115500*nc^2*z + 256360*nc^4*z - 
          3600*Pi^2*z + 27765*nc^2*Pi^2*z - 25665*nc^4*Pi^2*z + 310200*z^2 + 
          136840*nc^2*z^2 + 764060*nc^4*z^2 - 1440*Pi^2*z^2 + 
          13830*nc^2*Pi^2*z^2 - 18810*nc^4*Pi^2*z^2 - 45792*z^3 - 
          219088*nc^2*z^3 + 210432*nc^4*z^3 + 2880*Pi^2*z^3 - 
          21930*nc^2*Pi^2*z^3 + 13950*nc^4*Pi^2*z^3 - 332124*z^4 - 
          242496*nc^2*z^4 - 641356*nc^4*z^4 + 2880*Pi^2*z^4 - 
          24795*nc^2*Pi^2*z^4 + 25695*nc^4*Pi^2*z^4 - 145380*z^5 + 
          106180*nc^2*z^5 - 431600*nc^4*z^5 + 720*Pi^2*z^5 - 
          5835*nc^2*Pi^2*z^5 + 9435*nc^4*Pi^2*z^5 + 5184*z^6 + 
          111216*nc^2*z^6 - 38084*nc^4*z^6 + 720*nc^2*Pi^2*z^6 - 648*z^7 - 
          2592*nc^2*z^7 + 648*nc^4*z^7 - 15120*Zeta[3] + 95040*nc^2*Zeta[3] - 
          79920*nc^4*Zeta[3] - 28080*z*Zeta[3] + 302400*nc^2*z*Zeta[3] - 
          183600*nc^4*z*Zeta[3] + 4320*z^2*Zeta[3] + 224640*nc^2*z^2*
           Zeta[3] - 47520*nc^4*z^2*Zeta[3] + 30240*z^3*Zeta[3] - 
          190080*nc^2*z^3*Zeta[3] + 159840*nc^4*z^3*Zeta[3] + 
          10800*z^4*Zeta[3] - 319680*nc^2*z^4*Zeta[3] + 127440*nc^4*z^4*
           Zeta[3] - 2160*z^5*Zeta[3] - 112320*nc^2*z^5*Zeta[3] + 
          23760*nc^4*z^5*Zeta[3])/(51840*nc^2*(-1 + z)*(1 + z)^3))) + 
    H[0, 1, z]*((Lb^3*nc^3*(1 + 2*z + 3*z^2 - 6*z^3 + z^4))/(4*(-1 + z)*z) + 
      (Lb*nc^3*(268 - 18*Pi^2 + 805*z - 30*Pi^2*z + 429*z^2 - 42*Pi^2*z^2 + 
         267*z^3 + 30*Pi^2*z^3 - 161*z^4 + 42*Pi^2*z^4 - 536*z^5 + 
         6*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z)) + 
      nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        (Lb*(-9 + 13*nc^2)*(1 + z))/(72*nc) + (-236 + 468*nc^2 - 12*Pi^2 + 
          12*nc^2*Pi^2 - 596*z + 741*nc^2*z - 12*Pi^2*z + 12*nc^2*Pi^2*z - 
          44*z^2 + 96*nc^2*z^2)/(2592*nc)) + 
      Lb^2*((Lzeta*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
        (nc^3*(33 - 87*z + 105*z^2 - 117*z^3 + 77*z^4))/(12*(-1 + z)*z)) - 
      (nc^3*(-22192 - 1716*Pi^2 - 34118*z - 4428*Pi^2*z - 19338*z^2 - 
         4053*Pi^2*z^2 - 21098*z^3 - 1599*Pi^2*z^3 + 23532*z^4 + 
         1374*Pi^2*z^4 + 49542*z^5 + 4314*Pi^2*z^5 - 8578*z^6 + 
         3567*Pi^2*z^6 - 20902*z^7 + 957*Pi^2*z^7 + 5832*Zeta[3] - 
         4968*z*Zeta[3] - 10800*z^2*Zeta[3] + 33264*z^3*Zeta[3] + 
         33264*z^4*Zeta[3] + 10800*z^5*Zeta[3] + 38232*z^6*Zeta[3] + 
         27432*z^7*Zeta[3]))/(2592*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + z))/(48*nc^2) - 
        (Lb^2*(-4*nc^2 + 12*nc^4 + 6*z - 15*nc^2*z + nc^4*z + 6*nc^2*z^2 + 
           18*nc^4*z^2 - 6*z^3 + 17*nc^2*z^3 - 35*nc^4*z^3 - 4*nc^2*z^4 + 
           12*nc^4*z^4))/(48*nc^2*(-1 + z)*z) - 
        (Lb*(48*nc^2 + 480*nc^4 + 18*z - 1332*nc^2*z - 490*nc^4*z + 
           24*Pi^2*z + 48*nc^2*Pi^2*z + 81*z^2 + 744*nc^2*z^2 + 
           447*nc^4*z^2 - 75*z^3 + 536*nc^2*z^3 - 665*nc^4*z^3 - 
           24*Pi^2*z^3 - 48*nc^2*Pi^2*z^3 - 24*z^4 + 4*nc^2*z^4 + 
           548*nc^4*z^4))/(576*nc^2*(-1 + z)*z) + 
        (-72*nc^2 - 1344*nc^4 + 96*nc^2*Pi^2 - 72*nc^4*Pi^2 + 567*z + 
          6127*nc^2*z - 4848*nc^4*z - 72*Pi^2*z - 18*nc^2*Pi^2*z - 
          174*nc^4*Pi^2*z + 783*z^2 + 12519*nc^2*z^2 - 6891*nc^4*z^2 - 
          108*Pi^2*z^2 - 531*nc^2*Pi^2*z^2 - 75*nc^4*Pi^2*z^2 - 783*z^3 + 
          347*nc^2*z^3 - 2044*nc^4*z^3 + 72*Pi^2*z^3 - 354*nc^2*Pi^2*z^3 + 
          66*nc^4*Pi^2*z^3 - 1296*z^4 - 11945*nc^2*z^4 + 5597*nc^4*z^4 + 
          144*Pi^2*z^4 + 444*nc^2*Pi^2*z^4 - 102*nc^4*Pi^2*z^4 + 135*z^5 - 
          6144*nc^2*z^5 + 4641*nc^4*z^5 + 432*nc^2*Pi^2*z^5 - 
          42*nc^4*Pi^2*z^5 + 513*z^6 - 394*nc^2*z^6 - 910*nc^4*z^6 - 
          36*Pi^2*z^6 - 9*nc^2*Pi^2*z^6 + 69*nc^4*Pi^2*z^6 + 81*z^7 - 
          222*nc^2*z^7 - 1297*nc^4*z^7 - 60*nc^2*Pi^2*z^7 + 
          42*nc^4*Pi^2*z^7 + 324*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
          1944*nc^4*z*Zeta[3] + 972*z^2*Zeta[3] - 1296*nc^2*z^2*Zeta[3] + 
          5832*nc^4*z^2*Zeta[3] + 648*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3] + 
          3888*nc^4*z^3*Zeta[3] - 648*z^4*Zeta[3] + 864*nc^2*z^4*Zeta[3] - 
          3888*nc^4*z^4*Zeta[3] - 972*z^5*Zeta[3] + 1296*nc^2*z^5*Zeta[3] - 
          5832*nc^4*z^5*Zeta[3] - 324*z^6*Zeta[3] + 432*nc^2*z^6*Zeta[3] - 
          1944*nc^4*z^6*Zeta[3])/(2592*nc^2*(-1 + z)*z*(1 + z)^3))) + 
    H[1, z]*(-(Lb^4*nc^3*(-1 + 2*z - z^2 + z^3))/(4*z) - 
      (Lb^2*nc^3*(536 - 60*Pi^2 - 1172*z + 120*Pi^2*z + 97*z^2 - 
         60*Pi^2*z^2 - 536*z^3 + 60*Pi^2*z^3))/(288*z) + 
      Lb^3*((Lzeta*nc^3*(-1 + 2*z - z^2 + z^3))/(2*z) + 
        (nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(12*z)) + 
      nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (144*nc*z) - (Lb*(-24 - 28*nc^2 + 252*z - 219*nc^2*z - 180*z^2 + 
           159*nc^2*z^2 - 48*z^3 + 100*nc^2*z^3))/(864*nc*z) - 
        (-416 - 104*nc^2 + 24*Pi^2 - 24*nc^2*Pi^2 + 3096*z - 2634*nc^2*z + 
          18*Pi^2*z - 18*nc^2*Pi^2*z - 2448*z^2 + 2193*nc^2*z^2 - 
          18*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 - 232*z^3 + 797*nc^2*z^3 - 
          24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3)/(7776*nc*z)) - 
      (nc^3*(-5850 - 45955*Pi^2 + 864*Pi^4 - 244210*z + 8660*Pi^2*z + 
         9120*z^2 + 46600*Pi^2*z^2 + 484160*z^3 - 16135*Pi^2*z^3 + 
         1728*Pi^4*z^3 - 4950*z^4 + 44950*Pi^2*z^4 - 239950*z^5 + 
         7835*Pi^2*z^5 + 1680*z^6 - 45955*Pi^2*z^6 + 864*Pi^4*z^6 - 
         81180*Zeta[3] + 42120*z*Zeta[3] + 49140*z^2*Zeta[3] - 
         151920*z^3*Zeta[3] + 34020*z^4*Zeta[3] + 22680*z^5*Zeta[3] - 
         89100*z^6*Zeta[3]))/(25920*(-1 + z)*z*(1 + z)^2) + 
      Lb*(-(Lzeta*nc^3*z)/48 - (nc^3*(-4336 + 99*Pi^2 + 9995*z - 72*Pi^2*z - 
           9978*z^2 - 54*Pi^2*z^2 + 8934*z^3 - 72*Pi^2*z^3 - 4615*z^4 + 
           99*Pi^2*z^4 + 3672*Zeta[3] - 8856*z*Zeta[3] + 11016*z^2*Zeta[3] - 
           7344*z^3*Zeta[3] + 3672*z^4*Zeta[3]))/(432*(-1 + z)*z)) + 
      nf*(-(Lb^3*(-4 + 24*nc^2 - 68*nc^4 - 3*z + 18*nc^2*z + 81*nc^4*z + 
            3*z^2 - 18*nc^2*z^2 - 33*nc^4*z^2 + 4*z^3 - 24*nc^2*z^3 + 
            68*nc^4*z^3))/(288*nc^2*z) - 
        (Lb^2*(-24 - 64*nc^2 - 440*nc^4 - 63*z + 492*nc^2*z + 355*nc^4*z + 
           27*z^2 - 348*nc^2*z^2 - 137*nc^4*z^2 + 60*z^3 - 80*nc^2*z^3 + 
           548*nc^4*z^3))/(576*nc^2*z) + Lb*((Lzeta*nc^2*z)/48 - 
          (-9 + 380*nc^2 - 931*nc^4 - 24*Pi^2 - 48*nc^2*Pi^2 + 36*z + 
            5100*nc^2*z + 1078*nc^4*z - 72*Pi^2*z - 180*nc^2*Pi^2*z - 
            459*z^2 - 4956*nc^2*z^2 - 167*nc^4*z^2 + 72*Pi^2*z^2 + 
            180*nc^2*Pi^2*z^2 + 432*z^3 - 524*nc^2*z^3 + 904*nc^4*z^3 + 
            24*Pi^2*z^3 + 48*nc^2*Pi^2*z^3)/(1728*nc^2*z)) - 
        (-1377 - 726*nc^2 - 10165*nc^4 - 180*Pi^2 - 2940*nc^2*Pi^2 + 
          2346*nc^4*Pi^2 - 621*z - 57222*nc^2*z + 64787*nc^4*z + 684*Pi^2*z + 
          6744*nc^2*Pi^2*z - 1524*nc^4*Pi^2*z + 9126*z^2 - 1344*nc^2*z^2 + 
          16222*nc^4*z^2 + 504*Pi^2*z^2 + 3372*nc^2*Pi^2*z^2 - 
          2688*nc^4*Pi^2*z^2 + 1242*z^3 + 115092*nc^2*z^3 - 120862*nc^4*z^3 - 
          1368*Pi^2*z^3 - 13380*nc^2*Pi^2*z^3 + 2058*nc^4*Pi^2*z^3 - 
          14121*z^4 + 5514*nc^2*z^4 + 6763*nc^4*z^4 - 468*Pi^2*z^4 + 
          2184*nc^2*Pi^2*z^4 - 1572*nc^4*Pi^2*z^4 - 621*z^5 - 
          57870*nc^2*z^5 + 56075*nc^4*z^5 + 684*Pi^2*z^5 + 
          6636*nc^2*Pi^2*z^5 - 966*nc^4*Pi^2*z^5 + 6372*z^6 - 3444*nc^2*z^6 - 
          12820*nc^4*z^6 + 144*Pi^2*z^6 - 2616*nc^2*Pi^2*z^6 + 
          2346*nc^4*Pi^2*z^6 + 6912*nc^2*Zeta[3] - 3024*nc^4*Zeta[3] - 
          5832*z*Zeta[3] + 3024*nc^2*z*Zeta[3] - 36288*nc^4*z*Zeta[3] - 
          6912*nc^2*z^2*Zeta[3] + 10368*nc^4*z^2*Zeta[3] + 
          11664*z^3*Zeta[3] - 6048*nc^2*z^3*Zeta[3] + 87696*nc^4*z^3*
           Zeta[3] - 6912*nc^2*z^4*Zeta[3] + 12960*nc^4*z^4*Zeta[3] - 
          5832*z^5*Zeta[3] + 3024*nc^2*z^5*Zeta[3] - 32400*nc^4*z^5*Zeta[3] + 
          6912*nc^2*z^6*Zeta[3] - 1296*nc^4*z^6*Zeta[3])/
         (31104*nc^2*(-1 + z)*z*(1 + z)^2))) + 
    H[0, z]*(-(Lb^4*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(8*(-1 + z)*z) + 
      Lb^3*((Lzeta*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(4*(-1 + z)*z) + 
        (nc^3*(66 - 31*z + 102*z^2 - 137*z^3 + 22*z^4))/(48*(-1 + z)*z)) + 
      Lb^2*((Lzeta*nc^3*(25 - 11*z + 44*z^2))/24 - 
        (nc^3*(12*Pi^2 + 7353*z + 204*Pi^2*z - 2583*z^2 + 228*Pi^2*z^2 + 
           1135*z^3 - 204*Pi^2*z^3 + 1511*z^4 - 228*Pi^2*z^4 - 9560*z^5 + 
           204*Pi^2*z^5))/(576*(-1 + z)*z*(1 + z))) - 
      (nc^3*(2272416 - 112560*Pi^2 - 3528*Pi^4 + 20689104*z - 104775*Pi^2*z + 
         4392*Pi^4*z + 34734696*z^2 - 69225*Pi^2*z^2 + 23544*Pi^4*z^2 + 
         17977028*z^3 - 355830*Pi^2*z^3 + 8352*Pi^4*z^3 + 669532*z^4 - 
         55710*Pi^2*z^4 - 22896*Pi^4*z^4 - 21122436*z^5 + 493065*Pi^2*z^5 - 
         8712*Pi^4*z^5 - 37791124*z^6 + 237495*Pi^2*z^6 + 18000*Pi^4*z^6 - 
         17658176*z^7 - 32460*Pi^2*z^7 + 11088*Pi^4*z^7 - 142560*Zeta[3] - 
         2656800*z*Zeta[3] - 4285440*z^2*Zeta[3] - 2583360*z^3*Zeta[3] - 
         2809080*z^4*Zeta[3] + 1320840*z^5*Zeta[3] + 7129080*z^6*Zeta[3] + 
         3837240*z^7*Zeta[3]))/(155520*(-1 + z)*z*(1 + z)^3) + 
      nf^2*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(36*nc) - 
        (Lb^2*(-25 + 29*nc^2 - 25*z + 29*nc^2*z - 4*z^2 + 4*nc^2*z^2))/
         (144*nc) - (Lb*(-192 + 320*nc^2 - 12*Pi^2 + 12*nc^2*Pi^2 - 528*z + 
           611*nc^2*z - 12*Pi^2*z + 12*nc^2*Pi^2*z - 48*z^2 + 100*nc^2*z^2))/
         (864*nc) - (832 - 1954*nc^2 + 150*Pi^2 - 174*nc^2*Pi^2 + 4644*z - 
          4173*nc^2*z - 36*Pi^2*z + 36*nc^2*Pi^2*z - 5244*z^2 + 
          5402*nc^2*z^2 - 90*Pi^2*z^2 + 114*nc^2*Pi^2*z^2 - 232*z^3 + 
          797*nc^2*z^3 - 24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3 + 864*Zeta[3] - 
          864*nc^2*Zeta[3] - 864*z^2*Zeta[3] + 864*nc^2*z^2*Zeta[3])/
         (7776*nc*(-1 + z))) + Lb*(-(Lzeta*nc^3*(701 + 149*z + 536*z^2))/
         288 - (nc^3*(-9480 + 396*Pi^2 - 36400*z - 1125*Pi^2*z - 13108*z^2 - 
           303*Pi^2*z^2 + 1226*z^3 - 789*Pi^2*z^3 + 20936*z^4 - 
           159*Pi^2*z^4 + 33522*z^5 + 1980*Pi^2*z^5 + 3024*Zeta[3] + 
           6048*z*Zeta[3] + 10800*z^2*Zeta[3] - 6048*z^3*Zeta[3] - 
           10800*z^4*Zeta[3] + 6048*z^5*Zeta[3]))/(864*(-1 + z)*z*(1 + z))) + 
      nf*(-(Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/32 + 
        Lb^3*((Lzeta*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
          (-16*nc^2 + 40*nc^4 - nc^2*z - 11*nc^4*z - 3*z^2 + 18*nc^2*z^2 + 
            57*nc^4*z^2 - z^3 + 7*nc^2*z^3 - 90*nc^4*z^3 + 4*z^4 - 
            8*nc^2*z^4 + 28*nc^4*z^4)/(288*nc^2*(-1 + z)*z)) + 
        Lb^2*((Lzeta*(-9 + 13*nc^2)*(1 + z))/48 - 
          (128*nc^2 + 240*nc^4 + 84*z + 456*nc^2*z - 694*nc^4*z - 6*Pi^2*z + 
            51*nc^2*Pi^2*z - 45*nc^4*Pi^2*z - 87*z^2 - 462*nc^2*z^2 + 
            1467*nc^4*z^2 - 24*nc^2*Pi^2*z^2 + 24*nc^4*Pi^2*z^2 - 57*z^3 + 
            366*nc^2*z^3 - 1793*nc^4*z^3 + 6*Pi^2*z^3 - 27*nc^2*Pi^2*z^3 + 
            21*nc^4*Pi^2*z^3 + 60*z^4 - 488*nc^2*z^4 + 940*nc^4*z^4)/
           (576*nc^2*(-1 + z)*z)) - (1224 + 54656*nc^2 - 27464*nc^4 - 
          3840*nc^2*Pi^2 + 113346*z + 1232564*nc^2*z - 871406*nc^4*z - 
          3780*Pi^2*z + 29370*nc^2*Pi^2*z - 9000*nc^4*Pi^2*z - 1278*Pi^4*z + 
          1980*nc^2*Pi^4*z - 2376*nc^4*Pi^4*z + 295479*z^2 + 
          2152716*nc^2*z^2 - 1181199*nc^4*z^2 + 6750*Pi^2*z^2 + 
          90990*nc^2*Pi^2*z^2 - 30180*nc^4*Pi^2*z^2 - 1674*Pi^4*z^2 + 
          5940*nc^2*Pi^4*z^2 - 5580*nc^4*Pi^4*z^2 + 115002*z^3 + 
          302818*nc^2*z^3 + 595568*nc^4*z^3 + 27540*Pi^2*z^3 + 
          38100*nc^2*Pi^2*z^3 - 8460*nc^4*Pi^2*z^3 + 1764*Pi^4*z^3 + 
          3960*nc^2*Pi^4*z^3 - 1656*nc^4*Pi^4*z^3 - 282852*z^4 - 
          1102558*nc^2*z^4 + 953482*nc^4*z^4 + 5400*Pi^2*z^4 - 
          76980*nc^2*Pi^2*z^4 + 48300*nc^4*Pi^2*z^4 + 2556*Pi^4*z^4 - 
          3960*nc^2*Pi^4*z^4 + 4752*nc^4*Pi^4*z^4 - 258264*z^5 - 
          938106*nc^2*z^5 - 30606*nc^4*z^5 - 24840*Pi^2*z^5 - 
          70830*nc^2*Pi^2*z^5 + 32940*nc^4*Pi^2*z^5 - 486*Pi^4*z^5 - 
          5940*nc^2*Pi^4*z^5 + 4032*nc^4*Pi^4*z^5 - 13851*z^6 - 
          1108054*nc^2*z^6 + 330421*nc^4*z^6 - 12150*Pi^2*z^6 - 
          10170*nc^2*Pi^2*z^6 - 18120*nc^4*Pi^2*z^6 - 882*Pi^4*z^6 - 
          1980*nc^2*Pi^4*z^6 + 828*nc^4*Pi^4*z^6 + 29916*z^7 - 
          600516*nc^2*z^7 + 381684*nc^4*z^7 + 1080*Pi^2*z^7 + 
          3360*nc^2*Pi^2*z^7 - 15480*nc^4*Pi^2*z^7 + 77760*nc^2*Zeta[3] + 
          51840*nc^4*Zeta[3] - 71280*z*Zeta[3] + 475200*nc^2*z*Zeta[3] - 
          170640*nc^4*z*Zeta[3] - 194400*z^2*Zeta[3] + 946080*nc^2*z^2*
           Zeta[3] - 509760*nc^4*z^2*Zeta[3] - 103680*z^3*Zeta[3] + 
          432000*nc^2*z^3*Zeta[3] + 19440*nc^4*z^3*Zeta[3] + 
          142560*z^4*Zeta[3] - 768960*nc^2*z^4*Zeta[3] + 
          626400*nc^4*z^4*Zeta[3] + 174960*z^5*Zeta[3] - 
          933120*nc^2*z^5*Zeta[3] + 205200*nc^4*z^5*Zeta[3] + 
          51840*z^6*Zeta[3] - 254880*nc^2*z^6*Zeta[3] - 138240*nc^4*z^6*
           Zeta[3] + 25920*nc^2*z^7*Zeta[3] - 49680*nc^4*z^7*Zeta[3])/
         (155520*nc^2*(-1 + z)*z*(1 + z)^3) + 
        Lb*((Lzeta*(-27 + 40*nc^2 - 27*z + 37*nc^2*z))/144 - 
          (-1232*nc^2 + 896*nc^4 + 96*nc^2*Pi^2 + 2187*z - 6546*nc^2*z - 
            2121*nc^4*z - 144*Pi^2*z + 762*nc^2*Pi^2*z - 726*nc^4*Pi^2*z + 
            2547*z^2 + 2210*nc^2*z^2 + 11767*nc^4*z^2 - 108*Pi^2*z^2 - 
            162*nc^2*Pi^2*z^2 - 270*nc^4*Pi^2*z^2 - 3051*z^3 + 
            1386*nc^2*z^3 - 3239*nc^4*z^3 + 144*Pi^2*z^3 - 
            858*nc^2*Pi^2*z^3 + 678*nc^4*Pi^2*z^3 - 2547*z^4 - 978*nc^2*z^4 - 
            11623*nc^4*z^4 + 108*Pi^2*z^4 + 66*nc^2*Pi^2*z^4 + 
            318*nc^4*Pi^2*z^4 + 864*z^5 + 5160*nc^2*z^5 + 6400*nc^4*z^5 + 
            96*nc^2*Pi^2*z^5 - 1512*z*Zeta[3] + 6048*nc^2*z*Zeta[3] - 
            4536*nc^4*z*Zeta[3] + 216*z^2*Zeta[3] + 6480*nc^2*z^2*Zeta[3] - 
            1512*nc^4*z^2*Zeta[3] + 1512*z^3*Zeta[3] - 6048*nc^2*z^3*
             Zeta[3] + 4536*nc^4*z^3*Zeta[3] - 216*z^4*Zeta[3] - 
            6480*nc^2*z^4*Zeta[3] + 1512*nc^4*z^4*Zeta[3])/
           (3456*nc^2*(-1 + z)*z*(1 + z))))) + 
    PlusD[1 - z, 0]*(-(Lb^5*nc^3)/32 + Lb^4*((77*nc^3)/288 + 
        (Lzeta*nc^3)/8) + Lb^3*((-11*Lzeta*nc^3)/24 - (Lzeta^2*nc^3)/8 + 
        (nc^3*(562 + 27*Pi^2))/864) + 
      Lb^2*((Lzeta*nc^3*(-268 + 15*Pi^2))/144 + 
        (nc^3*(-2752 + 297*Pi^2 - 756*Zeta[3]))/1728) + 
      nf^2*((-25*Lb*nc)/324 - (5*Lb^2*nc)/108 - (Lb^3*nc)/108 - 
        (nc*(58 + 81*Zeta[3]))/1458) + 
      Lb*(-(nc^3*(119540 - 8710*Pi^2 + 399*Pi^4 - 56760*Zeta[3]))/17280 + 
        (Lzeta*nc^3*(-202 + 189*Zeta[3]))/108) + 
      nf*((-7*Lb^4*nc^2)/144 + Lb^3*(-nc^2/27 + (Lzeta*nc^2)/12) + 
        Lb^2*((5*Lzeta*nc^2)/18 + (-3 + 61*nc^2 - 3*nc^2*Pi^2)/96) + 
        (-230985 + 857245*nc^2 - 17400*nc^2*Pi^2 + 648*Pi^4 - 108*nc^2*Pi^4 + 
          123120*Zeta[3] - 367200*nc^2*Zeta[3])/466560 + 
        Lb*((7*Lzeta*nc^2)/27 + (-1485 + 10345*nc^2 - 390*nc^2*Pi^2 + 
            1296*Zeta[3] - 1800*nc^2*Zeta[3])/5184)) + 
      (nc^3*(-1485145 + 66120*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         52650*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) - 
    (nc^3*(23584191 - 775860*Pi^2 - 61776*Pi^4 + 25637558*z - 
       1390680*Pi^2*z - 122049*Pi^4*z - 18528009*z^2 - 603870*Pi^2*z^2 - 
       40797*Pi^4*z^2 - 23061755*z^3 - 101190*Pi^2*z^3 + 26019*Pi^4*z^3 - 
       30443845*z^4 + 806196*Pi^2*z^4 + 37548*Pi^4*z^4 - 27536454*z^5 + 
       1649832*Pi^2*z^5 + 87174*Pi^4*z^5 + 25387663*z^6 + 584550*Pi^2*z^6 + 
       69525*Pi^4*z^6 + 24960651*z^7 - 145002*Pi^2*z^7 + 13464*Pi^4*z^7 + 
       1944*Pi^2*z^8 - 2177280*Zeta[3] + 48600*Pi^2*Zeta[3] - 
       6200820*z*Zeta[3] + 365310*Pi^2*z*Zeta[3] - 9346590*z^2*Zeta[3] + 
       770310*Pi^2*z^2*Zeta[3] - 5896530*z^3*Zeta[3] + 
       423630*Pi^2*z^3*Zeta[3] + 8948340*z^4*Zeta[3] - 
       378270*Pi^2*z^4*Zeta[3] + 16598520*z^5*Zeta[3] - 
       716040*Pi^2*z^5*Zeta[3] + 7496010*z^6*Zeta[3] - 
       602640*Pi^2*z^6*Zeta[3] + 419310*z^7*Zeta[3] - 
       234900*Pi^2*z^7*Zeta[3] - 4490640*Zeta[5] - 5015520*z*Zeta[5] - 
       1749600*z^2*Zeta[5] - 9681120*z^3*Zeta[5] - 5832000*z^4*Zeta[5] + 
       8514720*z^5*Zeta[5] + 5890320*z^6*Zeta[5]))/
     (233280*(-1 + z)*z*(1 + z)^3) + 
    nf*((Lb^4*(12 - 40*nc^2 + 9*z + 47*nc^2*z - 9*z^2 - 19*nc^2*z^2 - 
         12*z^3 + 40*nc^2*z^3))/(576*z) + 
      Lb^3*(-(Lzeta*(4 - 12*nc^2 + 3*z + 13*nc^2*z - 3*z^2 - 5*nc^2*z^2 - 
            4*z^3 + 12*nc^2*z^3))/(96*z) - (1128*nc^2 - 1744*nc^4 - 69*z - 
          1698*nc^2*z + 2159*nc^4*z + 12*Pi^2*z - 72*nc^2*Pi^2*z + 
          60*nc^4*Pi^2*z + 69*z^2 + 1482*nc^2*z^2 - 2071*nc^4*z^2 + 
          12*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 60*nc^4*Pi^2*z^2 - 912*nc^2*z^3 + 
          1528*nc^4*z^3)/(3456*nc^2*z)) + 
      Lb^2*(-(Lzeta*(-6 - 60*nc^2 + 63*z + 35*nc^2*z - 45*z^2 - 13*nc^2*z^2 - 
            12*z^3 + 78*nc^2*z^3))/(144*z) + (36 + 1168*nc^2 + 1888*nc^4 - 
          12*nc^2*Pi^2 - 8*nc^4*Pi^2 + 216*z + 160*nc^2*z - 604*nc^4*z - 
          24*Pi^2*z + 67*nc^2*Pi^2*z - 7*nc^4*Pi^2*z + 60*z^2 - 
          1104*nc^2*z^2 + 348*nc^4*z^2 - 48*Pi^2*z^2 + 152*nc^2*Pi^2*z^2 - 
          84*nc^4*Pi^2*z^2 - 216*z^3 - 124*nc^2*z^3 - 104*nc^4*z^3 - 
          24*Pi^2*z^3 + 53*nc^2*Pi^2*z^3 - 29*nc^4*Pi^2*z^3 - 96*z^4 - 
          28*nc^2*z^4 - 2944*nc^4*z^4 - 20*nc^2*Pi^2*z^4 + 72*nc^4*Pi^2*z^4 + 
          72*z*Zeta[3] + 432*nc^2*z*Zeta[3] - 504*nc^4*z*Zeta[3] + 
          144*z^2*Zeta[3] - 144*nc^4*z^2*Zeta[3] + 72*z^3*Zeta[3] - 
          432*nc^2*z^3*Zeta[3] + 360*nc^4*z^3*Zeta[3])/
         (1152*nc^2*z*(1 + z))) + 
      Lb*(-(Lzeta*(-9 - 168*nc^2 + 216*z + 62*nc^2*z - 216*z^2 + 
            50*nc^2*z^2 + 9*z^3 + 186*nc^2*z^3))/(432*z) + 
        (-2970 + 205350*nc^2 - 291620*nc^4 - 7020*nc^2*Pi^2 + 
          8820*nc^4*Pi^2 - 36180*z - 205080*nc^2*z + 370400*nc^4*z + 
          270*Pi^2*z - 18630*nc^2*Pi^2*z - 12480*nc^4*Pi^2*z + 621*Pi^4*z - 
          216*nc^2*Pi^4*z + 837*nc^4*Pi^4*z + 12960*z^2 + 1620*nc^2*z^2 + 
          12160*nc^4*z^2 + 13545*Pi^2*z^2 + 6570*nc^2*Pi^2*z^2 + 
          1545*nc^4*Pi^2*z^2 + 441*Pi^4*z^2 - 540*nc^2*Pi^4*z^2 + 
          801*nc^4*Pi^4*z^2 + 65340*z^3 - 17010*nc^2*z^3 - 56910*nc^4*z^3 + 
          90*Pi^2*z^3 + 23130*nc^2*Pi^2*z^3 - 5460*nc^4*Pi^2*z^3 - 
          621*Pi^4*z^3 + 216*nc^2*Pi^4*z^3 - 837*nc^4*Pi^4*z^3 - 9990*z^4 - 
          206970*nc^2*z^4 + 279460*nc^4*z^4 - 13545*Pi^2*z^4 + 
          450*nc^2*Pi^2*z^4 - 12765*nc^4*Pi^2*z^4 - 441*Pi^4*z^4 + 
          540*nc^2*Pi^4*z^4 - 801*nc^4*Pi^4*z^4 - 29160*z^5 + 
          222090*nc^2*z^5 - 313490*nc^4*z^5 - 360*Pi^2*z^5 - 
          4500*nc^2*Pi^2*z^5 + 20340*nc^4*Pi^2*z^5 + 4320*Zeta[3] - 
          64800*nc^2*Zeta[3] + 69840*nc^4*Zeta[3] - 8100*z*Zeta[3] - 
          4320*nc^2*z*Zeta[3] + 45540*nc^4*z*Zeta[3] - 15660*z^2*Zeta[3] + 
          167400*nc^2*z^2*Zeta[3] - 52380*nc^4*z^2*Zeta[3] - 
          11340*z^3*Zeta[3] + 56160*nc^2*z^3*Zeta[3] - 82980*nc^4*z^3*
           Zeta[3] + 11340*z^4*Zeta[3] - 102600*nc^2*z^4*Zeta[3] - 
          180*nc^4*z^4*Zeta[3] + 19440*z^5*Zeta[3] - 51840*nc^2*z^5*Zeta[3] + 
          63360*nc^4*z^5*Zeta[3])/(51840*nc^2*(-1 + z)*z*(1 + z))) + 
      (-7263 - 2053927*nc^2 - 599362*nc^4 - 2700*Pi^2 + 120330*nc^2*Pi^2 + 
        15420*nc^4*Pi^2 - 1152*Pi^4 - 792*nc^2*Pi^4 - 2736*nc^4*Pi^4 - 
        343089*z - 3159656*nc^2*z + 912729*nc^4*z - 22410*Pi^2*z - 
        33330*nc^2*Pi^2*z + 46740*nc^4*Pi^2*z + 3960*Pi^4*z - 
        5922*nc^2*Pi^4*z + 5517*nc^4*Pi^4*z - 506628*z^2 + 2460603*nc^2*z^2 + 
        789393*nc^4*z^2 + 194310*Pi^2*z^2 - 84330*nc^2*Pi^2*z^2 + 
        116070*nc^4*Pi^2*z^2 + 20034*Pi^4*z^2 - 9369*nc^2*Pi^4*z^2 + 
        38610*nc^4*Pi^4*z^2 + 500850*z^3 + 5560575*nc^2*z^3 - 
        2571845*nc^4*z^3 + 464490*Pi^2*z^3 + 674220*nc^2*Pi^2*z^3 + 
        8820*nc^4*Pi^2*z^3 + 17316*Pi^4*z^3 + 1206*nc^2*Pi^4*z^3 + 
        39186*nc^4*Pi^4*z^3 + 1035045*z^4 + 806145*nc^2*z^4 + 
        2569370*nc^4*z^4 + 42552*Pi^2*z^4 + 405888*nc^2*Pi^2*z^4 - 
        315342*nc^4*Pi^2*z^4 - 11376*Pi^4*z^4 + 11484*nc^2*Pi^4*z^4 - 
        18972*nc^4*Pi^4*z^4 + 27567*z^5 - 2076612*nc^2*z^5 + 
        4755573*nc^4*z^5 - 437706*Pi^2*z^5 - 647964*nc^2*Pi^2*z^5 - 
        194154*nc^4*Pi^2*z^5 - 21276*Pi^4*z^5 + 5724*nc^2*Pi^4*z^5 - 
        43731*nc^4*Pi^4*z^5 - 521154*z^6 - 1212821*nc^2*z^6 - 
        2759401*nc^4*z^6 - 233190*Pi^2*z^6 - 441240*nc^2*Pi^2*z^6 + 
        186120*nc^4*Pi^2*z^6 - 7506*Pi^4*z^6 - 1323*nc^2*Pi^4*z^6 - 
        15354*nc^4*Pi^4*z^6 - 185328*z^7 - 324307*nc^2*z^7 - 
        3096457*nc^4*z^7 - 4374*Pi^2*z^7 + 3834*nc^2*Pi^2*z^7 + 
        141834*nc^4*Pi^2*z^7 - 1008*nc^2*Pi^4*z^7 + 792*nc^4*Pi^4*z^7 - 
        972*Pi^2*z^8 - 3888*nc^2*Pi^2*z^8 + 972*nc^4*Pi^2*z^8 + 
        90720*Zeta[3] - 129600*nc^2*Zeta[3] + 246240*nc^4*Zeta[3] + 
        186300*z*Zeta[3] - 338040*nc^2*z*Zeta[3] + 153900*nc^4*z*Zeta[3] + 
        46980*Pi^2*z*Zeta[3] + 51840*nc^2*Pi^2*z*Zeta[3] - 
        4860*nc^4*Pi^2*z*Zeta[3] - 240570*z^2*Zeta[3] + 
        1263600*nc^2*z^2*Zeta[3] - 499770*nc^4*z^2*Zeta[3] + 
        82620*Pi^2*z^2*Zeta[3] + 51840*nc^2*Pi^2*z^2*Zeta[3] - 
        8100*nc^4*Pi^2*z^2*Zeta[3] - 801900*z^3*Zeta[3] + 
        3677400*nc^2*z^3*Zeta[3] - 768960*nc^4*z^3*Zeta[3] - 
        22680*Pi^2*z^3*Zeta[3] - 103680*nc^2*Pi^2*z^3*Zeta[3] + 
        3240*nc^4*Pi^2*z^3*Zeta[3] - 340200*z^4*Zeta[3] + 
        1438560*nc^2*z^4*Zeta[3] - 626400*nc^4*z^4*Zeta[3] - 
        93960*Pi^2*z^4*Zeta[3] - 103680*nc^2*Pi^2*z^4*Zeta[3] + 
        9720*nc^4*Pi^2*z^4*Zeta[3] + 495720*z^5*Zeta[3] - 
        2763720*nc^2*z^5*Zeta[3] + 962280*nc^4*z^5*Zeta[3] - 
        24300*Pi^2*z^5*Zeta[3] + 51840*nc^2*Pi^2*z^5*Zeta[3] + 
        1620*nc^4*Pi^2*z^5*Zeta[3] + 490050*z^6*Zeta[3] - 
        2572560*nc^2*z^6*Zeta[3] + 2348730*nc^4*z^6*Zeta[3] + 
        11340*Pi^2*z^6*Zeta[3] + 51840*nc^2*Pi^2*z^6*Zeta[3] - 
        1620*nc^4*Pi^2*z^6*Zeta[3] + 119880*z^7*Zeta[3] - 
        575640*nc^2*z^7*Zeta[3] + 1121580*nc^4*z^7*Zeta[3] + 9720*z*Zeta[5] - 
        748440*nc^2*z*Zeta[5] + 874800*nc^4*z*Zeta[5] + 204120*z^2*Zeta[5] - 
        534600*nc^2*z^2*Zeta[5] + 1827360*nc^4*z^2*Zeta[5] + 
        369360*z^3*Zeta[5] + 1924560*nc^2*z^3*Zeta[5] + 
        155520*nc^4*z^3*Zeta[5] - 19440*z^4*Zeta[5] + 1496880*nc^2*z^4*
         Zeta[5] - 1749600*nc^4*z^4*Zeta[5] - 379080*z^5*Zeta[5] - 
        1176120*nc^2*z^5*Zeta[5] - 1030320*nc^4*z^5*Zeta[5] - 
        184680*z^6*Zeta[5] - 962280*nc^2*z^6*Zeta[5] - 
        77760*nc^4*z^6*Zeta[5])/(466560*nc^2*(-1 + z)*z*(1 + z)^3)) + 
    delta[1 - z]*(-(Lb^6*nc^3)/384 + Lb^5*((11*nc^3)/288 + (Lzeta*nc^3)/64) + 
      Lb^4*((-77*Lzeta*nc^3)/576 - (Lzeta^2*nc^3)/32 + (nc^3*(26 + 33*Pi^2))/
         2304) + Lb^3*((11*Lzeta^2*nc^3)/96 + (Lzeta^3*nc^3)/48 - 
        (Lzeta*nc^3*(562 + 27*Pi^2))/1728 - 
        (nc^3*(890 + 33*Pi^2 + 432*Zeta[3]))/1296) + 
      Lb^2*(-(Lzeta^2*nc^3*(-268 + 15*Pi^2))/576 - 
        (Lzeta*nc^3*(-2752 + 297*Pi^2 - 756*Zeta[3]))/3456 + 
        (nc^3*(-119540 - 17570*Pi^2 + 801*Pi^4 + 56760*Zeta[3]))/69120) + 
      Lb*((Lzeta*nc^3*(119540 - 8710*Pi^2 + 399*Pi^4 - 56760*Zeta[3]))/
         34560 - (Lzeta^2*nc^3*(-202 + 189*Zeta[3]))/432 + 
        (nc^3*(-5660*Pi^2 + 253*Pi^4 - 7260*Zeta[3] + 2520*Pi^2*Zeta[3]))/
         8640) + nf^2*(-(Lb^4*nc)/288 + Lb^3*((-5*nc)/324 + (Lzeta*nc)/216) + 
        Lb^2*((5*Lzeta*nc)/216 - (nc*(25 + 3*Pi^2))/1296) + 
        (Lzeta*nc*(58 + 81*Zeta[3]))/2916 - 
        (nc*(640 + 13770*Pi^2 + 297*Pi^4 + 37800*Zeta[3]))/2099520 + 
        Lb*((25*Lzeta*nc)/648 - (nc*(5*Pi^2 + 18*Zeta[3]))/648)) - 
      (nc^3*(-729672860 + 134119860*Pi^2 - 3898314*Pi^4 + 259047*Pi^6 + 
         1142557920*Zeta[3] - 42661080*Pi^2*Zeta[3] - 189423360*Zeta[3]^2 - 
         368232480*Zeta[5]))/235146240 - 
      (Lzeta*nc^3*(-1485145 + 66120*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         52650*Pi^2*Zeta[3] - 699840*Zeta[5]))/466560 + 
      nf*(-(Lb^5*nc^2)/144 + Lb^4*(nc^2/48 + (7*Lzeta*nc^2)/288) + 
        Lb^3*((Lzeta*nc^2)/54 - (Lzeta^2*nc^2)/48 + 
          (-27 + 605*nc^2 + 12*nc^2*Pi^2)/2592) + 
        (Lzeta*(230985 - 857245*nc^2 + 17400*nc^2*Pi^2 - 648*Pi^4 + 
           108*nc^2*Pi^4 - 123120*Zeta[3] + 367200*nc^2*Zeta[3]))/933120 + 
        Lb^2*((-5*Lzeta^2*nc^2)/72 + (Lzeta*(3 - 61*nc^2 + 3*nc^2*Pi^2))/
           192 + (-1485 + 10345*nc^2 + 1098*nc^2*Pi^2 + 1296*Zeta[3] - 
            1800*nc^2*Zeta[3])/20736) + Lb*((-7*Lzeta^2*nc^2)/108 + 
          (Lzeta*(1485 - 10345*nc^2 + 390*nc^2*Pi^2 - 1296*Zeta[3] + 
             1800*nc^2*Zeta[3]))/10368 + (-135*Pi^2 + 4145*nc^2*Pi^2 - 
            138*nc^2*Pi^4 + 7920*nc^2*Zeta[3])/25920) + 
        (5768145 - 14023445*nc^2 - 334125*Pi^2 + 2658585*nc^2*Pi^2 - 
          12312*Pi^4 - 22302*nc^2*Pi^4 - 2825280*Zeta[3] + 
          16031520*nc^2*Zeta[3] + 291600*Pi^2*Zeta[3] - 262440*nc^2*Pi^2*
           Zeta[3] - 1632960*Zeta[5] - 6415200*nc^2*Zeta[5])/16796160))
 
TMDPDF[g, q, 0] = 0
 
TMDPDF[g, q, 1] = ((-1 + nc)*(1 + nc)*z)/(4*nc) - 
    (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*nc*z)
 
TMDPDF[g, q, 2] = (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(16*z) + 
    nf*((5*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(36*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*nc*z) + 
      ((-1 + nc)*(1 + nc)*(56 - 56*z + 13*z^2))/(216*nc*z)) + 
    Lb*((Lzeta*(-1 + nc)*(1 + nc)*z)/8 + 
      ((-1 + nc)*(1 + nc)*(-36*nc^2 + 6*nc^2*Pi^2 - 27*z - 49*nc^2*z - 
         30*nc^2*Pi^2*z - 54*z^2 + 38*nc^2*z^2 + 3*nc^2*Pi^2*z^2 - 
         176*nc^2*z^3))/(288*nc^2*z)) + 
    Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(8*z) + 
      ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 - 
         47*nc^2*z^2 + 16*nc^2*z^3))/(192*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, z])/(48*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2))/
       (32*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 15*z + 
         45*nc^2*z + 32*nc^2*z^2))/(96*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 45*z - 69*nc^2*z + 
         352*nc^2*z^2))/(576*nc^2))*H[0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(16*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 9*z^2 + 
         25*nc^2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
        (144 + 160*nc^2 - 144*z - 160*nc^2*z + 45*z^2 + 41*nc^2*z^2))/
       (288*nc^2*z) + nf*(-((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)))*H[1, z] + 
    (((-1 + nc)*(1 + nc)*z)/8 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
       (4*z))*H[-1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 32*nc^2*z^2))/
       (192*nc^2))*H[0, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) - 
      ((-1 + nc)*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/(24*z))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) - 
      ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
         7*nc^2*z^2))/(96*nc^2*z))*H[1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, 0, z])/
     (32*nc^2) + ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 1, 0, z])/(4*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, 1, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 1, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, z])/
     (16*nc^2*z) - ((-1 + nc)*(1 + nc)*(6320*nc^2 - 264*nc^2*Pi^2 + 270*z - 
       6598*nc^2*z + 288*nc^2*Pi^2*z - 27*z^2 + 2171*nc^2*z^2 - 
       54*nc^2*Pi^2*z^2 - 1216*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
       2592*nc^2*Zeta[3] + 3024*nc^2*z*Zeta[3] - 1296*nc^2*z^2*Zeta[3]))/
     (1728*nc^2*z)
 
TMDPDF[g, q, 3] = -(Lb^5*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(128*z) + 
    Lb^4*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(32*z) - 
      ((-1 + nc)*(1 + nc)*(-812*nc^2 - 36*z + 764*nc^2*z + 9*z^2 - 
         211*nc^2*z^2 + 48*nc^2*z^3))/(2304*nc*z)) + 
    Lb^3*(-(Lzeta^2*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(32*z) + 
      (Lzeta*(-1 + nc)*(1 + nc)*(-256*nc^2 - 12*z + 240*nc^2*z + 3*z^2 - 
         69*nc^2*z^2 + 16*nc^2*z^3))/(384*nc*z) + 
      ((-1 + nc)*(1 + nc)*(360*nc^2 - 25768*nc^4 - 96*nc^2*Pi^2 + 
         264*nc^4*Pi^2 + 18*z - 1080*nc^2*z + 26742*nc^4*z - 48*Pi^2*z + 
         48*nc^2*Pi^2*z + 888*nc^4*Pi^2*z - 99*z^2 + 864*nc^2*z^2 - 
         4557*nc^4*z^2 + 24*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 
         420*nc^4*Pi^2*z^2 + 5344*nc^4*z^3))/(13824*nc^3*z)) + 
    ((-1 + nc)*(1 + nc)*(11 + 107*nc^2)*Pi^2*(2 + 2*z + z^2)*
      H[-1, -1, -1, z])/(288*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 4*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) - ((-1 + nc)*(1 + nc)*(-432 + 855*nc^2 - 2805*nc^4 - 
         24*Pi^2 - 66*nc^2*Pi^2 + 1050*nc^4*Pi^2 - 792*z + 846*nc^2*z - 
         2650*nc^4*z - 24*Pi^2*z - 66*nc^2*Pi^2*z + 1050*nc^4*Pi^2*z - 
         360*z^2 - 171*nc^2*z^2 - 1199*nc^4*z^2 - 12*Pi^2*z^2 - 
         33*nc^2*Pi^2*z^2 + 525*nc^4*Pi^2*z^2 + 496*nc^4*z^3))/
       (1728*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(24*z) - 
        ((-1 + nc)*(1 + nc)*(50 + 50*z + 37*z^2))/(216*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(36 - 36*nc^2 + 28*nc^4 + 84*z + 100*nc^4*z + 
           48*z^2 + 9*nc^2*z^2 + 41*nc^4*z^2))/(96*nc^3*z)))*
     H[-1, -1, 0, z] - ((-1 + nc)*(1 + nc)*(1 + 49*nc^2)*Pi^2*(2 + 2*z + z^2)*
      H[-1, 0, -1, z])/(144*nc*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 7*nc^4)*(2 + 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-936 + 2961*nc^2 + 1765*nc^4 - 
         120*nc^2*Pi^2 + 828*nc^4*Pi^2 - 3672*z + 2430*nc^2*z + 3722*nc^4*z - 
         84*nc^2*Pi^2*z + 756*nc^4*Pi^2*z - 2880*z^2 - 801*nc^2*z^2 + 
         2959*nc^4*z^2 - 42*nc^2*Pi^2*z^2 + 378*nc^4*Pi^2*z^2 + 
         2816*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(48*z) - 
        ((-1 + nc)*(1 + nc)*(-62 - 32*nc^2 + 10*nc^2*z + 54*z^2 + 
           5*nc^2*z^2 - 8*z^3))/(432*nc^2*z)) + 
      Lb*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(16*z) - 
        ((-1 + nc)*(1 + nc)*(72 - 108*nc^2 + 684*nc^4 + 144*z - 120*nc^2*z + 
           784*nc^4*z + 72*z^2 - 39*nc^2*z^2 + 137*nc^4*z^2 + 80*nc^4*z^3))/
         (192*nc^3*z)))*H[-1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2))/(16*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-18 + 36*nc^2 - 18*z + 94*nc^2*z - 9*z^2 + 
         47*nc^2*z^2 + 8*nc^2*z^3))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(288 + 1032*nc^2 + 30*Pi^2 + 102*nc^2*Pi^2 + 
         270*z + 332*nc^2*z + 12*Pi^2*z + 138*nc^2*Pi^2*z + 72*z^2 - 
         338*nc^2*z^2 + 6*Pi^2*z^2 + 69*nc^2*Pi^2*z^2 + 280*nc^2*z^3))/
       (864*nc*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(12*z) - 
        ((-1 + nc)*(1 + nc)*(5 + 5*z + z^2))/(54*z)))*H[-1, 0, 1, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(18 + 306*nc^2 + 22*z + 454*nc^2*z + 11*z^2 + 
       155*nc^2*z^2)*H[0, -1, -1, z])/(576*nc*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(12*nc^4 + 2*z - 4*nc^2*z - 18*nc^4*z + z^2 - 
          2*nc^2*z^2 + 15*nc^4*z^2))/(32*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(270*nc^2 - 6602*nc^4 - 54*nc^2*Pi^2 + 
         798*nc^4*Pi^2 - 2232*z - 36*nc^2*z + 6052*nc^4*z - 36*Pi^2*z - 
         102*nc^2*Pi^2*z + 882*nc^4*Pi^2*z + 954*z^2 + 183*nc^2*z^2 - 
         2067*nc^4*z^2 - 6*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 + 465*nc^4*Pi^2*z^2 + 
         2496*nc^4*z^3))/(1728*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - 6*z + 2*nc^2*z + 3*z^2 + 
           3*nc^2*z^2))/(24*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-16 + 90*nc^2 - 54*z + 28*nc^2*z + 27*z^2 + 51*nc^2*z^2 + 4*z^3))/
         (216*nc^2*z)) + Lb*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/
         (8*z) - ((-1 + nc)*(1 + nc)*(124*nc^4 + 90*z + 30*nc^2*z + 
           422*nc^4*z + 9*z^2 - 18*nc^2*z^2 + 51*nc^4*z^2 + 64*nc^4*z^3))/
         (96*nc^3*z)))*H[0, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(-18*nc^2 + 78*nc^4 + 4*z - 16*nc^2*z + 
       178*nc^4*z - 10*nc^2*z^2 + 41*nc^4*z^2)*H[0, 0, -1, z])/(288*nc^3*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-4 - 10*nc^2 - 58*nc^4 - 2*z - 11*nc^2*z + 
          73*nc^4*z))/(128*nc^3) + ((-1 + nc)*(1 + nc)*(-1278 + 11120*nc^2 + 
         103790*nc^4 - 216*Pi^2 - 12*nc^2*Pi^2 + 708*nc^4*Pi^2 + 6795*z - 
         4876*nc^2*z - 28895*nc^4*z + 108*Pi^2*z - 474*nc^2*Pi^2*z + 
         1470*nc^4*Pi^2*z + 4096*nc^2*z^2 + 10080*nc^4*z^2))/(13824*nc^3) + 
      nf*((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(16*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(11 - 11*nc^2 + 2*z + 6*nc^2*z))/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-2842 + 2330*nc^2 + 347*z - 1175*nc^2*z - 
           32*z^2 + 192*nc^2*z^2))/(3456*nc^2)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(64*nc) + 
        ((-1 + nc)*(1 + nc)*(-21 - 536*nc^2 + 605*nc^4 + 78*z + 133*nc^2*z + 
           381*nc^4*z - 96*nc^2*z^2 + 352*nc^4*z^2))/(384*nc^3)))*
     H[0, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(16*nc^4 - 2*z + 4*nc^2*z + 22*nc^4*z + z^2 - 
          6*nc^2*z^2 + 25*nc^4*z^2))/(32*nc^3*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(18 + 92*nc^2 + 912*nc^4 - 15*z + 98*nc^2*z + 
         395*nc^4*z - 16*nc^2*z^2 + 160*nc^4*z^2))/(192*nc^3) - 
      ((-1 + nc)*(1 + nc)*(-72*nc^2*Pi^2 + 696*nc^4*Pi^2 + 531*z - 
         4022*nc^2*z + 10827*nc^4*z - 72*Pi^2*z + 36*nc^2*Pi^2*z - 
         576*nc^4*Pi^2*z - 45*z^2 - 44*nc^2*z^2 - 5891*nc^4*z^2 + 
         12*Pi^2*z^2 - 54*nc^2*Pi^2*z^2 + 444*nc^4*Pi^2*z^2 - 192*nc^2*z^3 + 
         4032*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(48*nc^2) + 
        ((-1 + nc)*(1 + nc)*(4 + 36*nc^2 + 13*z - 101*nc^2*z + 40*nc^2*z^2))/
         (864*nc^2)))*H[0, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-8*nc^2 + 64*nc^4 - 2*z + 16*nc^2*z + 
          2*nc^4*z + z^2 - 8*nc^2*z^2 + 51*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-612*nc^2 - 5764*nc^4 - 156*nc^2*Pi^2 + 
         780*nc^4*Pi^2 + 180*z + 2962*nc^2*z + 15218*nc^4*z + 24*Pi^2*z - 
         396*nc^2*Pi^2*z + 1056*nc^4*Pi^2*z + 486*z^2 + 4169*nc^2*z^2 + 
         24579*nc^4*z^2 + 24*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 
         570*nc^4*Pi^2*z^2 + 306*z^3 + 841*nc^2*z^3 + 8611*nc^4*z^3 - 
         12*nc^2*Pi^2*z^3 + 294*nc^4*Pi^2*z^3 + 192*nc^2*z^4 + 
         4960*nc^4*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(16*nc^2 + 2*z - 6*nc^2*z - z^2 + 
            9*nc^2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-400*nc^2 + 4*z + 108*nc^2*z + 13*z^2 - 117*nc^2*z^2 + 
           8*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(36*nc^2 + 228*nc^4 + 28*nc^2*z + 240*nc^4*z - 
           6*z^2 + 25*nc^2*z^2 + 213*nc^4*z^2 + 8*nc^2*z^3 + 48*nc^4*z^3))/
         (96*nc^3*z)))*H[0, 1, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-8*nc^2 + 60*nc^4 + 2*z + 24*nc^2*z - 
          46*nc^4*z - z^2 + 35*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-1728*nc^2 - 4208*nc^4 - 96*nc^2*Pi^2 + 
         420*nc^4*Pi^2 - 828*z + 4892*nc^2*z + 8380*nc^4*z - 24*Pi^2*z - 
         144*nc^2*Pi^2*z - 108*nc^4*Pi^2*z - 63*z^2 - 868*nc^2*z^2 - 
         929*nc^4*z^2 - 12*nc^2*Pi^2*z^2 + 174*nc^4*Pi^2*z^2 + 624*nc^2*z^3 - 
         176*nc^4*z^3))/(3456*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(8 - 12*z + 3*z^2))/(24*z) - 
        ((-1 + nc)*(1 + nc)*(280*nc^2 + 16*z - 280*nc^2*z + 16*z^2 + 
           83*nc^2*z^2 + 24*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(16*z) + 
        ((-1 + nc)*(1 + nc)*(108*nc^2 + 332*nc^4 + 3*z - 66*nc^2*z - 
           297*nc^4*z + 18*z^2 + 54*nc^2*z^2 + 168*nc^4*z^2 + 24*nc^2*z^3 + 
           24*nc^4*z^3))/(192*nc^3*z)))*H[0, 1, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 8*nc^2)*(2 - 2*z + z^2))/(32*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-54 + 765*nc^2 + 28823*nc^4 - 96*nc^2*Pi^2 + 
         372*nc^4*Pi^2 - 1440*z - 543*nc^2*z + 1977*nc^4*z - 9*z^2 - 
         1047*nc^2*z^2 - 24298*nc^4*z^2 + 48*nc^2*Pi^2*z^2 - 
         186*nc^4*Pi^2*z^2 + 1377*z^3 - 39*nc^2*z^3 - 4304*nc^4*z^3 - 
         48*nc^2*Pi^2*z^3 + 186*nc^4*Pi^2*z^3 - 192*nc^2*z^4 - 
         6744*nc^4*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(3 + 7*nc^2)*(2 - 2*z + z^2))/(96*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-7 - 37*nc^2 - 30*z + 34*nc^2*z + 36*z^2 + 
           25*nc^2*z^2 + 4*z^3 + 24*nc^2*z^3))/(432*nc^2*z)) + 
      Lb*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(16*z) + 
        ((-1 + nc)*(1 + nc)*(36 - 56*nc^2 - 1020*nc^4 - 144*z - 120*nc^2*z + 
           860*nc^4*z + 81*z^2 + 96*nc^2*z^2 + 47*nc^4*z^2 + 32*nc^2*z^3 + 
           64*nc^4*z^3))/(384*nc^3*z)))*H[1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-2 + 15*nc^2)*(2 - 2*z + z^2))/(32*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-126 - 2500*nc^2 - 2794*nc^4 - 12*nc^2*Pi^2 + 
         312*nc^4*Pi^2 + 414*z + 2356*nc^2*z - 30*nc^4*z + 12*nc^2*Pi^2*z - 
         312*nc^4*Pi^2*z - 369*z^2 - 1118*nc^2*z^2 + 1539*nc^4*z^2 - 
         6*nc^2*Pi^2*z^2 + 156*nc^4*Pi^2*z^2 + 192*nc^2*z^3 - 1232*nc^4*z^3))/
       (3456*nc^3*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) - 
        ((-1 + nc)*(1 + nc)*(16 - 62*nc^2 - 28*z + 30*nc^2*z + 17*z^2 + 
           81*nc^2*z^2 + 56*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(16*z) - 
        ((-1 + nc)*(1 + nc)*(-9 - nc^2 - 228*nc^4 + 15*z - 9*nc^2*z + 
           218*nc^4*z - 6*z^2 - 15*nc^2*z^2 - 109*nc^4*z^2 - 8*nc^2*z^3 + 
           16*nc^4*z^3))/(96*nc^3*z)))*H[1, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-2 + 15*nc^2)*(2 - 2*z + z^2))/(32*nc*z) - 
      ((-1 + nc)*(1 + nc)*(378 - 2135*nc^2 + 10431*nc^4 + 24*Pi^2 + 
         12*nc^4*Pi^2 - 72*z - 423*nc^2*z - 3439*nc^4*z - 27*z^2 + 
         1171*nc^2*z^2 - 9386*nc^4*z^2 - 12*Pi^2*z^2 - 6*nc^4*Pi^2*z^2 + 
         423*z^3 - 457*nc^2*z^3 + 552*nc^4*z^3 + 12*Pi^2*z^3 + 
         6*nc^4*Pi^2*z^3 + 192*nc^2*z^4 - 3824*nc^4*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + 3*nc)*(1 + 3*nc)*(2 - 2*z + z^2))/
         (48*nc^2*z) - ((-1 + nc)*(1 + nc)*(-40 - 146*nc^2 + 28*z + 
           274*nc^2*z - 5*z^2 - 89*nc^2*z^2 + 88*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(16*z) - 
        ((-1 + nc)*(1 + nc)*(18 + 6*nc^2 - 500*nc^4 - 18*z - 26*nc^2*z + 
           492*nc^4*z + 9*z^2 - 26*nc^2*z^2 - 243*nc^4*z^2 - 16*nc^2*z^3 + 
           32*nc^4*z^3))/(192*nc^3*z)))*H[1, 1, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-6 + 19*nc^2)*(2 - 2*z + z^2))/
       (64*nc^3*z) + (5*(-1 + nc)*(1 + nc)*nf^2*(2 - 2*z + z^2))/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-3762 - 13244*nc^2 - 10474*nc^4 - 24*Pi^2 + 
         132*nc^2*Pi^2 + 156*nc^4*Pi^2 + 3744*z + 12460*nc^2*z + 
         9916*nc^4*z + 24*Pi^2*z - 132*nc^2*Pi^2*z - 156*nc^4*Pi^2*z - 
         1791*z^2 - 5618*nc^2*z^2 - 4211*nc^4*z^2 - 12*Pi^2*z^2 + 
         66*nc^2*Pi^2*z^2 + 78*nc^4*Pi^2*z^2 - 416*nc^2*z^3 - 768*nc^4*z^3))/
       (6912*nc^3*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(7 + nc^2)*
           (2 - 2*z + z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-383 - 619*nc^2 + 389*z + 599*nc^2*z - 178*z^2 - 256*nc^2*z^2 + 
           8*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(32*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-54 - 131*nc^2 - 53*nc^4 + 54*z + 124*nc^2*z + 
           46*nc^4*z - 27*z^2 - 65*nc^2*z^2 - 26*nc^4*z^2 + 4*nc^2*z^3 + 
           4*nc^4*z^3))/(96*nc^3*z)))*H[1, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 7*nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) - 
      ((-1 + nc)*(1 + nc)*(-108 + 276*nc^2 - 102*z + 176*nc^2*z - 93*z^2 - 
         107*nc^2*z^2 + 16*nc^2*z^3))/(288*nc*z))*H[-1, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2 - 3*nc^2 + 27*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(24 - 42*nc^2 + 258*nc^4 + 56*z - 
         41*nc^2*z + 253*nc^4*z + 28*z^2 - 11*nc^2*z^2 - 25*nc^4*z^2 + 
         24*nc^4*z^3))/(96*nc^3*z))*H[-1, -1, 0, 0, z] + 
    ((5*Lb*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(4*z) + 
      (5*(-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) + 
      ((-1 + nc)*(1 + nc)*(-72 + 208*nc^2 - 60*z + 722*nc^2*z - 45*z^2 + 
         373*nc^2*z^2 + 32*nc^2*z^3))/(288*nc*z))*H[-1, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + 14*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(18 - 36*nc^2 + 196*nc^4 + 42*z - 
         27*nc^2*z + 129*nc^4*z + 21*z^2 - 12*nc^2*z^2 - 93*nc^4*z^2 + 
         16*nc^4*z^3))/(144*nc^3*z))*H[-1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 30*nc^4)*(2 + 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) - 
      ((-1 + nc)*(1 + nc)*(36 - 108*nc^2 + 578*nc^4 + 72*z - 156*nc^2*z + 
         584*nc^4*z + 33*z^2 - 42*nc^2*z^2 - 11*nc^4*z^2 + 48*nc^4*z^3))/
       (288*nc^3*z))*H[-1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 17*nc^2)*(2 + 2*z + z^2))/(16*nc*z) - 
      (5*(-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(144*z) - 
      ((-1 + nc)*(1 + nc)*(-108 + 296*nc^2 - 120*z + 698*nc^2*z - 57*z^2 + 
         193*nc^2*z^2 + 48*nc^2*z^3))/(576*nc*z))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(8*z) - 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(72*z) + 
      ((-1 + nc)*(1 + nc)*(8*nc^2 - 12*z + 38*nc^2*z - 3*z^2 + 103*nc^2*z^2))/
       (288*nc*z))*H[-1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(36*z) + 
      ((-1 + nc)*(1 + nc)*(-18 + 36*nc^2 - 18*z + 94*nc^2*z - 3*z^2 + 
         59*nc^2*z^2 + 8*nc^2*z^3))/(144*nc*z))*H[-1, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-4*nc^2 + 20*nc^4 + 4*z - 2*nc^2*z + 34*nc^4*z - 
         3*nc^2*z^2 + 9*nc^4*z^2))/(16*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-18*nc^2 + 18*nc^4 + 4*z - 10*nc^2*z + 66*nc^4*z + 
         4*z^2 - 13*nc^2*z^2 - 20*nc^4*z^2 + 8*nc^4*z^3))/(48*nc^3*z))*
     H[0, -1, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(4 + 6*nc^2 - 12*z - 2*nc^2*z + 6*z^2 + 
         3*nc^2*z^2))/(72*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (-8*nc^2 + 72*nc^4 + 8*z - 14*nc^2*z + 42*nc^4*z + 2*z^2 - 
         9*nc^2*z^2 + 53*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-108*nc^2 + 422*nc^4 + 192*z - 69*nc^2*z + 
         1519*nc^4*z + 24*z^2 - 105*nc^2*z^2 - 66*nc^4*z^2 + 184*nc^4*z^3))/
       (288*nc^3*z))*H[0, -1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(12*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-2 + 10*nc^2 - 2*z + 18*nc^2*z - z^2 + 
         5*nc^2*z^2))/(8*nc*z) - ((-1 + nc)*(1 + nc)*(-18 - 8*nc^2 - 15*z + 
         149*nc^2*z - 8*z^2 + 70*nc^2*z^2 + 16*nc^2*z^3))/(48*nc*z))*
     H[0, -1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(6*nc^2 - 12*z - 2*nc^2*z + 3*nc^2*z^2))/
       (36*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(8*nc^4 + 8*z - 4*nc^2*z - 
         30*nc^4*z - 2*nc^2*z^2 + 11*nc^4*z^2))/(16*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(186*nc^4 + 192*z + 87*nc^2*z + 625*nc^4*z - 
         21*nc^2*z^2 - 108*nc^4*z^2 + 112*nc^4*z^3))/(144*nc^3*z))*
     H[0, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-10 - 20*nc^2 - 130*nc^4 - 7*z - 22*nc^2*z + 
          181*nc^4*z))/(128*nc^3) + ((-1 + nc)*(1 + nc)*
        (-21 - 313*nc^2 + 402*nc^4 + 45*z + 65*nc^2*z + 30*nc^4*z - 
         64*nc^2*z^2 + 216*nc^4*z^2))/(288*nc^3) + 
      nf*((5*Lb*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(32*nc^2) + 
        ((-1 + nc)*(1 + nc)*(34 - 42*nc^2 + z + 15*nc^2*z))/(288*nc^2)))*
     H[0, 0, 0, 0, z] + (((-1 + nc)*(1 + nc)*nf*(-2 - 6*nc^2 + z + nc^2*z))/
       (144*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 26*nc^4 + 2*z - 
         10*nc^2*z + 33*nc^4*z))/(32*nc^3) + 
      ((-1 + nc)*(1 + nc)*(60 + 64*nc^2 + 2808*nc^4 - 21*z + 166*nc^2*z + 
         511*nc^4*z - 96*nc^2*z^2 + 512*nc^4*z^2))/(1152*nc^3))*
     H[0, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(8*nc^2 + 4*z + 4*nc^2*z - z^2 + 9*nc^2*z^2))/
       (16*nc*z) - ((-1 + nc)*(1 + nc)*nf*(24*nc^2 + 2*z + 6*nc^2*z - z^2 + 
         23*nc^2*z^2))/(144*nc^2*z) + ((-1 + nc)*(1 + nc)*
        (744*nc^4 + 326*nc^2*z + 2244*nc^4*z - 18*z^2 + 567*nc^2*z^2 + 
         2717*nc^4*z^2 - 36*z^3 + 204*nc^2*z^3 + 1758*nc^4*z^3 - 18*z^4 + 
         20*nc^2*z^4 + 630*nc^4*z^4 + 48*nc^2*z^5 + 80*nc^4*z^5))/
       (576*nc^3*z*(1 + z)^2))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(2 + 6*nc^2 - z + 5*nc^2*z))/(144*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(48*nc^4 + 6*z + 12*nc^2*z - 66*nc^4*z - 3*z^2 + 
         10*nc^2*z^2 + 25*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(6 - 70*nc^2 + 696*nc^4 - 21*z + 62*nc^2*z + 
         251*nc^4*z - 48*nc^2*z^2 + 96*nc^4*z^2))/(576*nc^3))*
     H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(4 + 16*nc^2 + 14*z + 14*nc^2*z + 5*z^2 + 
          9*nc^2*z^2))/(144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (64*nc^4 + 10*z + 40*nc^2*z + 18*nc^4*z - z^2 - 8*nc^2*z^2 + 
         67*nc^4*z^2))/(64*nc^3*z) + ((-1 + nc)*(1 + nc)*
        (-144*nc^2 + 2460*nc^4 - 204*z + 50*nc^2*z + 6872*nc^4*z - 381*z^2 + 
         444*nc^2*z^2 + 7441*nc^4*z^2 - 150*z^3 + 258*nc^2*z^3 + 
         4218*nc^4*z^3 + 27*z^4 + 122*nc^2*z^4 + 1319*nc^4*z^4 + 
         96*nc^2*z^5 + 112*nc^4*z^5))/(576*nc^3*z*(1 + z)^2))*
     H[0, 1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 - 8*nc^4 - 2*z + 2*nc^2*z + 32*nc^4*z + 
         z^2 - 5*nc^2*z^2))/(32*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*nf*(32*nc^2 + 2*z + 2*nc^2*z - z^2 + 27*nc^2*z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(288*nc^2 - 292*nc^4 + 24*z - 
         64*nc^2*z + 140*nc^4*z - 42*z^2 + 179*nc^2*z^2 - 147*nc^4*z^2 + 
         96*nc^4*z^3))/(576*nc^3*z))*H[0, 1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8 - 8*nc^2 + 2*z + 30*nc^2*z - 5*z^2 + 
         nc^2*z^2))/(32*nc*z) + ((-1 + nc)*(1 + nc)*nf*
        (36*nc^2 + 2*z - 2*nc^2*z - z^2 + 9*nc^2*z^2))/(144*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(288*nc^2 + 540*nc^4 - 24*z + 770*nc^2*z + 
         2170*nc^4*z - 24*z^2 + 813*nc^2*z^2 + 2813*nc^4*z^2 + 24*z^3 + 
         516*nc^2*z^3 + 1452*nc^4*z^3 + 24*z^4 + 251*nc^2*z^4 + 
         463*nc^4*z^4 + 48*nc^2*z^5 + 176*nc^4*z^5))/(576*nc^3*z*(1 + z)^2))*
     H[0, 1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-5 + nc^2 + 7*z + nc^2*z - 2*z^2 + nc^2*z^2))/
       (8*nc*z) + ((-1 + nc)*(1 + nc)*nf*(100*nc^2 + 2*z - 118*nc^2*z - z^2 + 
         47*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*
        (792*nc^2 + 1512*nc^4 + 12*z - 688*nc^2*z - 1396*nc^4*z + 39*z^2 + 
         314*nc^2*z^2 + 683*nc^4*z^2 + 48*nc^2*z^3 + 80*nc^4*z^3))/
       (1152*nc^3*z))*H[0, 1, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(2 - 2*z + z^2))/(16*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(18*z) + 
      ((-1 + nc)*(1 + nc)*(72 - 176*nc^4 - 156*z - 78*nc^2*z + 142*nc^4*z + 
         75*z^2 + 45*nc^2*z^2 + 10*nc^4*z^2 + 16*nc^4*z^3))/(144*nc^3*z))*
     H[1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-7 + 15*nc^2)*(2 - 2*z + z^2))/(32*nc*z) + 
      ((-1 + nc)*(1 + nc)*(3 + 13*nc^2)*nf*(2 - 2*z + z^2))/(288*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(36 - 720*nc^2 - 2636*nc^4 - 144*z + 504*nc^2*z + 
         2948*nc^4*z + 81*z^2 - 66*nc^2*z^2 - 595*nc^4*z^2 + 192*nc^2*z^3 + 
         192*nc^4*z^3))/(1152*nc^3*z))*H[1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 3*nc^2)*nf*(2 - 2*z + z^2))/(144*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-18 + 230*nc^2 - 1524*nc^4 + 90*z - 140*nc^2*z + 
         1458*nc^4*z - 45*z^2 + 13*nc^2*z^2 - 390*nc^4*z^2 - 48*nc^2*z^3 + 
         240*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 4*nc^2 + 7*nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*nf*(2 - 2*z + z^2))/
       (72*nc^2*z) - ((-1 + nc)*(1 + nc)*(-90 - 10*nc^2 - 1052*nc^4 + 42*z - 
         146*nc^2*z + 912*nc^4*z - 3*z^2 + 85*nc^2*z^2 + 114*nc^4*z^2 + 
         48*nc^2*z^3 + 176*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 12*nc^2 + nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 26*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(106*nc^2 + 466*nc^4 - 12*z - 
         76*nc^2*z - 442*nc^4*z + 15*z^2 + 68*nc^2*z^2 + 305*nc^4*z^2 + 
         48*nc^2*z^3 + 48*nc^4*z^3))/(576*nc^3*z))*H[1, 0, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 19*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + 12*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(-90 - 134*nc^2 - 1440*nc^4 + 
         186*z + 158*nc^2*z + 1254*nc^4*z - 87*z^2 - 76*nc^2*z^2 - 
         369*nc^4*z^2 + 192*nc^4*z^3))/(576*nc^3*z))*H[1, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 6*nc^2 + nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + 30*nc^2)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - ((-1 + nc)*(1 + nc)*(-36 - 140*nc^2 + 960*nc^4 + 84*z + 
         260*nc^2*z - 756*nc^4*z - 30*z^2 - 43*nc^2*z^2 + 219*nc^4*z^2 + 
         96*nc^2*z^3))/(576*nc^3*z))*H[1, 1, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2)*nf*(2 - 2*z + z^2))/(48*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(12 + 107*nc^2 - 399*nc^4 + 4*z - 102*nc^2*z + 
         348*nc^4*z - 6*z^2 + 6*nc^2*z^2 - 128*nc^4*z^2 - 48*nc^2*z^3 + 
         16*nc^4*z^3))/(192*nc^3*z))*H[1, 1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + nc^2)*(2 - 2*z + z^2))/
       (16*nc^3*z) + (35*(-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-576 - 1088*nc^2 + 
         588*z + 1048*nc^2*z - 267*z^2 - 443*nc^2*z^2 + 16*nc^2*z^3))/
       (1152*nc^3*z))*H[1, 1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/
     (6*nc*z) - ((-1 + nc)*(1 + nc)*(-31 + 161*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 0, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(7 + 103*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 1, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/
     (8*nc*z) + ((-1 + nc)*(1 + nc)*(4 - 29*nc^2 + 99*nc^4)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 129*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(1 + 5*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 1, 0, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 1, z])/
     (12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(2 + 2*z + z^2)*
      H[-1, 0, -1, -1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(4 - 25*nc^2 + 167*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, -1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 29*nc^2)*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/
     (16*nc*z) + ((-1 + nc)*(1 + nc)*(2 - nc^2 + 6*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, 0, -1, 0, z])/(12*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 - 17*nc^2 + 58*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 14*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(8 + 32*nc^2 + 2*z + 44*nc^2*z + z^2 + 
       22*nc^2*z^2)*H[-1, 0, 0, 1, 0, z])/(96*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 + 92*nc^4 - 6*z - 
       4*nc^2*z + 104*nc^4*z - 3*z^2 - 2*nc^2*z^2 + 52*nc^4*z^2)*
      H[-1, 0, 1, 0, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + 11*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 1, z])/
     (24*nc*z) + ((-1 + nc)*(1 + nc)*(10 - 6*nc^2 + 4*z + 6*nc^2*z + 2*z^2 + 
       3*nc^2*z^2)*H[-1, 0, 1, 1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(18 + 50*nc^2 + 18*z + 22*nc^2*z + 
       9*z^2 + 31*nc^2*z^2)*H[0, -1, -1, -1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-42*nc^2 + 294*nc^4 + 16*z - 60*nc^2*z + 
       186*nc^4*z - 38*nc^2*z^2 + 199*nc^4*z^2)*H[0, -1, -1, 0, 0, z])/
     (96*nc^3*z) + ((-1 + nc)*(1 + nc)*(128*nc^2 + 2*z + 216*nc^2*z + z^2 + 
       62*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 + 66*nc^4 + 4*z - 8*nc^2*z - 2*nc^4*z - 
       6*nc^2*z^2 + 45*nc^4*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-18*nc^2 + 90*nc^4 + 4*z - 28*nc^2*z + 44*nc^4*z + 
       z^2 - 15*nc^2*z^2 + 62*nc^4*z^2)*H[0, -1, 0, 0, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-12 + 212*nc^2 - 14*z + 268*nc^2*z - 7*z^2 + 
       108*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(32*nc^2 + 2*z + 8*nc^2*z + z^2 + 14*nc^2*z^2)*
      H[0, -1, 0, 1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 - 6*z + 10*nc^2*z - 3*z^2 + nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 + 18*nc^4 + 4*z - 6*nc^2*z + 38*nc^4*z - 
       5*nc^2*z^2 + 13*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-24*nc^2 + 192*nc^4 + 40*z - 50*nc^2*z + 48*nc^4*z - 
       29*nc^2*z^2 + 166*nc^4*z^2)*H[0, 0, -1, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-12 + 60*nc^2 - 10*z + 140*nc^2*z - 5*z^2 + 
       28*nc^2*z^2)*H[0, 0, -1, 0, 1, z])/(48*nc*z) - 
    ((-1 + nc)*(1 + nc)*(24*nc^4 + 40*z - 6*nc^2*z - 116*nc^4*z - 
       7*nc^2*z^2 + 44*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^3*z) + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(-2 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-3 - 6*nc^2 - 39*nc^4 - 2*z - 6*nc^2*z + 
         53*nc^4*z))/(48*nc^3))*H[0, 0, 0, 0, 0, z] - 
    ((-1 + nc)*(1 + nc)*(-18 - 4*nc^2 + 50*nc^4 + 9*z - 42*nc^2*z + 
       123*nc^4*z)*H[0, 0, 0, 0, 1, z])/(192*nc^3) + 
    ((-1 + nc)*(1 + nc)*(6*nc^2 - z - 3*nc^2*z - z^2 + 8*nc^2*z^2)*
      H[0, 0, 0, 1, 0, z])/(12*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6 - 6*nc^2 + 14*nc^4 + 3*z - 13*nc^2*z + 23*nc^4*z)*
      H[0, 0, 0, 1, 1, z])/(96*nc^3) + 
    ((-1 + nc)*(1 + nc)*(-12*nc^2 + 80*nc^4 - 12*z - 16*nc^2*z + 4*nc^4*z - 
       9*nc^2*z^2 + 58*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-12*nc^2 + 64*nc^4 - 2*z + 6*nc^2*z + 26*nc^4*z + 
       z^2 - 7*nc^2*z^2 + 39*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-24*nc^2 + 80*nc^4 + 4*z + 10*nc^2*z + 24*nc^4*z - 
       2*z^2 - 15*nc^2*z^2 + 42*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(192*nc^4 + 6*z + 16*nc^2*z - 182*nc^4*z - 3*z^2 + 
       8*nc^2*z^2 + 107*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/(192*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(12*nc^4 + 8*z + 6*nc^2*z + 16*nc^4*z - z^2 + 
       10*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(56*nc^2 + 104*nc^4 + 10*z + 84*nc^2*z - 90*nc^4*z - 
       z^2 + 10*nc^2*z^2 + 137*nc^4*z^2)*H[0, 1, 0, 0, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-20*nc^2 + 148*nc^4 - 8*z - 18*nc^2*z + 24*nc^4*z + 
       2*z^2 - 5*nc^2*z^2 + 74*nc^4*z^2)*H[0, 1, 0, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-2*nc^2 + 166*nc^4 + 4*z + 50*nc^2*z - 14*nc^4*z - 
       11*nc^2*z^2 + 127*nc^4*z^2)*H[0, 1, 0, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(20*nc^2 + 116*nc^4 + 2*z + 4*nc^2*z - 94*nc^4*z - 
       z^2 + 10*nc^2*z^2 + 59*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-14*nc^2 + 82*nc^4 - 8*z + 20*nc^2*z + 74*nc^4*z - 
       14*nc^2*z^2 + 49*nc^4*z^2)*H[0, 1, 1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(44*nc^2 + 92*nc^4 - 4*z + 6*nc^2*z - 152*nc^4*z + 
       19*nc^2*z^2 + 34*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(68*nc^2 + 68*nc^4 + 4*z + 26*nc^2*z - 152*nc^4*z + 
       25*nc^2*z^2 + 34*nc^4*z^2)*H[0, 1, 1, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(120*nc^2 + 2*z - 138*nc^2*z - z^2 + 
       57*nc^2*z^2)*H[0, 1, 1, 1, 1, z])/(192*nc^3*z) - 
    ((-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, -1, -1, 0, z])/(3*z) - 
    ((-1 + nc)^2*(1 + nc)^2*(3 + 2*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, -1, 0, 1, z])/(6*z) + 
    ((-1 + nc)*(1 + nc)*(8 - nc^2 + 23*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, -1, 0, z])/(48*nc^3*z) - 
    (17*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/
     (96*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + 13*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 0, 0, 1, z])/(48*nc*z) + ((-1 + nc)*(1 + nc)*(-9 + 11*nc^2)*
      (2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/(96*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-5 + 43*nc^2)*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(2 - 9*nc^2 + 5*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + 61*nc^2)*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(2 + 7*nc^2)*
      (2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 18*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 1, 1, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 0, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-3 + nc^2 + 88*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2 + 6*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 0, 1, z])/(16*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + 11*nc^4)*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/
     (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-3 + 35*nc^2)*
      (2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-2 - 19*nc^2 + 7*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 42*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 42*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^3*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)^2*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/
     (32*nc^3*z) - (Lzeta*(-1 + nc)*nc*(1 + nc)*z*(-202 + 189*Zeta[3]))/864 + 
    nf^2*((-25*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(432*nc*z) - 
      (5*Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(144*nc*z) - 
      (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(232 - 232*z + 125*z^2 + 324*Zeta[3] - 
         324*z*Zeta[3] + 162*z^2*Zeta[3]))/(3888*nc*z)) + 
    H[-1, -1, z]*(-(Lb*(-1 + nc)*(1 + nc)*(1 + 27*nc^2)*Pi^2*(2 + 2*z + z^2))/
       (96*nc*z) - ((-1 + nc)*(1 + nc)*nf*Pi^2*(2 + 2*z + z^2))/(96*z) - 
      ((-1 + nc)*(1 + nc)*(-252*Pi^2 + 692*nc^2*Pi^2 - 222*Pi^2*z + 
         1620*nc^2*Pi^2*z - 183*Pi^2*z^2 + 639*nc^2*Pi^2*z^2 + 
         80*nc^2*Pi^2*z^3 + 1512*Zeta[3] + 10728*nc^2*Zeta[3] + 
         1512*z*Zeta[3] + 10728*nc^2*z*Zeta[3] + 756*z^2*Zeta[3] + 
         5364*nc^2*z^2*Zeta[3]))/(3456*nc*z)) + 
    H[0, -1, z]*(((-1 + nc)*(1 + nc)*nf*Pi^2*(2 + 2*z + z^2))/(72*z) + 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(-12*nc^2 + 60*nc^4 + 4*z - 10*nc^2*z + 
         106*nc^4*z - 7*nc^2*z^2 + 29*nc^4*z^2))/(192*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-54*nc^2*Pi^2 + 2*nc^4*Pi^2 + 4*Pi^2*z - 
         40*nc^2*Pi^2*z + 364*nc^4*Pi^2*z + 4*Pi^2*z^2 - 29*nc^2*Pi^2*z^2 + 
         120*nc^4*Pi^2*z^2 + 40*nc^4*Pi^2*z^3 + 180*nc^2*Zeta[3] + 
         1356*nc^4*Zeta[3] + 180*nc^2*z*Zeta[3] + 1956*nc^4*z*Zeta[3] + 
         90*nc^2*z^2*Zeta[3] + 714*nc^4*z^2*Zeta[3]))/(576*nc^3*z)) + 
    H[1, 1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(2 - 11*nc^2 + 11*nc^4)*
         (2 - 2*z + z^2))/(96*nc^3*z) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*nc*z) - 
        ((-1 + nc)*(1 + nc)*(25 - 25*z + 11*z^2))/(216*nc*z)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 
            3*z^2 + 7*nc^2*z^2))/(192*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-369 - 1130*nc^2 - 1017*nc^4 - 24*Pi^2 + 
           36*nc^2*Pi^2 + 60*nc^4*Pi^2 + 324*z + 732*nc^2*z + 712*nc^4*z + 
           24*Pi^2*z - 36*nc^2*Pi^2*z - 60*nc^4*Pi^2*z - 279*z^2 - 
           576*nc^2*z^2 - 425*nc^4*z^2 - 12*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 + 
           30*nc^4*Pi^2*z^2 - 208*nc^2*z^3 - 280*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (16*nc*z) + ((-1 + nc)*(1 + nc)*(-72 - 126*nc^2 + 82*nc^4 + 60*z + 
           98*nc^2*z - 98*nc^4*z - 33*z^2 + 5*nc^2*z^2 + 202*nc^4*z^2 + 
           16*nc^2*z^3 + 16*nc^4*z^3))/(384*nc^3*z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-7 + 10*nc^2)*(2 - 2*z + z^2))/
         (96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-2708 - 5580*nc^2 - 12*Pi^2 + 
           78*nc^2*Pi^2 + 2696*z + 5180*nc^2*z + 12*Pi^2*z - 78*nc^2*Pi^2*z - 
           1237*z^2 - 2113*nc^2*z^2 - 6*Pi^2*z^2 + 39*nc^2*Pi^2*z^2 - 
           200*nc^2*z^3))/(5184*nc^2*z) + 
        Lb*((Lzeta*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(48*z) - 
          ((-1 + nc)*(1 + nc)*(-150 - 216*nc^2 + 150*z + 202*nc^2*z - 
             75*z^2 - 95*nc^2*z^2 + 8*nc^2*z^3))/(288*nc^2*z))) + 
      ((-1 + nc)*(1 + nc)*(-4563 - 77068*nc^2 - 83401*nc^4 - 216*Pi^2 + 
         1644*nc^2*Pi^2 - 1152*nc^4*Pi^2 + 6264*z + 73616*nc^2*z + 
         70736*nc^4*z + 504*Pi^2*z - 1158*nc^2*Pi^2*z + 1002*nc^4*Pi^2*z - 
         6048*z^2 - 26962*nc^2*z^2 - 17482*nc^4*z^2 - 180*Pi^2*z^2 + 
         165*nc^2*Pi^2*z^2 - 231*nc^4*Pi^2*z^2 + 5912*nc^2*z^3 + 
         5192*nc^4*z^3 - 288*nc^2*Pi^2*z^3 + 384*nc^4*Pi^2*z^3 - 
         1296*Zeta[3] + 19440*nc^2*Zeta[3] + 46656*nc^4*Zeta[3] + 
         1296*z*Zeta[3] - 19440*nc^2*z*Zeta[3] - 46656*nc^4*z*Zeta[3] - 
         648*z^2*Zeta[3] + 9720*nc^2*z^2*Zeta[3] + 23328*nc^4*z^2*Zeta[3]))/
       (20736*nc^3*z)) + H[1, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + nc^4)*(2 - 2*z + z^2))/
       (96*nc^3*z) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (96*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(8 - 60*nc^2 - 20*z + 
           84*nc^2*z + 7*z^2 + 9*nc^2*z^2 + 24*nc^2*z^3))/(288*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(6 + 254*nc^2 + 24*Pi^2 + 84*nc^2*Pi^2 - 144*z - 
           380*nc^2*z - 24*Pi^2*z - 84*nc^2*Pi^2*z - 21*z^2 + 343*nc^2*z^2 + 
           12*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 + 96*nc^2*z^3))/(5184*nc^2*z)) + 
      Lb*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/
         (48*z) + ((-1 + nc)*(1 + nc)*(-81 + 341*nc^2 + 3070*nc^4 + 12*Pi^2 - 
           24*nc^2*Pi^2 + 72*nc^4*Pi^2 + 144*z - 350*nc^2*z - 3270*nc^4*z - 
           12*Pi^2*z + 24*nc^2*Pi^2*z - 72*nc^4*Pi^2*z - 27*z^2 - 
           59*nc^2*z^2 + 600*nc^4*z^2 + 6*Pi^2*z^2 - 12*nc^2*Pi^2*z^2 + 
           36*nc^4*Pi^2*z^2 - 1072*nc^4*z^3))/(576*nc^3*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(-36 + 100*nc^2 - 736*nc^4 + 48*z - 148*nc^2*z + 
           668*nc^4*z - 21*z^2 + 62*nc^2*z^2 - 25*nc^4*z^2 + 80*nc^4*z^3))/
         (384*nc^3*z)) + ((-1 + nc)*(1 + nc)*(1458 - 4794*nc^2 - 
         180284*nc^4 + 540*Pi^2 + 2100*nc^2*Pi^2 - 7056*nc^4*Pi^2 + 486*z - 
         4626*nc^2*z + 166952*nc^4*z - 828*Pi^2*z - 1884*nc^2*Pi^2*z + 
         6492*nc^4*Pi^2*z + 405*z^2 + 13044*nc^2*z^2 - 56929*nc^4*z^2 + 
         378*Pi^2*z^2 + 384*nc^2*Pi^2*z^2 - 1806*nc^4*Pi^2*z^2 - 
         3024*nc^2*z^3 + 61248*nc^4*z^3 - 576*nc^2*Pi^2*z^3 + 
         1104*nc^4*Pi^2*z^3 + 2592*Zeta[3] - 8208*nc^2*Zeta[3] + 
         65232*nc^4*Zeta[3] - 2592*z*Zeta[3] + 8208*nc^2*z*Zeta[3] - 
         65232*nc^4*z*Zeta[3] + 1296*z^2*Zeta[3] - 4104*nc^2*z^2*Zeta[3] + 
         32616*nc^4*z^2*Zeta[3]))/(20736*nc^3*z)) + 
    Lb^2*((Lzeta^2*(-1 + nc)*nc*(1 + nc)*z)/32 - 
      (Lzeta*(-1 + nc)*(1 + nc)*(304*nc^2 - 18*nc^2*Pi^2 + 27*z - 
         219*nc^2*z + 42*nc^2*Pi^2*z + 54*z^2 + 63*nc^2*z^2 - 
         9*nc^2*Pi^2*z^2 + 176*nc^2*z^3))/(576*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-2808 - 4968*nc^2 - 106240*nc^4 + 432*Pi^2 + 
         432*nc^2*Pi^2 + 2952*nc^4*Pi^2 + 5184*z + 17160*nc^2*z + 
         115096*nc^4*z + 144*Pi^2*z + 600*nc^2*Pi^2*z + 13608*nc^4*Pi^2*z - 
         999*z^2 + 2568*nc^2*z^2 - 45857*nc^4*z^2 + 1410*nc^2*Pi^2*z^2 + 
         2934*nc^4*Pi^2*z^2 - 2016*nc^2*z^3 + 67296*nc^4*z^3 - 
         192*nc^2*Pi^2*z^3 + 1632*nc^4*Pi^2*z^3 - 1728*Zeta[3] - 
         1728*nc^2*Zeta[3] + 48384*nc^4*Zeta[3] + 1728*z*Zeta[3] - 
         5184*nc^2*z*Zeta[3] - 39744*nc^4*z*Zeta[3] + 864*z^2*Zeta[3] - 
         3456*nc^2*z^2*Zeta[3] + 35424*nc^4*z^2*Zeta[3]))/(27648*nc^3*z)) + 
    Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(7936*nc^2 - 264*nc^2*Pi^2 + 270*z - 
          8214*nc^2*z + 288*nc^2*Pi^2*z - 27*z^2 + 2175*nc^2*z^2 - 
          18*nc^2*Pi^2*z^2 - 1216*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
          4104*nc^2*Zeta[3] + 4536*nc^2*z*Zeta[3] - 2052*nc^2*z^2*Zeta[3]))/
       (3456*nc*z) + ((-1 + nc)*(1 + nc)*(152280 + 223560*nc^2 - 
         31074160*nc^4 - 30240*Pi^2 - 25920*nc^2*Pi^2 + 1123440*nc^4*Pi^2 - 
         4608*Pi^4 + 1440*nc^2*Pi^4 + 29880*nc^4*Pi^4 - 426870*z - 
         1715400*nc^2*z + 31026430*nc^4*z + 54000*Pi^2*z - 
         73080*nc^2*Pi^2*z - 747720*nc^4*Pi^2*z - 7272*Pi^4*z + 
         2448*nc^2*Pi^4*z + 54288*nc^4*Pi^4*z + 140535*z^2 + 
         286020*nc^2*z^2 - 9744395*nc^4*z^2 - 137160*Pi^2*z^2 - 
         23040*nc^2*Pi^2*z^2 + 252000*nc^4*Pi^2*z^2 - 252*Pi^4*z^2 - 
         4824*nc^2*Pi^4*z^2 + 28728*nc^4*Pi^4*z^2 - 54720*nc^2*z^3 + 
         6980160*nc^4*z^3 + 9600*nc^2*Pi^2*z^3 + 93120*nc^4*Pi^2*z^3 + 
         388800*Zeta[3] - 77760*nc^2*Zeta[3] + 10244160*nc^4*Zeta[3] - 
         635040*z*Zeta[3] + 864000*nc^2*z*Zeta[3] - 9384480*nc^4*z*Zeta[3] - 
         259200*z^2*Zeta[3] - 522720*nc^2*z^2*Zeta[3] + 
         1869120*nc^4*z^2*Zeta[3] + 103680*nc^2*z^3*Zeta[3] - 
         1140480*nc^4*z^3*Zeta[3]))/(829440*nc^3*z)) + 
    H[-1, 0, z]*((Lb^3*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(16*z) + 
      Lb^2*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2))/(8*z) - 
        ((-1 + nc)*(1 + nc)*(18 - 18*nc^2 + 380*nc^4 + 30*z - 42*nc^2*z + 
           336*nc^4*z + 12*z^2 - 15*nc^2*z^2 + 51*nc^4*z^2 + 32*nc^4*z^3))/
         (192*nc^3*z)) + Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*z)/16 + 
        ((-1 + nc)*(1 + nc)*(-21 + 45*nc^2 + 152*nc^4 - 2*Pi^2 - 
           2*nc^2*Pi^2 + 46*nc^4*Pi^2 - 123*z + 39*nc^2*z + 262*nc^4*z - 
           2*Pi^2*z - 2*nc^2*Pi^2*z + 46*nc^4*Pi^2*z - 108*z^2 - 
           36*nc^2*z^2 + 114*nc^4*z^2 - Pi^2*z^2 - nc^2*Pi^2*z^2 + 
           23*nc^4*Pi^2*z^2 + 120*nc^4*z^3))/(96*nc^3*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(16*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(31 + 51*nc^2 + 30*nc^2*z - 27*z^2 + 
           9*nc^2*z^2 + 4*z^3))/(144*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-204*nc^2 + 3055*z - 2415*nc^2*z - 
           30*nc^2*Pi^2*z + 10530*z^2 + 1920*nc^2*z^2 - 30*nc^2*Pi^2*z^2 + 
           8235*z^3 + 3360*nc^2*z^3 - 15*nc^2*Pi^2*z^3 + 760*z^4 + 
           81*nc^2*z^5))/(12960*nc^2*z^2)) + 
      ((-1 + nc)*(1 + nc)*(-1224 - 408*nc^2 - 10530*z + 55350*nc^2*z - 
         404920*nc^4*z - 1620*Pi^2*z - 2700*nc^2*Pi^2*z + 15600*nc^4*Pi^2*z - 
         103140*z^2 + 63990*nc^2*z^2 - 380190*nc^4*z^2 - 3420*Pi^2*z^2 - 
         4950*nc^2*Pi^2*z^2 + 22920*nc^4*Pi^2*z^2 - 96480*z^3 + 
         2670*nc^2*z^3 - 73590*nc^4*z^3 - 1620*Pi^2*z^3 - 
         2565*nc^2*Pi^2*z^3 + 4935*nc^4*Pi^2*z^3 - 78640*nc^4*z^4 + 
         1680*nc^4*Pi^2*z^4 + 486*z^5 + 162*nc^2*z^5 - 6480*z*Zeta[3] - 
         5400*nc^2*z*Zeta[3] + 147960*nc^4*z*Zeta[3] - 6480*z^2*Zeta[3] - 
         11880*nc^2*z^2*Zeta[3] + 160920*nc^4*z^2*Zeta[3] - 
         3240*z^3*Zeta[3] - 5940*nc^2*z^3*Zeta[3] + 80460*nc^4*z^3*Zeta[3]))/
       (51840*nc^3*z^2)) + H[0, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(32*nc^4 - 2*z - 16*nc^2*z - 62*nc^4*z + 
          z^2 - 4*nc^2*z^2 + 43*nc^4*z^2))/(384*nc^3*z) + 
      Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(12 - 548*nc^2 + 40*nc^4 + 24*z + 187*nc^2*z + 
           25*nc^4*z - 64*nc^2*z^2 + 224*nc^4*z^2))/(768*nc^3)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 
           32*nc^2*z^2))/(384*nc) + ((-1 + nc)*(1 + nc)*(99 - 281*nc^2 + 
           11030*nc^4 - 24*Pi^2 + 30*nc^2*Pi^2 + 174*nc^4*Pi^2 + 1197*z - 
           209*nc^2*z - 1624*nc^4*z + 12*Pi^2*z - 51*nc^2*Pi^2*z + 
           189*nc^4*Pi^2*z + 128*nc^2*z^2 + 1472*nc^4*z^2))/(1152*nc^3)) + 
      nf*((Lb^3*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(96*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(4 + 4*nc^2 + 7*z + nc^2*z))/(96*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(-640 + 352*nc^2 - 157*z - 131*nc^2*z - 
           16*z^2 + 48*nc^2*z^2))/(576*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-24155 + 20235*nc^2 - 120*Pi^2 - 360*nc^2*Pi^2 - 
           40370*z - 9090*nc^2*z + 60*Pi^2*z + 60*nc^2*Pi^2*z + 3040*z^2 + 
           960*nc^2*z^2 - 324*nc^2*z^3))/(51840*nc^2)) - 
      ((-1 + nc)*(1 + nc)*(-10125*z + 630860*nc^2*z + 4690305*nc^4*z + 
         1800*Pi^2*z - 10500*nc^2*Pi^2*z + 85860*nc^4*Pi^2*z - 430200*z^2 + 
         1230720*nc^2*z^2 + 9780840*nc^4*z^2 + 2970*Pi^2*z^2 - 
         12015*nc^2*Pi^2*z^2 + 174585*nc^4*Pi^2*z^2 - 830025*z^3 + 
         594620*nc^2*z^3 + 6697805*nc^4*z^3 + 540*Pi^2*z^3 + 
         1710*nc^2*Pi^2*z^3 + 111270*nc^4*Pi^2*z^3 - 408006*z^4 + 
         21168*nc^2*z^4 + 2814310*nc^4*z^4 - 630*Pi^2*z^4 - 
         3075*nc^2*Pi^2*z^4 + 41685*nc^4*Pi^2*z^4 + 3888*z^5 + 
         27056*nc^2*z^5 + 1207040*nc^4*z^5 - 5760*nc^2*Pi^2*z^5 + 
         19680*nc^4*Pi^2*z^5 + 1944*z^6 + 648*nc^2*z^6 - 
         207360*nc^4*Zeta[3] + 58320*z*Zeta[3] - 181440*nc^2*z*Zeta[3] - 
         1034640*nc^4*z*Zeta[3] + 87480*z^2*Zeta[3] - 319680*nc^2*z^2*
          Zeta[3] - 1880280*nc^4*z^2*Zeta[3] - 95040*nc^2*z^3*Zeta[3] - 
         1486080*nc^4*z^3*Zeta[3] - 29160*z^4*Zeta[3] + 
         43200*nc^2*z^4*Zeta[3] - 433080*nc^4*z^4*Zeta[3]))/
       (207360*nc^3*z*(1 + z)^2)) + H[0, 1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-4*nc^2 + 8*nc^4 - 2*z + 2*nc^2*z + 
          28*nc^4*z + z^2 - 7*nc^2*z^2 + 16*nc^4*z^2))/(96*nc^3*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 2*z + 18*nc^2*z - z^2 + 
            3*nc^2*z^2))/(96*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*
          (80*nc^2 + 12*z - 76*nc^2*z + 15*z^2 + 29*nc^2*z^2 + 24*nc^2*z^3))/
         (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-412*nc^2 + 24*nc^2*Pi^2 - 
           365*z + 2083*nc^2*z + 6*Pi^2*z - 66*nc^2*Pi^2*z + 31*z^2 - 
           101*nc^2*z^2 - 3*Pi^2*z^2 + 45*nc^2*Pi^2*z^2 + 300*nc^2*z^3))/
         (2592*nc^2*z)) + Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*z)/16 + 
        ((-1 + nc)*(1 + nc)*(576*nc^2 - 576*nc^4 + 24*nc^2*Pi^2 + 
           96*nc^4*Pi^2 - 450*z + 876*nc^2*z - 746*nc^4*z + 36*Pi^2*z + 
           60*nc^4*Pi^2*z - 153*z^2 - 246*nc^2*z^2 + 487*nc^4*z^2 - 
           6*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 90*nc^4*Pi^2*z^2 - 80*nc^2*z^3 - 
           1688*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)*nc*(1 + nc)*(2 - 2*z + z^2))/(8*z) + 
        ((-1 + nc)*(1 + nc)*(36*nc^2 - 204*nc^4 + 6*z + 28*nc^2*z + 
           522*nc^4*z - 12*z^2 + 73*nc^2*z^2 + 99*nc^4*z^2 - 8*nc^2*z^3 + 
           72*nc^4*z^3))/(192*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(-3456*nc^2 + 40368*nc^4 - 540*nc^2*Pi^2 + 
         2460*nc^4*Pi^2 + 6318*z + 6002*nc^2*z + 44540*nc^4*z - 144*Pi^2*z - 
         6*nc^2*Pi^2*z + 8730*nc^4*Pi^2*z + 14121*z^2 + 21723*nc^2*z^2 - 
         3558*nc^4*z^2 - 90*Pi^2*z^2 + 1296*nc^2*Pi^2*z^2 + 
         10818*nc^4*Pi^2*z^2 + 9288*z^3 + 13188*nc^2*z^3 + 12092*nc^4*z^3 + 
         252*Pi^2*z^3 + 594*nc^2*Pi^2*z^3 + 5574*nc^4*Pi^2*z^3 + 1485*z^4 + 
         2495*nc^2*z^4 + 11178*nc^4*z^4 + 198*Pi^2*z^4 + 30*nc^2*Pi^2*z^4 + 
         1368*nc^4*Pi^2*z^4 + 1572*nc^2*z^5 - 8644*nc^4*z^5 + 
         144*nc^2*Pi^2*z^5 + 288*nc^4*Pi^2*z^5 - 216*nc^2*Zeta[3] - 
         11880*nc^4*Zeta[3] + 2376*z*Zeta[3] - 9936*nc^2*z*Zeta[3] + 
         3024*nc^4*z*Zeta[3] + 4212*z^2*Zeta[3] - 17712*nc^2*z^2*Zeta[3] + 
         29808*nc^4*z^2*Zeta[3] + 1296*z^3*Zeta[3] - 6480*nc^2*z^3*Zeta[3] + 
         3024*nc^4*z^3*Zeta[3] - 540*z^4*Zeta[3] + 1512*nc^2*z^4*Zeta[3] - 
         11880*nc^4*z^4*Zeta[3]))/(10368*nc^3*z*(1 + z)^2)) + 
    nf*((-7*Lzeta*(-1 + nc)*(1 + nc)*z)/216 - 
      (5*Lb^4*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(288*z) + 
      Lb^3*((Lzeta*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(32*z) - 
        ((-1 + nc)*(1 + nc)*(124 - 788*nc^2 - 330*z + 882*nc^2*z + 177*z^2 - 
           237*nc^2*z^2 - 16*z^3 + 80*nc^2*z^3))/(3456*nc^2*z)) + 
      Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(20 - 20*z + 9*z^2))/(96*z) + 
        ((-1 + nc)*(1 + nc)*(2072 + 5452*nc^2 + 24*nc^2*Pi^2 - 108*z - 
           5972*nc^2*z + 24*Pi^2*z + 288*nc^2*Pi^2*z - 837*z^2 + 
           2797*nc^2*z^2 - 12*Pi^2*z^2 + 72*nc^2*Pi^2*z^2 - 560*z^3 + 
           640*nc^2*z^3))/(6912*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(-1393340 - 2778292*nc^2 + 146640*Pi^2 + 
         112560*nc^2*Pi^2 - 2592*Pi^4 - 1329690*z + 3835098*nc^2*z + 
         87600*Pi^2*z - 626640*nc^2*Pi^2*z + 11088*Pi^4*z + 
         6480*nc^2*Pi^4*z + 1520355*z^2 - 3244323*nc^2*z^2 + 
         387840*Pi^2*z^2 + 187320*nc^2*Pi^2*z^2 + 2232*Pi^4*z^2 + 
         6552*nc^2*Pi^4*z^2 + 1137920*z^3 - 1133408*nc^2*z^3 - 
         83520*nc^2*Pi^2*z^3 + 3888*nc^2*Pi^2*z^4 - 1373760*Zeta[3] + 
         25920*nc^2*Zeta[3] + 1987200*z*Zeta[3] - 2211840*nc^2*z*Zeta[3] - 
         384480*z^2*Zeta[3] + 1956960*nc^2*z^2*Zeta[3] + 103680*z^3*Zeta[3] + 
         414720*nc^2*z^3*Zeta[3]))/(3732480*nc^2*z) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(7 - 7*z + z^2))/(36*z) - 
        ((-1 + nc)*(1 + nc)*(54180 - 118276*nc^2 - 1488*Pi^2 + 
           3480*nc^2*Pi^2 - 84162*z + 131762*nc^2*z + 288*Pi^2*z - 
           6120*nc^2*Pi^2*z + 32529*z^2 - 48313*nc^2*z^2 + 1656*Pi^2*z^2 + 
           1404*nc^2*Pi^2*z^2 - 7200*z^3 - 11488*nc^2*z^3 - 15552*Zeta[3] + 
           22752*nc^2*Zeta[3] + 27648*z*Zeta[3] - 17568*nc^2*z*Zeta[3] - 
           13824*z^2*Zeta[3] + 10512*nc^2*z^2*Zeta[3]))/(41472*nc^2*z))) + 
    H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 
         9*nc^2*z^2))/(128*nc*z) + 
      Lb^3*(-(Lzeta*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 
            9*nc^2*z^2))/(64*nc*z) - ((-1 + nc)*(1 + nc)*(776*nc^4 - 15*z + 
           260*nc^2*z + 587*nc^4*z + 6*z^2 - 16*nc^2*z^2 + 494*nc^4*z^2 + 
           16*nc^2*z^3 + 48*nc^4*z^3))/(1152*nc^3*z)) + 
      Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 15*z + 45*nc^2*z + 
           32*nc^2*z^2))/(192*nc) + ((-1 + nc)*(1 + nc)*
          (-288*nc^4 + 48*nc^4*Pi^2 + 594*z - 1158*nc^2*z + 26460*nc^4*z - 
           48*Pi^2*z + 108*nc^2*Pi^2*z + 564*nc^4*Pi^2*z - 45*z^2 - 
           114*nc^2*z^2 - 321*nc^4*z^2 - 102*nc^2*Pi^2*z^2 + 
           246*nc^4*Pi^2*z^2 + 128*nc^2*z^3 + 5056*nc^4*z^3))/
         (4608*nc^3*z)) + ((-1 + nc)*(1 + nc)*(14688 + 4896*nc^2 + 
         4535040*nc^4 - 225120*nc^4*Pi^2 - 7056*nc^4*Pi^4 - 62613*z + 
         1584364*nc^2*z + 40432345*nc^4*z + 15930*Pi^2*z - 
         193695*nc^2*Pi^2*z - 450375*nc^4*Pi^2*z - 3780*Pi^4*z + 
         2412*nc^2*Pi^4*z + 3708*nc^4*Pi^4*z + 188406*z^2 + 
         3821832*nc^2*z^2 + 71223210*nc^4*z^2 + 87750*Pi^2*z^2 - 
         378405*nc^2*Pi^2*z^2 - 603225*nc^4*Pi^2*z^2 - 7722*Pi^4*z^2 + 
         2646*nc^2*Pi^4*z^2 + 28818*nc^4*Pi^4*z^2 + 617571*z^3 + 
         2979332*nc^2*z^3 + 48485145*nc^4*z^3 + 127710*Pi^2*z^3 - 
         188865*nc^2*Pi^2*z^3 - 702705*nc^4*Pi^2*z^3 - 4104*Pi^4*z^3 - 
         1944*nc^2*Pi^4*z^3 + 18288*nc^4*Pi^4*z^3 + 346032*z^4 + 
         806144*nc^2*z^4 + 22354840*nc^4*z^4 + 55890*Pi^2*z^4 - 
         15675*nc^2*Pi^2*z^4 - 270015*nc^4*Pi^2*z^4 - 162*Pi^4*z^4 - 
         2178*nc^2*Pi^4*z^4 + 234*nc^4*Pi^4*z^4 - 5832*z^5 + 69176*nc^2*z^5 + 
         9195600*nc^4*z^5 - 11520*nc^2*Pi^2*z^5 + 54720*nc^4*Pi^2*z^5 - 
         388800*nc^4*Zeta[3] - 181440*z*Zeta[3] - 138240*nc^2*z*Zeta[3] - 
         6246720*nc^4*z*Zeta[3] - 231660*z^2*Zeta[3] - 693360*nc^2*z^2*
          Zeta[3] - 12873060*nc^4*z^2*Zeta[3] + 81000*z^3*Zeta[3] - 
         920160*nc^2*z^3*Zeta[3] - 9753480*nc^4*z^3*Zeta[3] + 
         131220*z^4*Zeta[3] - 332640*nc^2*z^4*Zeta[3] - 
         3950100*nc^4*z^4*Zeta[3] + 51840*nc^2*z^5*Zeta[3] - 
         1192320*nc^4*z^5*Zeta[3]))/(622080*nc^3*z*(1 + z)^2) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-4 + 20*nc^2 + 5*z + 11*nc^2*z + 2*z^2 + 
           14*nc^2*z^2))/(288*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*
          (-104 - 240*nc^2 - 546*z + 450*nc^2*z + 3*z^2 - 219*nc^2*z^2 - 
           32*z^3 + 96*nc^2*z^3))/(1152*nc^2*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(344 - 224*nc^2 - 24*Pi^2 + 625*z + 
           799*nc^2*z - 12*Pi^2*z - 36*nc^2*Pi^2*z + 376*z^2 + 178*nc^2*z^2 - 
           30*Pi^2*z^2 - 30*nc^2*Pi^2*z^2 + 232*z^3 + 240*nc^2*z^3))/
         (1728*nc^2*z) - ((-1 + nc)*(1 + nc)*(-23800 + 15568*nc^2 + 
           1920*Pi^2 - 200525*z + 184681*nc^2*z + 120*Pi^2*z + 
           1080*nc^2*Pi^2*z + 23410*z^2 - 14*nc^2*z^2 - 2850*Pi^2*z^2 - 
           3750*nc^2*Pi^2*z^2 - 30960*z^3 - 4092*nc^2*z^3 + 
           1200*nc^2*Pi^2*z^3 - 12960*Zeta[3] - 25920*nc^2*Zeta[3] - 
           8640*z*Zeta[3] - 25920*nc^2*z*Zeta[3] - 15120*z^2*Zeta[3] - 
           54000*nc^2*z^2*Zeta[3]))/(155520*nc^2*z)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 45*z - 69*nc^2*z + 
            352*nc^2*z^2))/(1152*nc) - ((-1 + nc)*(1 + nc)*
          (37920*nc^4 - 1584*nc^4*Pi^2 - 108*z + 12512*nc^2*z + 
           149732*nc^4*z + 108*Pi^2*z + 156*nc^2*Pi^2*z + 5724*nc^4*Pi^2*z - 
           2970*z^2 - 1504*nc^2*z^2 + 20270*nc^4*z^2 + 18*Pi^2*z^2 + 
           525*nc^2*Pi^2*z^2 + 2073*nc^4*Pi^2*z^2 - 968*nc^2*z^3 + 
           41560*nc^4*z^3 - 192*nc^2*Pi^2*z^3 + 1152*nc^4*Pi^2*z^3 - 
           12096*nc^4*Zeta[3] + 2808*z*Zeta[3] - 6048*nc^2*z*Zeta[3] - 
           20952*nc^4*z*Zeta[3] - 756*z^2*Zeta[3] + 1512*nc^2*z^2*Zeta[3] - 
           15444*nc^4*z^2*Zeta[3]))/(6912*nc^3*z))) + 
    H[1, z]*((Lb^4*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
       (64*nc*z) + nf^2*((5*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (72*nc*z) + (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*(52 - 52*z + 21*z^2))/(432*nc*z)) + 
      Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 
           9*z^2 + 25*nc^2*z^2))/(96*nc*z) + 
        ((-1 + nc)*(1 + nc)*(90 + 2372*nc^2 + 842*nc^4 - 24*Pi^2 - 
           12*nc^2*Pi^2 + 252*nc^4*Pi^2 + 54*z - 2004*nc^2*z - 1066*nc^4*z + 
           24*Pi^2*z + 12*nc^2*Pi^2*z - 252*nc^4*Pi^2*z + 99*z^2 + 
           336*nc^2*z^2 + 413*nc^4*z^2 - 12*Pi^2*z^2 - 6*nc^2*Pi^2*z^2 + 
           126*nc^4*Pi^2*z^2 + 64*nc^2*z^3 - 1408*nc^4*z^3))/(2304*nc^3*z)) + 
      Lb^3*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
         (32*nc*z) + ((-1 + nc)*(1 + nc)*(118*nc^2 - 674*nc^4 + 12*z - 
           140*nc^2*z + 628*nc^4*z - 3*z^2 + 31*nc^2*z^2 - 194*nc^4*z^2 - 
           8*nc^2*z^3 + 40*nc^4*z^3))/(576*nc^3*z)) + 
      ((-1 + nc)*(1 + nc)*(257985 + 754250*nc^2 + 1485985*nc^4 - 16740*Pi^2 - 
         37110*nc^2*Pi^2 - 537330*nc^4*Pi^2 - 3168*Pi^4 - 612*nc^2*Pi^4 + 
         12924*nc^4*Pi^4 - 352755*z + 202690*nc^2*z - 1356435*nc^4*z + 
         19440*Pi^2*z + 19530*nc^2*Pi^2*z + 22770*nc^4*Pi^2*z - 144180*z^2 - 
         46910*nc^2*z^2 - 144650*nc^4*z^2 + 14310*Pi^2*z^2 + 
         23640*nc^2*Pi^2*z^2 + 435930*nc^4*Pi^2*z^2 + 1584*Pi^4*z^2 + 
         306*nc^2*Pi^4*z^2 - 6462*nc^4*Pi^4*z^2 + 466560*z^3 + 
         748570*nc^2*z^3 + 2697530*nc^4*z^3 - 21870*Pi^2*z^3 - 
         29760*nc^2*Pi^2*z^3 - 27330*nc^4*Pi^2*z^3 - 1584*Pi^4*z^3 - 
         306*nc^2*Pi^4*z^3 + 6462*nc^4*Pi^4*z^3 + 243920*nc^2*z^4 - 
         240*nc^4*z^4 + 93600*nc^4*Pi^2*z^4 + 408240*Zeta[3] + 
         24840*nc^2*Zeta[3] - 2148120*nc^4*Zeta[3] - 220320*z*Zeta[3] - 
         139320*nc^2*z*Zeta[3] - 1080*nc^4*z*Zeta[3] - 362880*z^2*Zeta[3] - 
         176040*nc^2*z^2*Zeta[3] + 590760*nc^4*z^2*Zeta[3] + 
         265680*z^3*Zeta[3] - 167400*nc^2*z^3*Zeta[3] - 
         1435320*nc^4*z^3*Zeta[3] - 155520*nc^2*z^4*Zeta[3] + 
         120960*nc^4*z^4*Zeta[3]))/(622080*nc^3*z*(1 + z)) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-5 + 19*nc^2)*(2 - 2*z + z^2))/
         (288*nc^2*z) + Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/
           (72*z) + ((-1 + nc)*(1 + nc)*(-670 - 1700*nc^2 + 24*nc^2*Pi^2 + 
             616*z + 1360*nc^2*z - 24*nc^2*Pi^2*z - 443*z^2 - 713*nc^2*z^2 + 
             12*nc^2*Pi^2*z^2 - 200*nc^2*z^3))/(1728*nc^2*z)) + 
        Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*z) + 
          ((-1 + nc)*(1 + nc)*(-57 - 67*nc^2 + 51*z + 59*nc^2*z - 27*z^2 - 
             7*nc^2*z^2 + 8*nc^2*z^3))/(288*nc^2*z)) - 
        ((-1 + nc)*(1 + nc)*(7670 + 74246*nc^2 - 96*Pi^2 - 1416*nc^2*Pi^2 - 
           6002*z - 74054*nc^2*z + 168*Pi^2*z + 1896*nc^2*Pi^2*z + 4483*z^2 + 
           28741*nc^2*z^2 - 102*Pi^2*z^2 - 750*nc^2*Pi^2*z^2 - 
           5376*nc^2*z^3 + 240*nc^2*Pi^2*z^3 + 10800*Zeta[3] - 
           23760*nc^2*Zeta[3] - 10800*z*Zeta[3] + 23760*nc^2*z*Zeta[3] + 
           5400*z^2*Zeta[3] - 11880*nc^2*z^2*Zeta[3]))/(31104*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(144 + 160*nc^2 - 144*z - 160*nc^2*z + 
           45*z^2 + 41*nc^2*z^2))/(576*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1269 - 32612*nc^2 - 503*nc^4 + 324*Pi^2 + 
           432*nc^2*Pi^2 - 540*nc^4*Pi^2 + 3024*z + 31372*nc^2*z - 
           12140*nc^4*z - 684*Pi^2*z - 720*nc^2*Pi^2*z + 84*nc^4*Pi^2*z - 
           3132*z^2 - 10208*nc^2*z^2 + 8404*nc^4*z^2 + 360*Pi^2*z^2 + 
           468*nc^2*Pi^2*z^2 + 876*nc^4*Pi^2*z^2 + 1048*nc^2*z^3 - 
           5960*nc^4*z^3 + 96*nc^4*Pi^2*z^3 - 3888*Zeta[3] + 
           12096*nc^2*Zeta[3] - 13392*nc^4*Zeta[3] + 3888*z*Zeta[3] - 
           12096*nc^2*z*Zeta[3] + 13392*nc^4*z*Zeta[3] - 1944*z^2*Zeta[3] + 
           6048*nc^2*z^2*Zeta[3] - 6696*nc^4*z^2*Zeta[3]))/(6912*nc^3*z))) + 
    H[-1, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 10*nc^4)*Pi^2*
        (2 + 2*z + z^2))/(192*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(2160*Pi^2 - 10035*nc^2*Pi^2 - 6615*nc^4*Pi^2 + 
         528*Pi^4 + 486*nc^2*Pi^4 + 1122*nc^4*Pi^4 + 3960*Pi^2*z - 
         9630*nc^2*Pi^2*z + 6610*nc^4*Pi^2*z + 528*Pi^4*z + 450*nc^2*Pi^4*z + 
         1194*nc^4*Pi^4*z + 1800*Pi^2*z^2 - 585*nc^2*Pi^2*z^2 + 
         12755*nc^4*Pi^2*z^2 + 264*Pi^4*z^2 + 225*nc^2*Pi^4*z^2 + 
         597*nc^4*Pi^4*z^2 - 8080*nc^4*Pi^2*z^3 - 32400*nc^2*Zeta[3] + 
         95040*nc^4*Zeta[3] - 31320*nc^2*z*Zeta[3] + 190080*nc^4*z*Zeta[3] - 
         28620*nc^2*z^2*Zeta[3] + 65340*nc^4*z^2*Zeta[3] + 
         8640*nc^4*z^3*Zeta[3]))/(103680*nc^3*z) + 
      nf*((5*Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(288*z) - 
        ((-1 + nc)*(1 + nc)*(10*Pi^2 + 10*Pi^2*z + 29*Pi^2*z^2 - 
           108*Zeta[3] - 108*z*Zeta[3] - 54*z^2*Zeta[3]))/(2592*z)) + 
      Lb*((Lzeta*(-1 + nc)*nc*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(96*z) + 
        ((-1 + nc)*(1 + nc)*(36*Pi^2 - 108*nc^2*Pi^2 + 172*nc^4*Pi^2 + 
           84*Pi^2*z - 72*nc^2*Pi^2*z + 476*nc^4*Pi^2*z + 48*Pi^2*z^2 - 
           27*nc^2*Pi^2*z^2 + 229*nc^4*Pi^2*z^2 + 32*nc^4*Pi^2*z^3 + 
           288*nc^2*Zeta[3] + 3168*nc^4*Zeta[3] + 288*nc^2*z*Zeta[3] + 
           3168*nc^4*z*Zeta[3] + 144*nc^2*z^2*Zeta[3] + 1584*nc^4*z^2*
            Zeta[3]))/(1152*nc^3*z))) - 
    ((-1 + nc)*(1 + nc)*(-1395576 - 514872*nc^2 - 238134240*nc^4 + 
       168480*Pi^2 - 51840*nc^2*Pi^2 + 7389280*nc^4*Pi^2 + 42336*Pi^4 - 
       5184*nc^2*Pi^4 + 591456*nc^4*Pi^4 + 1236762*z + 2864424*nc^2*z - 
       238273090*nc^4*z - 168480*Pi^2*z - 1606960*nc^2*Pi^2*z + 
       13621840*nc^4*Pi^2*z + 112464*Pi^4*z + 50016*nc^2*Pi^4*z + 
       1253184*nc^4*Pi^4*z + 4669353*z^2 + 11325876*nc^2*z^2 + 
       157371235*nc^4*z^2 + 582480*Pi^2*z^2 - 3286440*nc^2*Pi^2*z^2 + 
       5900680*nc^4*Pi^2*z^2 + 142920*Pi^4*z^2 + 180792*nc^2*Pi^4*z^2 + 
       873240*nc^4*Pi^4*z^2 + 92772*z^3 + 11588304*nc^2*z^3 + 
       171002380*nc^4*z^3 + 2344320*Pi^2*z^3 - 1964160*nc^2*Pi^2*z^3 - 
       764320*nc^4*Pi^2*z^3 + 117792*Pi^4*z^3 + 193104*nc^2*Pi^4*z^3 + 
       371568*nc^4*Pi^4*z^3 - 1897587*z^4 + 3231036*nc^2*z^4 + 
       107469895*nc^4*z^4 + 1417104*Pi^2*z^4 - 240232*nc^2*Pi^2*z^4 - 
       1689720*nc^4*Pi^2*z^4 + 45000*Pi^4*z^4 + 70248*nc^2*Pi^4*z^4 + 
       179304*nc^4*Pi^4*z^4 + 46656*z^5 - 410688*nc^2*z^5 + 
       93977600*nc^4*z^5 - 15552*Pi^2*z^5 - 9984*nc^2*Pi^2*z^5 - 
       1257280*nc^4*Pi^2*z^5 + 2304*nc^2*Pi^4*z^5 + 18816*nc^4*Pi^4*z^5 - 
       7776*Pi^2*z^6 - 2592*nc^2*Pi^2*z^6 - 5754240*Zeta[3] - 
       1555200*nc^2*Zeta[3] + 26801280*nc^4*Zeta[3] - 311040*Pi^2*Zeta[3] + 
       69120*nc^2*Pi^2*Zeta[3] - 138240*nc^4*Pi^2*Zeta[3] - 
       6207840*z*Zeta[3] + 7070400*nc^2*z*Zeta[3] + 59536800*nc^4*z*Zeta[3] - 
       388800*Pi^2*z*Zeta[3] + 397440*nc^2*Pi^2*z*Zeta[3] - 
       2600640*nc^4*Pi^2*z*Zeta[3] + 2488320*z^2*Zeta[3] + 
       17932320*nc^2*z^2*Zeta[3] + 64844640*nc^4*z^2*Zeta[3] + 
       38880*Pi^2*z^2*Zeta[3] + 682560*nc^2*Pi^2*z^2*Zeta[3] - 
       5171040*nc^4*Pi^2*z^2*Zeta[3] + 583200*z^3*Zeta[3] + 
       8208000*nc^2*z^3*Zeta[3] + 44534880*nc^4*z^3*Zeta[3] + 
       449280*nc^2*Pi^2*z^3*Zeta[3] - 3093120*nc^4*Pi^2*z^3*Zeta[3] - 
       2358720*z^4*Zeta[3] - 1167840*nc^2*z^4*Zeta[3] - 
       1167840*nc^4*z^4*Zeta[3] - 116640*Pi^2*z^4*Zeta[3] + 
       95040*nc^2*Pi^2*z^4*Zeta[3] - 384480*nc^4*Pi^2*z^4*Zeta[3] - 
       69120*nc^2*z^5*Zeta[3] - 13593600*nc^4*z^5*Zeta[3] + 6220800*Zeta[5] + 
       3317760*nc^2*Zeta[5] + 44997120*nc^4*Zeta[5] + 12648960*z*Zeta[5] + 
       1088640*nc^2*z*Zeta[5] + 58112640*nc^4*z*Zeta[5] + 
       9745920*z^2*Zeta[5] - 5676480*nc^2*z^2*Zeta[5] + 
       9771840*nc^4*z^2*Zeta[5] + 6428160*z^3*Zeta[5] - 
       1347840*nc^2*z^3*Zeta[5] + 25194240*nc^4*z^3*Zeta[5] + 
       3110400*z^4*Zeta[5] + 2099520*nc^2*z^4*Zeta[5] + 
       28537920*nc^4*z^4*Zeta[5]))/(4976640*nc^3*z*(1 + z)^2)
 
TMDPDF[q, g, 0] = 0
 
TMDPDF[q, g, 1] = -((-1 + z)*z)/2 + (Lb*(-1 + 2*z - 2*z^2))/4
 
TMDPDF[q, g, 2] = (Lb^3*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(32*nc) + 
    Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(16*nc) - 
      (-16*nc^2 - 21*z + 9*nc^2*z + 36*z^2 - 132*nc^2*z^2 - 24*z^3 + 
        148*nc^2*z^3)/(192*nc*z)) + 
    Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) + 
      (-208*nc^2 + 180*z + 108*nc^2*z - 15*Pi^2*z + 15*nc^2*Pi^2*z - 
        594*z^2 - 486*nc^2*z^2 + 30*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 + 504*z^3 + 
        424*nc^2*z^3 - 30*Pi^2*z^3 + 30*nc^2*Pi^2*z^3)/(576*nc*z)) - 
    (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, z])/48 + 
    (-(Lb^2*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(32*nc) - 
      (Lb*(-3 + 15*nc^2 + 24*z - 24*nc^2*z - 24*z^2 + 200*nc^2*z^2))/
       (96*nc) + (-72 + 240*nc^2 - 135*z - 105*nc^2*z + 72*z^2 + 
        472*nc^2*z^2)/(576*nc))*H[0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) + ((1 + nc^2)*z*(-3 + 4*z))/
       (32*nc) - (Lb^2*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(16*nc))*H[1, z] + 
    ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*H[-1, 0, z] + 
    (-(Lb*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
      (3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
     H[0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
      ((-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(24*nc*z))*
     H[1, 0, z] + (((1 + nc^2)*(-1 + z)*z)/(8*nc) + 
      (Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc))*H[1, 1, z] - 
    (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/4 + 
    (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/8 + 
    (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, z])/4 - 
    ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*H[0, 0, 0, z])/
     (32*nc) - (nc*z*H[0, 1, 0, z])/2 + ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[0, 1, 1, z])/(16*nc) - ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, z])/(16*nc) + (nc*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/8 + 
    (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/8 - 
    ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/(16*nc) + 
    (688*nc^2 - 48*nc^2*Pi^2 + 351*z - 1611*nc^2*z + 72*nc^2*Pi^2*z - 
      2025*z^2 + 3573*nc^2*z^2 + 54*Pi^2*z^2 - 270*nc^2*Pi^2*z^2 + 1944*z^3 - 
      3136*nc^2*z^3 - 54*Pi^2*z^3 + 318*nc^2*Pi^2*z^3 - 756*z*Zeta[3] + 
      756*nc^2*z*Zeta[3] + 1512*z^2*Zeta[3] - 1080*nc^2*z^2*Zeta[3] - 
      1512*z^3*Zeta[3] + 1512*nc^2*z^3*Zeta[3])/(1728*nc*z)
 
TMDPDF[q, g, 3] = -(Lb^5*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/
     (512*nc^2) + Lb^4*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/
       (128*nc^2) + ((-1 + nc)*(1 + nc)*(-48*nc^2 - 63*z + 115*nc^2*z + 
         126*z^2 - 590*nc^2*z^2 - 90*z^3 + 638*nc^2*z^3))/(4608*nc^2*z)) + 
    Lb^3*(-(Lzeta^2*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(128*nc^2) - 
      (Lzeta*(-1 + nc)*(1 + nc)*(-16*nc^2 - 21*z + 31*nc^2*z + 36*z^2 - 
         176*nc^2*z^2 - 24*z^3 + 192*nc^2*z^3))/(768*nc^2*z) + 
      (-1056*nc^2 + 3232*nc^4 + 117*z - 84*nc^2*z - 2985*nc^4*z - 21*Pi^2*z + 
        102*nc^2*Pi^2*z - 273*nc^4*Pi^2*z - 954*z^2 - 3552*nc^2*z^2 + 
        20346*nc^4*z^2 + 42*Pi^2*z^2 + 228*nc^2*Pi^2*z^2 - 
        1038*nc^4*Pi^2*z^2 + 1026*z^3 + 3492*nc^2*z^3 - 19582*nc^4*z^3 + 
        6*Pi^2*z^3 - 36*nc^2*Pi^2*z^3 + 30*nc^4*Pi^2*z^3)/(13824*nc^2*z)) - 
    ((4 - 39*nc^2 + 53*nc^4)*Pi^2*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z])/
     (288*nc^2) + (-(Lb^2*(2 - 3*nc^2 + 9*nc^4)*(1 + 2*z + 2*z^2))/
       (32*nc^2) + (160*nc^4 - 369*z + 1386*nc^2*z - 801*nc^4*z + 18*Pi^2*z - 
        219*nc^2*Pi^2*z + 309*nc^4*Pi^2*z - 864*z^2 + 2880*nc^2*z^2 - 
        912*nc^4*z^2 + 36*Pi^2*z^2 - 438*nc^2*Pi^2*z^2 + 618*nc^4*Pi^2*z^2 - 
        567*z^3 + 1764*nc^2*z^3 - 1169*nc^4*z^3 + 36*Pi^2*z^3 - 
        438*nc^2*Pi^2*z^3 + 618*nc^4*Pi^2*z^3)/(1728*nc^2*z) + 
      nf*((5*nc*(1 + 2*z + 2*z^2))/72 + (Lb*nc*(1 + 2*z + 2*z^2))/24) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/16 - 
        (36 - 15*nc^2 + 73*nc^4 + 78*z - 60*nc^2*z + 134*nc^4*z + 42*z^2 - 
          54*nc^2*z^2 + 92*nc^4*z^2)/(96*nc^2)))*H[-1, -1, 0, z] + 
    ((-1 + 3*nc^2)*(-5 + 19*nc^2)*Pi^2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, z])/
     (288*nc^2) + ((Lb^2*(2 - 5*nc^2 + 15*nc^4)*(1 + 2*z + 2*z^2))/
       (64*nc^2) - (1936*nc^4 - 1647*z + 900*nc^2*z + 1243*nc^4*z - 
        147*nc^2*Pi^2*z + 273*nc^4*Pi^2*z - 3456*z^2 + 5148*nc^2*z^2 + 
        32*nc^4*z^2 - 294*nc^2*Pi^2*z^2 + 546*nc^4*Pi^2*z^2 - 1881*z^3 + 
        4248*nc^2*z^3 - 795*nc^4*z^3 - 330*nc^2*Pi^2*z^3 + 618*nc^4*Pi^2*z^3)/
       (3456*nc^2*z) + nf*(-(Lb*nc*(1 + 2*z + 2*z^2))/16 - 
        (nc*(25 + 62*z + 62*z^2))/432) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/32 + 
        (80*nc^4 + 60*z - 87*nc^2*z + 165*nc^4*z + 138*z^2 - 216*nc^2*z^2 + 
          822*nc^4*z^2 + 78*z^3 - 120*nc^2*z^3 + 794*nc^4*z^3)/(192*nc^2*z)))*
     H[-1, 0, 0, z] + ((Lb^2*(-1 + 3*nc^2)*(1 + 2*z + 2*z^2))/16 + 
      (Lb*(1 + z)*(8*nc^2 - 21*z + 37*nc^2*z - 15*z^2 + 59*nc^2*z^2))/
       (48*z) - (232*nc^4 + 495*nc^2*z - 303*nc^4*z + 18*Pi^2*z - 
        9*nc^2*Pi^2*z + 36*nc^4*Pi^2*z + 738*nc^2*z^2 + 48*nc^4*z^2 + 
        36*Pi^2*z^2 - 18*nc^2*Pi^2*z^2 + 72*nc^4*Pi^2*z^2 + 252*nc^2*z^3 + 
        592*nc^4*z^3 + 36*Pi^2*z^3 + 36*nc^4*Pi^2*z^3)/(864*nc^2*z))*
     H[-1, 0, 1, z] + (Pi^2*(6 - 75*nc^2 + 135*nc^4 + 12*z - 78*nc^2*z + 
       198*nc^4*z + 16*z^2 - 146*nc^2*z^2 + 270*nc^4*z^2)*H[0, -1, -1, z])/
     (576*nc^2) + ((Lb^2*(1 - nc^2 - 8*nc^4 + 2*z - 2*nc^2*z + 32*nc^4*z + 
         4*z^2 - 6*nc^2*z^2 + 2*nc^4*z^2))/(32*nc^2) - 
      (-1215 - 621*nc^2 + 1410*nc^4 - 186*nc^2*Pi^2 + 288*nc^4*Pi^2 - 882*z + 
        3510*nc^2*z - 2688*nc^4*z + 24*Pi^2*z - 228*nc^2*Pi^2*z + 
        744*nc^4*Pi^2*z - 567*z^2 + 1764*nc^2*z^2 + 3655*nc^4*z^2 + 
        36*Pi^2*z^2 - 396*nc^2*Pi^2*z^2 + 660*nc^4*Pi^2*z^2)/(1728*nc^2) + 
      nf*(-(Lb*nc*(1 + 2*z + 2*z^2))/24 - (nc*(10 + 21*z + 20*z^2))/144) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/16 + 
        (18 + 3*nc^2 + 23*nc^4 + 21*z - 51*nc^2*z + 43*nc^4*z + 21*z^2 - 
          27*nc^2*z^2 + 240*nc^4*z^2)/(48*nc^2)))*H[0, -1, 0, z] - 
    (Pi^2*(10 - 67*nc^2 + 121*nc^4 + 12*z - 34*nc^2*z + 158*nc^4*z + 20*z^2 - 
       138*nc^2*z^2 + 250*nc^4*z^2)*H[0, 0, -1, z])/(576*nc^2) + 
    (-(Lb^2*(3 + 6*nc^2 + 55*nc^4 + 10*z + 36*nc^2*z - 302*nc^4*z + 28*z^2 - 
          56*nc^2*z^2 + 28*nc^4*z^2))/(256*nc^2) + 
      (585 - 1768*nc^2 - 25681*nc^4 + 165*Pi^2 + 234*nc^2*Pi^2 - 
        183*nc^4*Pi^2 - 6246*z - 9952*nc^2*z + 43590*nc^4*z - 330*Pi^2*z + 
        1404*nc^2*Pi^2*z - 2370*nc^4*Pi^2*z - 7128*z^2 + 10584*nc^2*z^2 - 
        121616*nc^4*z^2 + 660*Pi^2*z^2 - 936*nc^2*Pi^2*z^2 + 
        2004*nc^4*Pi^2*z^2)/(13824*nc^2) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(16*nc) - 
        (Lb*(43 - 47*nc^2 - 68*z + 108*nc^2*z - 32*z^2 + 32*nc^2*z^2))/
         (192*nc) + (-1805 + 1741*nc^2 + 1282*z - 2466*nc^2*z - 1344*z^2 + 
          1712*nc^2*z^2)/(3456*nc)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 
            4*nc^2*z^2))/(128*nc^2) - (3 - 130*nc^2 - 169*nc^4 + 180*z - 
          16*nc^2*z - 1572*nc^4*z + 468*z^2 - 2552*nc^2*z^2 + 2804*nc^4*z^2)/
         (768*nc^2)))*H[0, 0, 0, z] + 
    ((-5*nc*nf*z)/288 - (Lb^2*(3 - 19*nc^4 - 6*z + 40*nc^2*z - 82*nc^4*z + 
         12*z^2 - 32*nc^2*z^2 + 20*nc^4*z^2))/(64*nc^2) - 
      (Lb*(9 - 72*nc^2 + 219*nc^4 - 132*z + 12*nc^2*z - 84*nc^4*z + 96*z^2 - 
         968*nc^2*z^2 + 1400*nc^4*z^2))/(384*nc^2) - 
      (-441 + 1686*nc^2 + 39*nc^4 - 24*Pi^2 - 132*nc^2*Pi^2 + 234*nc^4*Pi^2 + 
        99*z - 1866*nc^2*z + 3699*nc^4*z - 48*Pi^2*z + 456*nc^2*Pi^2*z - 
        516*nc^4*Pi^2*z - 216*z^2 + 1506*nc^2*z^2 - 7130*nc^4*z^2 - 
        168*Pi^2*z^2 - 276*nc^2*Pi^2*z^2 + 324*nc^4*Pi^2*z^2)/(3456*nc^2))*
     H[0, 0, 1, z] + 
    (-(Lb^2*(1 - 2*nc^2 - nc^4 - 2*z + 11*nc^2*z - 17*nc^4*z + 3*z^2 - 
          8*nc^2*z^2 + 5*nc^4*z^2))/(16*nc^2) + 
      (1248*nc^4 + 63*z - 834*nc^2*z + 4107*nc^4*z + 72*Pi^2*z + 
        6*nc^2*Pi^2*z + 204*nc^4*Pi^2*z - 909*z^2 + 1638*nc^2*z^2 + 
        5979*nc^4*z^2 - 48*Pi^2*z^2 - 306*nc^2*Pi^2*z^2 + 624*nc^4*Pi^2*z^2 - 
        1008*z^3 + 251*nc^2*z^3 + 17623*nc^4*z^3 - 12*Pi^2*z^3 - 
        480*nc^2*Pi^2*z^3 + 1008*nc^4*Pi^2*z^3 - 36*z^4 - 2167*nc^2*z^4 + 
        14557*nc^4*z^4 + 108*Pi^2*z^4 - 168*nc^2*Pi^2*z^4 + 
        588*nc^4*Pi^2*z^4)/(3456*nc^2*z*(1 + z)) + 
      nf*((Lb*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
        (-12*nc^2 + 18*z - 83*nc^2*z - 20*z^2 + 12*nc^2*z^2)/(288*nc)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*z)/8 - (32*nc^4 + 9*z - 42*nc^2*z + 
          105*nc^4*z + 30*nc^2*z^2 + 418*nc^4*z^2 + 12*z^3 - 360*nc^2*z^3 + 
          292*nc^4*z^3)/(192*nc^2*z)))*H[0, 1, 0, z] + 
    (-(Lb^2*(11 - 26*nc^2 + 31*nc^4 - 22*z + 100*nc^2*z - 14*nc^4*z + 
          26*z^2 - 68*nc^2*z^2 + 42*nc^4*z^2))/(128*nc^2) + 
      (928*nc^4 + 630*z - 1252*nc^2*z + 1510*nc^4*z + 3*Pi^2*z + 
        282*nc^2*Pi^2*z + 291*nc^4*Pi^2*z - 846*z^2 + 5216*nc^2*z^2 + 
        2518*nc^4*z^2 - 54*Pi^2*z^2 - 420*nc^2*Pi^2*z^2 + 378*nc^4*Pi^2*z^2 + 
        486*z^3 - 3748*nc^2*z^3 - 298*nc^4*z^3 - 90*Pi^2*z^3 + 
        228*nc^2*Pi^2*z^3 + 630*nc^4*Pi^2*z^3)/(6912*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (-10 + 10*nc^2 + 23*z - 26*nc^2*z - 23*z^2 + 23*nc^2*z^2)/(432*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(64*nc^2) + 
        (-16*nc^4 - 16*nc^2*z + 16*nc^4*z + 33*z^2 + 8*nc^2*z^2 - 
          113*nc^4*z^2 - 27*z^3 + 162*nc^2*z^3 + 253*nc^4*z^3)/(192*nc^2*z)))*
     H[0, 1, 1, z] + ((1 + nc^2)*Pi^2*(1 - 2*z + 2*z^2)*H[1, 0, -1, z])/96 + 
    (-(Lb^2*(3 - 18*nc^2 + 23*nc^4)*(1 - 2*z + 2*z^2))/(128*nc^2) + 
      (368*nc^2 - 12320*nc^4 - 378*z + 3700*nc^2*z - 5202*nc^4*z + 
        153*Pi^2*z - 102*nc^2*Pi^2*z + 213*nc^4*Pi^2*z - 558*z^2 - 
        1184*nc^2*z^2 - 46658*nc^4*z^2 - 153*Pi^2*z^2 + 102*nc^2*Pi^2*z^2 - 
        213*nc^4*Pi^2*z^2 + 18*z^3 - 2288*nc^2*z^3 + 3254*nc^4*z^3 + 
        198*z^4 + 2444*nc^2*z^4 + 57246*nc^4*z^4 + 306*Pi^2*z^4 - 
        204*nc^2*Pi^2*z^4 + 426*nc^4*Pi^2*z^4)/(6912*nc^2*z*(1 + z)) + 
      nf*((Lb*(-2 + 3*nc^2)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (48 - 96*nc^2 + 133*z - 71*nc^2*z + 28*z^2 - 284*nc^2*z^2 - 184*z^3 + 
          416*nc^2*z^3)/(864*nc*z)) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(64*nc^2) - 
        (-16*nc^4 - 6*z - 122*nc^2*z - 72*nc^4*z - 33*z^2 + 304*nc^2*z^2 - 
          201*nc^4*z^2 + 39*z^3 - 208*nc^2*z^3 + 337*nc^4*z^3)/(192*nc^2*z)))*
     H[1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-6 + 11*nc^2)*(1 - 2*z + 2*z^2))/(64*nc^2) - 
      (-32*nc^2 - 800*nc^4 - 72*z + 2256*nc^2*z + 3668*nc^4*z - 12*Pi^2*z - 
        87*nc^2*Pi^2*z + 87*nc^4*Pi^2*z + 324*z^2 - 3228*nc^2*z^2 - 
        3808*nc^4*z^2 + 24*Pi^2*z^2 + 174*nc^2*Pi^2*z^2 - 174*nc^4*Pi^2*z^2 - 
        216*z^3 + 1130*nc^2*z^3 - 546*nc^4*z^3 - 24*Pi^2*z^3 - 
        174*nc^2*Pi^2*z^3 + 174*nc^4*Pi^2*z^3)/(3456*nc^2*z) + 
      nf*(-(Lb*nc*(1 - 2*z + 2*z^2))/24 - (nc*(10 - 23*z + 23*z^2))/216) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/32 + 
        (-24*nc^4 - 6*nc^2*z + 46*nc^4*z + 24*z^2 - 21*nc^2*z^2 - 
          191*nc^4*z^2 - 24*z^3 + 27*nc^2*z^3 + 191*nc^4*z^3)/(96*nc^2*z)))*
     H[1, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-6 + 11*nc^2)*(1 - 2*z + 2*z^2))/(64*nc^2) + 
      (nf*(12 - 24*nc^2 + 27*z - 19*nc^2*z + 27*z^2 - 85*nc^2*z^2 - 66*z^3 + 
         118*nc^2*z^3))/(432*nc*z) - (-224*nc^2 - 3744*nc^4 - 108*z + 
        871*nc^2*z + 847*nc^4*z - 48*Pi^2*z + 39*nc^2*Pi^2*z + 
        105*nc^4*Pi^2*z - 198*z^2 - 1467*nc^2*z^2 - 12301*nc^4*z^2 + 
        48*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 - 105*nc^4*Pi^2*z^2 - 54*z^3 - 
        655*nc^2*z^3 - 2013*nc^4*z^3 + 36*z^4 + 2015*nc^2*z^4 + 
        14987*nc^4*z^4 - 96*Pi^2*z^4 + 78*nc^2*Pi^2*z^4 + 210*nc^4*Pi^2*z^4)/
       (3456*nc^2*z*(1 + z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/32 + 
        (-8*nc^2 - 32*nc^4 + 12*z - 21*nc^2*z + 15*nc^4*z - 6*z^2 - 
          51*nc^2*z^2 - 183*nc^4*z^2 - 6*z^3 + 71*nc^2*z^3 + 209*nc^4*z^3)/
         (96*nc^2*z)))*H[1, 1, 0, z] + 
    ((Lb^2*(1 + nc^2)*(-13 + 37*nc^2)*(1 - 2*z + 2*z^2))/(128*nc^2) - 
      (368*nc^2 - 48*nc^4 - 270*z + 700*nc^2*z + 970*nc^4*z + 45*Pi^2*z + 
        48*nc^2*Pi^2*z + 3*nc^4*Pi^2*z + 684*z^2 - 776*nc^2*z^2 - 
        1460*nc^4*z^2 - 90*Pi^2*z^2 - 96*nc^2*Pi^2*z^2 - 6*nc^4*Pi^2*z^2 - 
        486*z^3 + 1140*nc^2*z^3 + 2042*nc^4*z^3 + 90*Pi^2*z^3 + 
        96*nc^2*Pi^2*z^3 + 6*nc^4*Pi^2*z^3)/(6912*nc^2*z) + 
      nf*((Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(48*nc) + 
        ((1 + nc^2)*(10 - 23*z + 23*z^2))/(432*nc)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2))/
         (64*nc^2) - ((1 + nc^2)*(-6 + 28*nc^2 - 21*z - 23*nc^2*z + 27*z^2 + 
           17*nc^2*z^2))/(192*nc^2)))*H[1, 1, 1, z] + 
    ((Lb*(1 - 4*nc^2 + nc^4)*(1 + 2*z + 2*z^2))/(8*nc^2) - 
      (nc*nf*(1 + 2*z + 2*z^2))/24 + (16*nc^4 + 36*z + 18*nc^2*z + 
        48*nc^4*z + 144*z^2 - 144*nc^2*z^2 + 168*nc^4*z^2 + 108*z^3 - 
        207*nc^2*z^3 + 247*nc^4*z^3)/(288*nc^2*z))*H[-1, -1, -1, 0, z] + 
    (-(Lb*(3 - 11*nc^2 + 18*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/16 - (48*nc^4 + 72*z - 64*nc^2*z + 
        24*nc^4*z + 184*z^2 - 246*nc^2*z^2 + 552*nc^4*z^2 + 112*z^3 - 
        179*nc^2*z^3 + 639*nc^4*z^3)/(192*nc^2*z))*H[-1, -1, 0, 0, z] + 
    (-(Lb*(-3 + 7*nc^2)*(1 + 2*z + 2*z^2))/8 - 
      ((1 + z)*(16*nc^2 - 99*z + 152*nc^2*z - 72*z^2 + 184*nc^2*z^2))/
       (144*z))*H[-1, -1, 0, 1, z] + 
    (-(Lb*(3 - 7*nc^2 + 6*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/24 - (32*nc^4 + 63*z + 33*nc^2*z - 
        18*nc^4*z + 210*z^2 - 144*nc^2*z^2 + 324*nc^4*z^2 + 147*z^3 - 
        213*nc^2*z^3 + 476*nc^4*z^3)/(288*nc^2*z))*H[-1, 0, -1, 0, z] + 
    ((Lb*(1 - 7*nc^2 + 11*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) - 
      (nc*nf*(1 + 2*z + 2*z^2))/18 + (96*nc^4 + 81*z - 189*nc^2*z + 
        110*nc^4*z + 246*z^2 - 570*nc^2*z^2 + 1312*nc^4*z^2 + 183*z^3 - 
        327*nc^2*z^3 + 1438*nc^4*z^3)/(576*nc^2*z))*H[-1, 0, 0, 0, z] + 
    ((3*Lb*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2))/8 + 
      ((1 + z)*(8*nc^2 - 30*z + 39*nc^2*z - 39*z^2 + 99*nc^2*z^2))/(96*z))*
     H[-1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (14*nc^2 + 12*z - 6*nc^2*z + 8*nc^4*z + 12*z^2 - 29*nc^2*z^2 + 
        17*nc^4*z^2)/(96*nc^2))*H[-1, 0, 1, 0, z] + 
    (-(Lb*(1 + nc^2)*(1 + 2*z + 2*z^2))/8 - 
      ((1 + z)*(8*nc^2 - 21*z + 37*nc^2*z + 3*z^2 + 65*nc^2*z^2))/(144*z))*
     H[-1, 0, 1, 1, z] + ((nc*nf*(1 + 2*z + 2*z^2))/24 - 
      (Lb*(3 - 7*nc^2 + 10*nc^4 + 2*z - 10*nc^2*z + 12*nc^4*z + 4*z^2 - 
         16*nc^2*z^2 + 20*nc^4*z^2))/(16*nc^2) - 
      (21 - 24*nc^2 + 31*nc^4 + 38*z - 16*nc^2*z + 52*nc^4*z + 36*z^2 - 
        69*nc^2*z^2 + 189*nc^4*z^2)/(96*nc^2))*H[0, -1, -1, 0, z] + 
    (-(nc*nf*(1 + 2*z + 2*z^2))/16 + 
      (Lb*(5 - 17*nc^2 + 10*nc^4 + 6*z - 22*nc^2*z + 100*nc^4*z + 12*z^2 - 
         44*nc^2*z^2 + 56*nc^4*z^2))/(32*nc^2) + 
      (165 - 93*nc^2 + 522*nc^4 + 414*z - 828*nc^2*z + 906*nc^4*z + 336*z^2 - 
        537*nc^2*z^2 + 3245*nc^4*z^2)/(576*nc^2))*H[0, -1, 0, 0, z] + 
    ((Lb*(-3 + 7*nc^2 - 2*z + 10*nc^2*z - 6*z^2 + 14*nc^2*z^2))/8 + 
      (-45 + 107*nc^2 - 84*z + 158*nc^2*z - 48*z^2 + 240*nc^2*z^2)/96)*
     H[0, -1, 0, 1, z] + (-(nc*nf*(1 + 2*z + 2*z^2))/24 + 
      (Lb*(3 - 2*nc^2 - 14*nc^4 + 2*z - 4*nc^2*z + 20*nc^4*z + 8*z^2 - 
         12*nc^2*z^2 + 4*nc^4*z^2))/(16*nc^2) + 
      (141 + 135*nc^2 + 156*nc^4 + 138*z - 24*nc^2*z + 246*nc^4*z + 159*z^2 - 
        129*nc^2*z^2 + 1604*nc^4*z^2)/(288*nc^2))*H[0, 0, -1, 0, z] + 
    (-(Lb*(5 + 10*nc^2 + 65*nc^4 + 6*z + 44*nc^2*z - 354*nc^4*z + 40*z^2 - 
          80*nc^2*z^2 + 40*nc^4*z^2))/(128*nc^2) - 
      (-12 - 97*nc^2 - 111*nc^4 + 63*z + 104*nc^2*z - 1547*nc^4*z + 282*z^2 - 
        1512*nc^2*z^2 + 1662*nc^4*z^2)/(576*nc^2) + 
      nf*((-5*Lb*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(32*nc) - 
        (47 - 51*nc^2 - 94*z + 142*nc^2*z - 44*z^2 + 44*nc^2*z^2)/(288*nc)))*
     H[0, 0, 0, 0, z] + 
    (-(Lb*(7 + 8*nc^2 - 17*nc^4 - 14*z + 64*nc^2*z - 102*nc^4*z + 28*z^2 - 
          48*nc^2*z^2 + 68*nc^4*z^2))/(64*nc^2) - 
      (15 - 18*nc^2 + 411*nc^4 - 408*z + 660*nc^2*z - 636*nc^4*z + 150*z^2 - 
        1562*nc^2*z^2 + 2508*nc^4*z^2)/(1152*nc^2))*H[0, 0, 0, 1, z] + 
    ((nf*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
      (Lb*(1 - nc^4 - z + 9*nc^2*z + 3*z^2 - 6*nc^2*z^2 + 3*nc^4*z^2))/
       (8*nc^2) - (-21 - 42*nc^2 + 207*nc^4 + 252*z + 42*nc^2*z + 
        1308*nc^4*z + 468*z^2 - 178*nc^2*z^2 + 2194*nc^4*z^2 + 96*z^3 - 
        686*nc^2*z^3 + 1256*nc^4*z^3 - 99*z^4 - 415*nc^2*z^4 + 172*nc^4*z^4)/
       (576*nc^2*(1 + z)^2))*H[0, 0, 1, 0, z] + 
    (-(Lb*(9 - 6*nc^2 + 21*nc^4 - 18*z + 44*nc^2*z + 38*nc^4*z + 20*z^2 - 
          24*nc^2*z^2 + 4*nc^4*z^2))/(64*nc^2) + 
      (9 - 21*nc^2 + 114*nc^4 + 24*z - 234*nc^2*z - 60*nc^4*z - 18*z^2 - 
        136*nc^2*z^2 + 788*nc^4*z^2)/(576*nc^2))*H[0, 0, 1, 1, z] + 
    ((nf*(-6 + 7*nc^2 - 12*z + 18*nc^2*z - 8*z^2 + 10*nc^2*z^2))/(48*nc) - 
      (Lb*(3 - 24*nc^2 - 21*nc^4 - 14*z + 40*nc^2*z - 94*nc^4*z + 20*z^2 - 
         64*nc^2*z^2 + 12*nc^4*z^2))/(64*nc^2) - 
      (288*nc^4 - 12*z - 192*nc^2*z + 1056*nc^4*z + 186*z^2 - 492*nc^2*z^2 + 
        3966*nc^4*z^2 + 384*z^3 - 903*nc^2*z^3 + 6853*nc^4*z^3 + 162*z^4 - 
        1170*nc^2*z^4 + 4520*nc^4*z^4 - 24*z^5 - 549*nc^2*z^5 + 883*nc^4*z^5)/
       (576*nc^2*z*(1 + z)^2))*H[0, 1, 0, 0, z] + 
    (-(Lb*(3 - 5*nc^2 + 6*nc^4 - 6*z + 10*nc^2*z + 28*nc^4*z + 6*z^2 - 
          8*nc^2*z^2 + 2*nc^4*z^2))/(32*nc^2) + 
      (-32*nc^4 + 2*z - 40*nc^2*z - 80*nc^4*z - 14*nc^2*z^2 - 330*nc^4*z^2 + 
        13*z^3 + 2*nc^2*z^3 + 179*nc^4*z^3)/(192*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(nf*(-3 + 3*nc^2 - 6*z + 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(48*nc) - 
      (Lb*(1 - nc^2 + 12*nc^4 - 2*z + 26*nc^2*z + 40*nc^4*z - 2*z^2 - 
         8*nc^2*z^2 + 10*nc^4*z^2))/(32*nc^2) + 
      (39 - 45*nc^2 + 174*nc^4 + 78*z - 12*nc^2*z + 720*nc^4*z - 18*z^2 + 
        108*nc^2*z^2 + 1958*nc^4*z^2 - 114*z^3 + 2380*nc^4*z^3 - 57*z^4 - 
        57*nc^2*z^4 + 986*nc^4*z^4)/(576*nc^2*(1 + z)^2))*H[0, 1, 1, 0, z] + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(5 + 17*nc^2 - 10*z - 34*nc^2*z + 8*z^2 + 
         32*nc^2*z^2))/(64*nc^2) - (-32*nc^4 - 9*z - 56*nc^2*z + 65*nc^4*z - 
        6*z^2 + 268*nc^2*z^2 - 166*nc^4*z^2 + 48*z^3 + 256*nc^2*z^3 + 
        544*nc^4*z^3)/(1152*nc^2*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(1 + nc^2 + 4*nc^4)*(1 - 2*z + 2*z^2))/(16*nc^2) - 
      (-16*nc^4 - 51*z - 30*nc^2*z - 39*nc^4*z + 66*z^2 + 72*nc^2*z^2 - 
        6*z^3 - 42*nc^2*z^3 + 64*nc^4*z^3)/(144*nc^2*z))*H[1, 0, -1, 0, z] + 
    (-(Lb*(3 - 6*nc^2 + 13*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      ((-5 + 8*nc^2)*nf*(1 - 2*z + 2*z^2))/(144*nc) - 
      (-8*nc^2 - 8*nc^4 + 51*z - 341*nc^2*z - 4*nc^4*z - 168*z^2 + 
        676*nc^2*z^2 - 634*nc^4*z^2 + 99*z^3 - 401*nc^2*z^3 + 768*nc^4*z^3)/
       (576*nc^2*z))*H[1, 0, 0, 0, z] + 
    (-(Lb*(7 - 4*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      (nc*nf*(1 - 2*z + 2*z^2))/72 + (32*nc^2 - 256*nc^4 + 21*z + 39*nc^2*z + 
        374*nc^4*z + 36*z^2 - 1558*nc^4*z^2 - 75*z^3 - 179*nc^2*z^3 + 
        1502*nc^4*z^3)/(576*nc^2*z))*H[1, 0, 0, 1, z] + 
    ((Lb*(-2 + 5*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 - 2*z + 2*z^2))/72 + (16*nc^2 - 112*nc^4 + 69*z - 24*nc^2*z - 
        95*nc^4*z - 204*z^2 + 204*nc^2*z^2 - 704*nc^4*z^2 + 171*z^3 - 
        169*nc^2*z^3 + 912*nc^4*z^3)/(576*nc^2*z))*H[1, 0, 1, 0, z] + 
    ((Lb*(-5 - 4*nc^2 + 13*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (5*nc*nf*(1 - 2*z + 2*z^2))/144 - (-48*nc^2 - 48*nc^4 - 15*z + 
        78*nc^2*z + 185*nc^4*z - 12*z^2 - 384*nc^2*z^2 - 412*nc^4*z^2 + 
        18*z^3 + 372*nc^2*z^3 + 376*nc^4*z^3)/(576*nc^2*z))*
     H[1, 0, 1, 1, z] + (-(Lb*(5 - 14*nc^2 + nc^4)*(1 - 2*z + 2*z^2))/
       (32*nc^2) - (nc*nf*(1 - 2*z + 2*z^2))/36 + 
      (-16*nc^2 - 208*nc^4 + 135*z - 96*nc^2*z - 47*nc^4*z - 150*z^2 - 
        222*nc^2*z^2 - 998*nc^4*z^2 + 24*z^3 + 325*nc^2*z^3 + 1341*nc^4*z^3)/
       (576*nc^2*z))*H[1, 1, 0, 0, z] + 
    ((3*Lb*(-1 + 5*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (nc*nf*(1 - 2*z + 2*z^2))/18 - (-16*nc^2 - 112*nc^4 - 24*z + 
        186*nc^2*z + 278*nc^4*z + 36*z^2 - 246*nc^2*z^2 - 868*nc^4*z^2 - 
        39*z^3 + 112*nc^2*z^3 + 869*nc^4*z^3)/(576*nc^2*z))*
     H[1, 1, 0, 1, z] + ((Lb*(1 + 4*nc^2 + 15*nc^4)*(1 - 2*z + 2*z^2))/
       (32*nc^2) + (nc*nf*(1 - 2*z + 2*z^2))/36 - 
      (-16*nc^2 - 208*nc^4 + 78*z + 117*nc^2*z + 271*nc^4*z - 126*z^2 - 
        300*nc^2*z^2 - 1196*nc^4*z^2 + 57*z^3 + 163*nc^2*z^3 + 1248*nc^4*z^3)/
       (576*nc^2*z))*H[1, 1, 1, 0, z] + 
    (-(Lb*(1 + nc^2)*(1 + 5*nc^2)*(1 - 2*z + 2*z^2))/(16*nc^2) - 
      (5*(1 + nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      ((1 + nc^2)*(16*nc^2 - 3*z + 125*nc^2*z + 60*z^2 - 88*nc^2*z^2 - 
         48*z^3 + 48*nc^2*z^3))/(1152*nc^2*z))*H[1, 1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/
     (6*nc^2) + ((24 - 89*nc^2 + 79*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, -1, -1, 0, 0, z])/(96*nc^2) + 
    ((-13 + 19*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 1, z])/16 + 
    ((8 - 11*nc^2 + 5*nc^4)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, -1, 0, z])/
     (48*nc^2) - ((2 - 21*nc^2 + 21*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, -1, 0, 0, 0, z])/(32*nc^2) - 
    ((-53 + 75*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 1, z])/96 - 
    ((-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 0, z])/24 + 
    (nc^2*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 1, z])/3 + 
    ((5 - 4*nc^2 + 3*nc^4)*(1 + 2*z + 2*z^2)*H[-1, 0, -1, -1, 0, z])/
     (24*nc^2) - ((15 - 41*nc^2 + 42*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, 0, -1, 0, 0, z])/(48*nc^2) - 
    ((-5 + 9*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 1, z])/8 - 
    ((11 - 6*nc^2 + 19*nc^4)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, -1, 0, z])/
     (48*nc^2) + ((5 - 25*nc^2 + 46*nc^4)*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^2) + 
    (5*(-1 + 2*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 1, z])/24 + 
    ((2 - 2*nc^2 + 3*nc^4 + 4*z - 4*nc^2*z + 6*nc^4*z + 4*z^2 - 2*nc^2*z^2 + 
       2*nc^4*z^2)*H[-1, 0, 0, 1, 0, z])/(32*nc^2) - 
    ((-3 + 13*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 1, 1, z])/48 + 
    ((11 - 18*nc^2 + 22*nc^4 + 22*z - 36*nc^2*z + 44*nc^4*z + 22*z^2 - 
       30*nc^2*z^2 + 32*nc^4*z^2)*H[-1, 0, 1, 0, 0, z])/(48*nc^2) + 
    (5*(-1 + 3*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 1, z])/48 + 
    ((-6 + 5*nc^4 - 12*z + 10*nc^4*z - 12*z^2 - 6*nc^2*z^2 + 22*nc^4*z^2)*
      H[-1, 0, 1, 1, 0, z])/(48*nc^2) + 
    ((1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 1, z])/24 - 
    ((-6 + 7*nc^2 + 11*nc^4 - 12*z + 22*nc^2*z - 10*nc^4*z - 16*z^2 + 
       14*nc^2*z^2 + 14*nc^4*z^2)*H[0, -1, -1, -1, 0, z])/(48*nc^2) - 
    ((18 - 63*nc^2 + 50*nc^4 + 20*z - 110*nc^2*z + 344*nc^4*z + 48*z^2 - 
       160*nc^2*z^2 + 192*nc^4*z^2)*H[0, -1, -1, 0, 0, z])/(96*nc^2) + 
    ((34 - 73*nc^2 + 28*z - 94*nc^2*z + 66*z^2 - 142*nc^2*z^2)*
      H[0, -1, -1, 0, 1, z])/48 - 
    ((6 - 9*nc^2 - 10*nc^4 + 8*z - 38*nc^2*z + 56*nc^4*z + 16*z^2 - 
       24*nc^2*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^2) + 
    ((4 - 45*nc^2 + 27*nc^4 + 4*z - 78*nc^2*z + 230*nc^4*z + 12*z^2 - 
       114*nc^2*z^2 + 122*nc^4*z^2)*H[0, -1, 0, 0, 0, z])/(96*nc^2) + 
    ((-46 + 95*nc^2 - 60*z + 170*nc^2*z - 94*z^2 + 194*nc^2*z^2)*
      H[0, -1, 0, 0, 1, z])/96 + ((-3 - 22*z + 4*nc^2*z - 4*z^2 - 4*nc^2*z^2)*
      H[0, -1, 0, 1, 0, z])/48 + ((-2*nc^2 - z - 3*nc^2*z - 4*nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/6 - ((10 - 21*nc^2 + 17*nc^4 + 12*z - 14*nc^2*z + 
       46*nc^4*z + 20*z^2 - 50*nc^2*z^2 + 50*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/
     (48*nc^2) + ((22 - 52*nc^2 - 5*nc^4 + 36*z - 88*nc^2*z + 266*nc^4*z + 
       52*z^2 - 154*nc^2*z^2 + 154*nc^4*z^2)*H[0, 0, -1, 0, 0, z])/
     (96*nc^2) + ((-23 + 52*nc^2 - 10*z + 56*nc^2*z - 44*z^2 + 100*nc^2*z^2)*
      H[0, 0, -1, 0, 1, z])/48 + 
    ((14 - 3*nc^2 - 52*nc^4 - 14*nc^2*z + 88*nc^4*z + 32*z^2 - 36*nc^2*z^2 + 
       12*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^2) + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*z))/(8*nc) - 
      (3 + 6*nc^2 + 39*nc^4 + 4*z + 24*nc^2*z - 208*nc^4*z + 24*z^2 - 
        48*nc^2*z^2 + 24*nc^4*z^2)/(96*nc^2))*H[0, 0, 0, 0, 0, z] - 
    ((13 + 18*nc^2 - 13*nc^4 - 26*z + 116*nc^2*z - 206*nc^4*z + 52*z^2 - 
       72*nc^2*z^2 + 164*nc^4*z^2)*H[0, 0, 0, 0, 1, z])/(192*nc^2) - 
    ((1 + 2*nc^2 - 3*nc^4 - 2*z + 74*nc^4*z + 4*z^2 - 8*nc^2*z^2 + 
       4*nc^4*z^2)*H[0, 0, 0, 1, 0, z])/(48*nc^2) + 
    ((2 - nc^2 - 10*nc^4 - 4*z + 18*nc^2*z - 56*nc^4*z + 8*z^2 - 
       20*nc^2*z^2 + 36*nc^4*z^2)*H[0, 0, 0, 1, 1, z])/(96*nc^2) - 
    ((2 - 21*nc^2 - 15*nc^4 + 28*z - 34*nc^2*z + 206*nc^4*z + 32*z^2 - 
       74*nc^2*z^2 + 30*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^2) - 
    ((-2 + 5*nc^2 + 16*nc^4 + 4*z - 22*nc^2*z + 68*nc^4*z - 6*z^2 + 
       16*nc^2*z^2 + 10*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/(48*nc^2) - 
    ((-13 + 8*nc^2 + 30*nc^4 + 2*z - 12*nc^2*z + 96*nc^4*z - 48*z^2 + 
       34*nc^2*z^2 + 10*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^2) + 
    ((13 - 18*nc^2 + 17*nc^4 - 26*z + 64*nc^2*z - 6*nc^4*z + 28*z^2 - 
       48*nc^2*z^2 + 20*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((3 - nc^2 + 5*nc^4 - 4*nc^2*z + 14*nc^4*z + 2*z^2 - 2*nc^2*z^2 + 
       8*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^2) - 
    ((11 - 26*nc^2 + 4*nc^4 - 26*z + 4*nc^2*z - 96*nc^4*z + 40*z^2 - 
       66*nc^2*z^2 + 78*nc^4*z^2)*H[0, 1, 0, 0, 0, z])/(96*nc^2) - 
    ((6 + 6*nc^2 + 17*nc^4 - 16*z - 48*nc^2*z + 130*nc^4*z + 6*z^2 - 
       6*nc^2*z^2 + 28*nc^4*z^2)*H[0, 1, 0, 0, 1, z])/(96*nc^2) + 
    ((5 - 8*nc^2 + 2*nc^4 - 12*z + 38*nc^2*z - 88*nc^4*z + 17*z^2 - 
       30*nc^2*z^2 + 37*nc^4*z^2)*H[0, 1, 0, 1, 0, z])/(48*nc^2) + 
    ((7 - 25*nc^2 + 16*nc^4 - 14*z + 74*nc^2*z - 8*nc^4*z + 16*z^2 - 
       50*nc^2*z^2 + 30*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/(96*nc^2) - 
    ((-2 + 10*nc^2 + 35*nc^4 - 4*z + 36*nc^2*z + 166*nc^4*z - 8*z^2 + 
       2*nc^2*z^2 + 26*nc^4*z^2)*H[0, 1, 1, 0, 0, z])/(96*nc^2) + 
    ((5 - 45*nc^2 + 31*nc^4 - 6*z + 46*nc^2*z + 22*nc^4*z + 2*z^2 - 
       80*nc^2*z^2 + 62*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^2) + 
    ((5 - 30*nc^2 + 52*nc^4 - 14*z + 56*nc^2*z + 52*nc^4*z - 4*z^2 - 
       86*nc^2*z^2 + 110*nc^4*z^2)*H[0, 1, 1, 1, 0, z])/(96*nc^2) - 
    ((1 + nc^2)*(-31 + 27*nc^2 + 62*z - 78*nc^2*z - 60*z^2 + 60*nc^2*z^2)*
      H[0, 1, 1, 1, 1, z])/(192*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, -1, 0, z])/24 + 
    ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 0, z])/
     (24*nc^2) - ((-1 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 1, z])/24 + 
    ((5 - 9*nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 0, -1, 0, z])/
     (48*nc^2) - ((7 - 23*nc^2 + 38*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 0, 0, z])/(96*nc^2) - 
    ((-3 + nc^2)*(-4 + 3*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 1, z])/
     (96*nc^2) + ((2 + 9*nc^2 + 27*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 1, 0, z])/(96*nc^2) + 
    ((-1 + 2*nc^2)*(-3 + 13*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 1, z])/
     (96*nc^2) + ((5 + 13*nc^2 + 40*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, 0, z])/(96*nc^2) + 
    ((6 - 23*nc^2 + 31*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc^2) + ((13 - 29*nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 0, z])/(96*nc^2) - 
    ((1 + nc^2)*(-7 + 12*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 1, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, -1, 0, z])/(24*nc^2) - 
    ((20 - 23*nc^2 + 41*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
     (96*nc^2) + ((-1 - nc^2 + 18*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 0, 1, z])/(48*nc^2) + 
    ((17 - 28*nc^2 + 15*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, 0, z])/
     (96*nc^2) - ((1 + nc^2)*(-7 + 27*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, 1, z])/(96*nc^2) + 
    ((3 + nc^2 + 22*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(96*nc^2) - 
    ((-1 + 6*nc)*(1 + 6*nc)*(1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 1, z])/
     (96*nc^2) - ((1 + nc^2)*(1 + 42*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^2) + (5*(1 + nc^2)^2*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 1, z])/(32*nc^2) + (Lzeta*(-1 + nc)*(1 + nc)*(-1 + z)*z*
      (-202 + 189*Zeta[3]))/864 + H[0, -1, z]*
     ((nc*nf*Pi^2*(1 + 2*z + 2*z^2))/288 - 
      (Lb*Pi^2*(3 - 19*nc^2 + 38*nc^4 + 2*z - 18*nc^2*z + 52*nc^4*z + 4*z^2 - 
         40*nc^2*z^2 + 76*nc^4*z^2))/(192*nc^2) - 
      (21*Pi^2 - 114*nc^2*Pi^2 + 245*nc^4*Pi^2 + 38*Pi^2*z - 
        184*nc^2*Pi^2*z + 368*nc^4*Pi^2*z + 36*Pi^2*z^2 - 165*nc^2*Pi^2*z^2 + 
        669*nc^4*Pi^2*z^2 + 72*Zeta[3] - 696*nc^2*Zeta[3] + 
        1008*nc^4*Zeta[3] + 144*z*Zeta[3] - 720*nc^2*z*Zeta[3] + 
        1632*nc^4*z*Zeta[3] + 192*z^2*Zeta[3] - 1392*nc^2*z^2*Zeta[3] + 
        2112*nc^4*z^2*Zeta[3])/(1152*nc^2)) + 
    Lb*((Lzeta*(-1 + nc)*(1 + nc)*(688*nc^2 - 48*nc^2*Pi^2 + 351*z - 
         2419*nc^2*z + 72*nc^2*Pi^2*z - 2025*z^2 + 6797*nc^2*z^2 + 
         54*Pi^2*z^2 - 342*nc^2*Pi^2*z^2 + 1944*z^3 - 6360*nc^2*z^3 - 
         54*Pi^2*z^3 + 390*nc^2*Pi^2*z^3 - 756*z*Zeta[3] + 
         1512*nc^2*z*Zeta[3] + 1512*z^2*Zeta[3] - 2592*nc^2*z^2*Zeta[3] - 
         1512*z^3*Zeta[3] + 3024*nc^2*z^3*Zeta[3]))/(6912*nc^2*z) - 
      (-8640*nc^2 - 4519360*nc^4 - 2400*nc^2*Pi^2 + 182880*nc^4*Pi^2 + 
        139725*z - 1172140*nc^2*z + 6258655*nc^4*z - 25920*Pi^2*z - 
        8580*nc^2*Pi^2*z - 200220*nc^4*Pi^2*z + 1377*Pi^4*z + 
        1854*nc^2*Pi^4*z + 22761*nc^4*Pi^4*z - 465750*z^2 + 
        1291400*nc^2*z^2 - 32215250*nc^4*z^2 + 37260*Pi^2*z^2 - 
        186240*nc^2*Pi^2*z^2 + 760500*nc^4*Pi^2*z^2 - 3330*Pi^4*z^2 + 
        13284*nc^2*Pi^4*z^2 + 83214*nc^4*Pi^4*z^2 + 376650*z^3 - 
        504200*nc^2*z^3 + 31269630*nc^4*z^3 - 142560*Pi^2*z^3 + 
        110280*nc^2*Pi^2*z^3 - 530760*nc^4*Pi^2*z^3 + 90*Pi^4*z^3 + 
        1836*nc^2*Pi^4*z^3 + 6138*nc^4*Pi^4*z^3 - 69120*nc^2*Zeta[3] + 
        829440*nc^4*Zeta[3] - 246240*z*Zeta[3] + 880560*nc^2*z*Zeta[3] - 
        271440*nc^4*z*Zeta[3] + 388800*z^2*Zeta[3] - 1709280*nc^2*z^2*
         Zeta[3] + 7610400*nc^4*z^2*Zeta[3] - 959040*z^3*Zeta[3] + 
        2426400*nc^2*z^3*Zeta[3] - 8517600*nc^4*z^3*Zeta[3])/
       (829440*nc^2*z)) + H[1, 0, z]*
     (-(Lb^3*(-1 - 2*nc^2 + 11*nc^4)*(1 - 2*z + 2*z^2))/(192*nc^2) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(32*nc^2) - 
        (12*nc^2 - 28*nc^4 + 12*z - 46*nc^2*z + 22*nc^4*z - 39*z^2 + 
          194*nc^2*z^2 - 251*nc^4*z^2 + 27*z^3 - 182*nc^2*z^3 + 279*nc^4*z^3)/
         (192*nc^2*z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/
         (48*nc) - (Lb*(4 - 8*nc^2 + 14*z - 8*nc^2*z - 7*z^2 - 17*nc^2*z^2 - 
           6*z^3 + 28*nc^2*z^3))/(144*nc*z) - (-192 + 72*nc^2 + 262*z - 
          253*nc^2*z + 3*nc^2*Pi^2*z - 806*z^2 + 437*nc^2*z^2 - 
          6*nc^2*Pi^2*z^2 + 764*z^3 - 302*nc^2*z^3 + 6*nc^2*Pi^2*z^3)/
         (2592*nc*z)) + Lb*((Lzeta*(-1 + nc)*(1 + nc)*(-1 + z)*
          (4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(96*nc^2*z) + 
        (280*nc^2 - 1432*nc^4 - 216*z + 310*nc^2*z + 686*nc^4*z + 45*Pi^2*z + 
          6*nc^2*Pi^2*z + 69*nc^4*Pi^2*z + 504*z^2 - 680*nc^2*z^2 - 
          5608*nc^4*z^2 - 90*Pi^2*z^2 - 12*nc^2*Pi^2*z^2 - 
          138*nc^4*Pi^2*z^2 - 396*z^3 + 610*nc^2*z^3 + 5942*nc^4*z^3 + 
          90*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 + 138*nc^4*Pi^2*z^3)/
         (1152*nc^2*z)) - (404*nc^2 - 19384*nc^4 + 132*nc^2*Pi^2 - 
        708*nc^4*Pi^2 + 2079*z - 3151*nc^2*z + 19942*nc^4*z - 270*Pi^2*z + 
        9*nc^2*Pi^2*z + 843*nc^4*Pi^2*z - 702*z^2 + 6455*nc^2*z^2 - 
        92555*nc^4*z^2 + 657*Pi^2*z^2 + 378*nc^2*Pi^2*z^2 - 
        3369*nc^4*Pi^2*z^2 + 54*z^3 - 6298*nc^2*z^3 + 94200*nc^4*z^3 - 
        549*Pi^2*z^3 - 951*nc^2*Pi^2*z^3 + 3222*nc^4*Pi^2*z^3 - 
        4212*z*Zeta[3] + 6264*nc^2*z*Zeta[3] - 8532*nc^4*z*Zeta[3] + 
        8424*z^2*Zeta[3] - 12528*nc^2*z^2*Zeta[3] + 17064*nc^4*z^2*Zeta[3] - 
        8424*z^3*Zeta[3] + 12528*nc^2*z^3*Zeta[3] - 17064*nc^4*z^3*Zeta[3])/
       (10368*nc^2*z)) + Lb^2*(-(Lzeta^2*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/
       (64*nc^2) + (Lzeta*(-1 + nc)*(1 + nc)*(-208*nc^2 + 180*z - 
         160*nc^2*z - 15*Pi^2*z + 27*nc^2*Pi^2*z - 594*z^2 + 182*nc^2*z^2 + 
         30*Pi^2*z^2 - 6*nc^2*Pi^2*z^2 + 504*z^3 - 244*nc^2*z^3 - 
         30*Pi^2*z^3 + 54*nc^2*Pi^2*z^3))/(2304*nc^2*z) + 
      (3968*nc^2 - 33632*nc^4 - 48*nc^2*Pi^2 + 432*nc^4*Pi^2 - 2673*z + 
        4968*nc^2*z + 19881*nc^4*z + 567*Pi^2*z - 1314*nc^2*Pi^2*z + 
        459*nc^4*Pi^2*z + 4050*z^2 - 23388*nc^2*z^2 - 134454*nc^4*z^2 - 
        828*Pi^2*z^2 + 1080*nc^2*Pi^2*z^2 + 3108*nc^4*Pi^2*z^2 - 1728*z^3 + 
        17656*nc^2*z^3 + 143624*nc^4*z^3 + 1440*Pi^2*z^3 - 
        6180*nc^2*Pi^2*z^3 + 8964*nc^4*Pi^2*z^3 - 2808*z*Zeta[3] + 
        4752*nc^2*z*Zeta[3] - 8856*nc^4*z*Zeta[3] + 9072*z^2*Zeta[3] - 
        10368*nc^2*z^2*Zeta[3] + 60048*nc^4*z^2*Zeta[3] - 3024*z^3*Zeta[3] + 
        864*nc^2*z^3*Zeta[3] + 2160*nc^4*z^3*Zeta[3])/(27648*nc^2*z)) + 
    H[-1, -1, z]*((Lb*(1 - 10*nc^2 + 15*nc^4)*Pi^2*(1 + 2*z + 2*z^2))/
       (96*nc^2) - (nc*nf*Pi^2*(1 + 2*z + 2*z^2))/288 + 
      (80*nc^4*Pi^2 + 36*Pi^2*z - 378*nc^2*Pi^2*z + 720*nc^4*Pi^2*z + 
        144*Pi^2*z^2 - 828*nc^2*Pi^2*z^2 + 1512*nc^4*Pi^2*z^2 + 
        108*Pi^2*z^3 - 495*nc^2*Pi^2*z^3 + 983*nc^4*Pi^2*z^3 + 
        288*z*Zeta[3] - 2160*nc^2*z*Zeta[3] + 2160*nc^4*z*Zeta[3] + 
        576*z^2*Zeta[3] - 4320*nc^2*z^2*Zeta[3] + 4320*nc^4*z^2*Zeta[3] + 
        576*z^3*Zeta[3] - 4320*nc^2*z^3*Zeta[3] + 4320*nc^4*z^3*Zeta[3])/
       (3456*nc^2*z)) + H[-1, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/32 + 
      nf*((-5*Lb*nc*(1 + 2*z + 2*z^2))/72 - (Lb^2*nc*(1 + 2*z + 2*z^2))/48 + 
        (nc*(-85 + 9*Pi^2 - 290*z + 18*Pi^2*z - 299*z^2 + 18*Pi^2*z^2))/
         2592) + Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/16 + 
        (32*nc^4 + 12*z - 33*nc^2*z + 19*nc^4*z + 30*z^2 - 72*nc^2*z^2 + 
          278*nc^4*z^2 + 18*z^3 - 48*nc^2*z^3 + 322*nc^4*z^3)/(192*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*z*(1 + z))/16 - 
        (488*nc^4 - 378*z + 254*nc^4*z - 57*nc^2*Pi^2*z + 81*nc^4*Pi^2*z - 
          576*z^2 + 666*nc^2*z^2 + 1462*nc^4*z^2 - 114*nc^2*Pi^2*z^2 + 
          162*nc^4*Pi^2*z^2 - 234*z^3 + 738*nc^2*z^3 + 1284*nc^4*z^3 - 
          114*nc^2*Pi^2*z^3 + 162*nc^4*Pi^2*z^3)/(576*nc^2*z)) - 
      (-10872*nc^4 + 336*nc^4*Pi^2 - 10665*z - 3753*nc^2*z - 20740*nc^4*z - 
        117*Pi^2*z - 1053*nc^2*Pi^2*z + 990*nc^4*Pi^2*z - 17118*z^2 + 
        11988*nc^2*z^2 - 61838*nc^4*z^2 + 18*Pi^2*z^2 - 2376*nc^2*Pi^2*z^2 + 
        3942*nc^4*Pi^2*z^2 - 6777*z^3 + 16929*nc^2*z^3 - 56642*nc^4*z^3 + 
        189*Pi^2*z^3 - 1269*nc^2*Pi^2*z^3 + 3486*nc^4*Pi^2*z^3 + 
        432*z*Zeta[3] - 5292*nc^2*z*Zeta[3] + 10908*nc^4*z*Zeta[3] + 
        864*z^2*Zeta[3] - 10584*nc^2*z^2*Zeta[3] + 21816*nc^4*z^2*Zeta[3] + 
        864*z^3*Zeta[3] - 9288*nc^2*z^3*Zeta[3] + 19224*nc^4*z^3*Zeta[3])/
       (10368*nc^2*z)) + H[1, 1, z]*
     (-(Lb^3*(1 - 16*nc^2 + 31*nc^4)*(1 - 2*z + 2*z^2))/(192*nc^2) + 
      nf*((-5*Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(144*nc) - 
        (Lb^2*(1 + nc^2)*(1 - 2*z + 2*z^2))/(96*nc) - 
        (112 + 58*nc^2 + 12*nc^2*Pi^2 - 353*z - 299*nc^2*z - 24*nc^2*Pi^2*z + 
          308*z^2 + 272*nc^2*z^2 + 24*nc^2*Pi^2*z^2)/(5184*nc)) + 
      Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*z + 2*z^2))/
         (32*nc^2) + (-16*nc^2 - 16*nc^4 - 21*z + 10*nc^2*z + 31*nc^4*z + 
          90*z^2 - 236*nc^2*z^2 - 134*nc^4*z^2 - 78*z^3 + 264*nc^2*z^3 + 
          150*nc^4*z^3)/(384*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*z)/(32*nc^2) - 
        (-208*nc^2 - 104*nc^4 + 162*z + 2*nc^2*z - 160*nc^4*z - 33*Pi^2*z - 
          24*nc^2*Pi^2*z + 9*nc^4*Pi^2*z - 630*z^2 - 436*nc^2*z^2 + 
          194*nc^4*z^2 + 66*Pi^2*z^2 + 48*nc^2*Pi^2*z^2 - 18*nc^4*Pi^2*z^2 + 
          594*z^3 + 302*nc^2*z^3 - 396*nc^4*z^3 - 66*Pi^2*z^3 - 
          48*nc^2*Pi^2*z^3 + 18*nc^4*Pi^2*z^3)/(1152*nc^2*z)) - 
      (2644*nc^2 + 1028*nc^4 + 96*nc^2*Pi^2 - 576*nc^4*Pi^2 + 2970*z - 
        13516*nc^2*z - 20638*nc^4*z + 306*Pi^2*z - 414*nc^2*Pi^2*z - 
        12*nc^4*Pi^2*z - 9531*z^2 + 22682*nc^2*z^2 + 37013*nc^4*z^2 - 
        270*Pi^2*z^2 + 396*nc^2*Pi^2*z^2 - 2478*nc^4*Pi^2*z^2 + 8154*z^3 - 
        14052*nc^2*z^3 - 21094*nc^4*z^3 + 126*Pi^2*z^3 - 402*nc^2*Pi^2*z^3 + 
        2964*nc^4*Pi^2*z^3 - 8424*z*Zeta[3] + 15768*nc^2*z*Zeta[3] + 
        11232*nc^4*z*Zeta[3] + 16848*z^2*Zeta[3] - 31536*nc^2*z^2*Zeta[3] - 
        22464*nc^4*z^2*Zeta[3] - 16848*z^3*Zeta[3] + 31536*nc^2*z^3*Zeta[3] + 
        22464*nc^4*z^3*Zeta[3])/(20736*nc^2*z)) + 
    H[0, 0, z]*((Lb^3*(1 + 2*nc^2 - 11*nc^4 - 2*z + 8*nc^2*z + 58*nc^4*z + 
         2*z^2 - 4*nc^2*z^2 + 2*nc^4*z^2))/(192*nc^2) + 
      Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 
            4*z^2 + 4*nc^2*z^2))/(64*nc^2) - (39 - 58*nc^2 - 173*nc^4 + 
          108*z + 488*nc^2*z - 2068*nc^4*z + 360*z^2 - 1952*nc^2*z^2 + 
          2168*nc^4*z^2)/(1536*nc^2)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(96*nc) - 
        (Lb^2*(5 - 5*nc^2 - 7*z + 11*nc^2*z - 2*z^2 + 2*nc^2*z^2))/(48*nc) + 
        (Lb*(-421 + 395*nc^2 + 41*z - 269*nc^2*z - 232*z^2 + 288*nc^2*z^2))/
         (576*nc) + (-6023 + 5895*nc^2 - 108*Pi^2 + 108*nc^2*Pi^2 + 6559*z - 
          12187*nc^2*z - 216*Pi^2*z + 216*nc^2*Pi^2*z + 7424*z^2 - 
          8988*nc^2*z^2 - 144*Pi^2*z^2 + 144*nc^2*Pi^2*z^2)/(10368*nc)) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*(3 + 9*nc^2 + 36*z - 84*nc^2*z - 
            24*z^2 + 200*nc^2*z^2))/(768*nc^2) + 
        (-126 - 446*nc^2 - 5600*nc^4 + 45*Pi^2 + 54*nc^2*Pi^2 - 
          111*nc^4*Pi^2 - 1107*z - 3194*nc^2*z + 5309*nc^4*z - 90*Pi^2*z + 
          372*nc^2*Pi^2*z - 546*nc^4*Pi^2*z - 1728*z^2 + 3516*nc^2*z^2 - 
          28452*nc^4*z^2 + 180*Pi^2*z^2 - 312*nc^2*Pi^2*z^2 + 
          420*nc^4*Pi^2*z^2)/(2304*nc^2)) + 
      (810 - 8600*nc^2 + 332238*nc^4 + 153*Pi^2 - 270*nc^2*Pi^2 + 
        1557*nc^4*Pi^2 - 44658*z - 29640*nc^2*z + 1190954*nc^4*z - 
        6066*Pi^2*z + 6876*nc^2*Pi^2*z - 16218*nc^4*Pi^2*z - 146394*z^2 + 
        267600*nc^2*z^2 + 3157978*nc^4*z^2 - 6687*Pi^2*z^2 - 
        8790*nc^2*Pi^2*z^2 - 27*nc^4*Pi^2*z^2 - 155574*z^3 + 
        589720*nc^2*z^3 + 4072046*nc^4*z^3 + 5436*Pi^2*z^3 - 
        38424*nc^2*Pi^2*z^3 + 55692*nc^4*Pi^2*z^3 - 54648*z^4 + 
        301080*nc^2*z^4 + 1772784*nc^4*z^4 + 5904*Pi^2*z^4 - 
        22704*nc^2*Pi^2*z^4 + 37728*nc^4*Pi^2*z^4 + 18576*Zeta[3] - 
        8640*nc^2*Zeta[3] - 103248*nc^4*Zeta[3] + 114048*nc^2*z*Zeta[3] - 
        442368*nc^4*z*Zeta[3] + 18576*z^2*Zeta[3] + 101952*nc^2*z^2*Zeta[3] - 
        497232*nc^4*z^2*Zeta[3] + 111456*z^3*Zeta[3] - 
        172800*nc^2*z^3*Zeta[3] - 80352*nc^4*z^3*Zeta[3] + 
        74304*z^4*Zeta[3] - 152064*nc^2*z^4*Zeta[3] + 77760*nc^4*z^4*Zeta[3])/
       (82944*nc^2*(1 + z)^2)) + H[0, 1, z]*
     (-(Lb^3*(-1 + 4*nc^2 - 19*nc^4 + 2*z + 16*nc^2*z - 82*nc^4*z + 2*z^2 - 
          12*nc^2*z^2 + 10*nc^4*z^2))/(192*nc^2) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(96*nc) + 
        (Lb*(-5 + 5*nc^2 + 10*z - 13*nc^2*z - 10*z^2 + 10*nc^2*z^2))/
         (144*nc) - (56 - 38*nc^2 - 27*Pi^2 + 27*nc^2*Pi^2 - 154*z + 
          292*nc^2*z - 54*Pi^2*z + 90*nc^2*Pi^2*z + 154*z^2 - 172*nc^2*z^2 - 
          36*Pi^2*z^2 + 36*nc^2*Pi^2*z^2)/(2592*nc)) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*z + 2*z^2))/(32*nc^2) - 
        (-16*nc^4 + 12*z - 50*nc^2*z + 26*nc^4*z - 42*z^2 + 112*nc^2*z^2 - 
          166*nc^4*z^2 + 39*z^3 - 250*nc^2*z^3 + 387*nc^4*z^3)/
         (192*nc^2*z)) + Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/
         (32*nc^2) - (416*nc^4 + 99*z + 290*nc^2*z + 775*nc^4*z - 15*Pi^2*z + 
          6*nc^2*Pi^2*z + 69*nc^4*Pi^2*z - 846*z^2 + 1940*nc^2*z^2 + 
          2242*nc^4*z^2 + 54*Pi^2*z^2 - 36*nc^2*Pi^2*z^2 + 54*nc^4*Pi^2*z^2 + 
          594*z^3 - 18*nc^2*z^3 - 1364*nc^4*z^3 - 66*Pi^2*z^3 + 
          12*nc^2*Pi^2*z^3 + 102*nc^4*Pi^2*z^3)/(1152*nc^2*z)) + 
      (5024*nc^4 + 288*nc^4*Pi^2 + 1890*z + 6524*nc^2*z + 4442*nc^4*z + 
        36*Pi^2*z + 279*nc^2*Pi^2*z + 1539*nc^4*Pi^2*z + 13041*z^2 + 
        9330*nc^2*z^2 + 37193*nc^4*z^2 + 9*Pi^2*z^2 + 918*nc^2*Pi^2*z^2 + 
        6237*nc^4*Pi^2*z^2 + 16335*z^3 + 17930*nc^2*z^3 + 65999*nc^4*z^3 - 
        153*Pi^2*z^3 + 954*nc^2*Pi^2*z^3 + 11277*nc^4*Pi^2*z^3 + 1107*z^4 + 
        33966*nc^2*z^4 + 13067*nc^4*z^4 - 189*Pi^2*z^4 + 54*nc^2*Pi^2*z^4 + 
        8343*nc^4*Pi^2*z^4 - 4077*z^5 + 18842*nc^2*z^5 - 15157*nc^4*z^5 - 
        63*Pi^2*z^5 - 207*nc^2*Pi^2*z^5 + 2106*nc^4*Pi^2*z^5 + 
        4320*z*Zeta[3] - 5292*nc^2*z*Zeta[3] + 9720*nc^4*z*Zeta[3] + 
        1296*z^2*Zeta[3] + 8208*nc^2*z^2*Zeta[3] + 17712*nc^4*z^2*Zeta[3] - 
        1944*z^3*Zeta[3] + 13284*nc^2*z^3*Zeta[3] + 33696*nc^4*z^3*Zeta[3] + 
        9504*z^4*Zeta[3] - 19224*nc^2*z^4*Zeta[3] + 53136*nc^4*z^4*Zeta[3] + 
        8424*z^5*Zeta[3] - 19008*nc^2*z^5*Zeta[3] + 27432*nc^4*z^5*Zeta[3])/
       (10368*nc^2*z*(1 + z)^2)) + 
    nf*((7*Lzeta*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(216*nc) - 
      (Lb^4*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(288*nc) + 
      Lb^3*((Lzeta*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(192*nc) + 
        (16 - 32*nc^2 - 165*z + 153*nc^2*z + 264*z^2 - 360*nc^2*z^2 - 
          94*z^3 + 218*nc^2*z^3)/(3456*nc*z)) + 
      Lb^2*((Lzeta*(-1 + nc)*(1 + nc)*(5 - 13*z + 13*z^2))/(288*nc) + 
        (-256 + 96*nc^2 - 3099*z + 3123*nc^2*z + 3528*z^2 - 4920*nc^2*z^2 - 
          48*nc^2*Pi^2*z^2 - 272*z^3 + 1908*nc^2*z^3)/(6912*nc*z)) - 
      (803680 - 677120*nc^2 - 46080*Pi^2 + 17280*nc^2*Pi^2 + 6472695*z - 
        5776935*nc^2*z + 42720*Pi^2*z - 47040*nc^2*Pi^2*z - 5256*Pi^4*z + 
        5256*nc^2*Pi^4*z - 5063250*z^2 + 6999090*nc^2*z^2 - 115320*Pi^2*z^2 + 
        74040*nc^2*Pi^2*z^2 - 7632*Pi^4*z^2 + 13104*nc^2*Pi^4*z^2 - 
        2088520*z^3 - 1377400*nc^2*z^3 + 105240*Pi^2*z^3 - 
        840*nc^2*Pi^2*z^3 - 7488*Pi^4*z^3 + 7488*nc^2*Pi^4*z^3 - 
        103680*Zeta[3] + 207360*nc^2*Zeta[3] - 665280*z*Zeta[3] + 
        198720*nc^2*z*Zeta[3] + 1239840*z^2*Zeta[3] - 1421280*nc^2*z^2*
         Zeta[3] - 954720*z^3*Zeta[3] + 177120*nc^2*z^3*Zeta[3])/
       (3732480*nc*z) + Lb*((Lzeta*(-1 + nc)*(1 + nc)*(7 - 29*z + 29*z^2))/
         (432*nc) - (-5504 + 4352*nc^2 + 192*Pi^2 - 384*nc^2*Pi^2 + 56933*z - 
          56381*nc^2*z + 222*Pi^2*z + 66*nc^2*Pi^2*z - 77614*z^2 + 
          101038*nc^2*z^2 + 708*Pi^2*z^2 - 1044*nc^2*Pi^2*z^2 + 28218*z^3 - 
          55866*nc^2*z^3 - 1332*Pi^2*z^3 + 2388*nc^2*Pi^2*z^3 + 
          1656*z*Zeta[3] - 1656*nc^2*z*Zeta[3] + 17424*z^2*Zeta[3] - 
          20880*nc^2*z^2*Zeta[3] - 144*z^3*Zeta[3] + 144*nc^2*z^3*Zeta[3])/
         (41472*nc*z))) + H[-1, z]*
     (-(Lb^2*(2 - 7*nc^2 + 21*nc^4)*Pi^2*(1 + 2*z + 2*z^2))/(384*nc^2) - 
      (-5440*nc^4*Pi^2 + 1845*Pi^2*z - 16830*nc^2*Pi^2*z + 
        10065*nc^4*Pi^2*z + 264*Pi^4*z + 180*nc^2*Pi^4*z + 552*nc^4*Pi^4*z + 
        4320*Pi^2*z^2 - 29160*nc^2*Pi^2*z^2 + 3600*nc^4*Pi^2*z^2 + 
        528*Pi^4*z^2 + 360*nc^2*Pi^4*z^2 + 1104*nc^4*Pi^4*z^2 + 
        2835*Pi^2*z^3 - 13860*nc^2*Pi^2*z^3 - 5995*nc^4*Pi^2*z^3 + 
        528*Pi^4*z^3 + 396*nc^2*Pi^4*z^3 + 1032*nc^4*Pi^4*z^3 + 
        8640*nc^4*Zeta[3] + 6480*z*Zeta[3] - 47520*nc^2*z*Zeta[3] + 
        76680*nc^4*z*Zeta[3] + 19440*z^2*Zeta[3] - 110160*nc^2*z^2*Zeta[3] + 
        168480*nc^4*z^2*Zeta[3] + 12960*z^3*Zeta[3] - 
        65880*nc^2*z^3*Zeta[3] + 115560*nc^4*z^3*Zeta[3])/(103680*nc^2*z) + 
      nf*((Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/288 + 
        (nc*(1 + 2*z + 2*z^2)*(5*Pi^2 + 18*Zeta[3]))/864) + 
      Lb*(-(Lzeta*(-1 + nc)*(1 + nc)*Pi^2*(1 + 2*z + 2*z^2))/192 - 
        (32*nc^4*Pi^2 + 36*Pi^2*z - 99*nc^2*Pi^2*z + 253*nc^4*Pi^2*z + 
          78*Pi^2*z^2 - 204*nc^2*Pi^2*z^2 + 518*nc^4*Pi^2*z^2 + 42*Pi^2*z^3 - 
          114*nc^2*Pi^2*z^3 + 328*nc^4*Pi^2*z^3 + 36*z*Zeta[3] - 
          648*nc^2*z*Zeta[3] + 756*nc^4*z*Zeta[3] + 72*z^2*Zeta[3] - 
          1296*nc^2*z^2*Zeta[3] + 1512*nc^4*z^2*Zeta[3] + 72*z^3*Zeta[3] - 
          1296*nc^2*z^3*Zeta[3] + 1512*nc^4*z^3*Zeta[3])/(1152*nc^2*z))) + 
    H[1, z]*((Lb^4*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/
       (128*nc^2) + Lb^3*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
           (1 - 2*z + 2*z^2))/(64*nc^2) - (16*nc^2 - 80*nc^4 + 33*z - 
          158*nc^2*z + 121*nc^4*z - 42*z^2 + 400*nc^2*z^2 - 830*nc^4*z^2 + 
          18*z^3 - 356*nc^2*z^3 + 922*nc^4*z^3)/(1152*nc^2*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*z)/(16*nc^2) + 
        (208*nc^2 - 624*nc^4 - 234*z + 688*nc^2*z - 438*nc^4*z + 27*Pi^2*z - 
          84*nc^2*Pi^2*z + 9*nc^4*Pi^2*z + 819*z^2 - 2264*nc^2*z^2 + 
          21*nc^4*z^2 - 54*Pi^2*z^2 + 168*nc^2*Pi^2*z^2 - 18*nc^4*Pi^2*z^2 - 
          666*z^3 + 2068*nc^2*z^3 - 258*nc^4*z^3 + 54*Pi^2*z^3 - 
          168*nc^2*Pi^2*z^3 + 18*nc^4*Pi^2*z^3)/(2304*nc^2*z)) - 
      (-45700*nc^2 - 215420*nc^4 + 960*nc^2*Pi^2 - 93600*nc^4*Pi^2 - 
        409050*z - 432180*nc^2*z - 1447570*nc^4*z - 5400*Pi^2*z - 
        49170*nc^2*Pi^2*z - 33450*nc^4*Pi^2*z - 1800*Pi^4*z + 
        3618*nc^2*Pi^4*z + 234*nc^4*Pi^4*z - 254340*z^2 - 386320*nc^2*z^2 - 
        410980*nc^4*z^2 - 9045*Pi^2*z^2 + 5130*nc^2*Pi^2*z^2 - 
        415425*nc^4*Pi^2*z^2 + 1800*Pi^4*z^2 - 3618*nc^2*Pi^4*z^2 - 
        234*nc^4*Pi^4*z^2 + 441450*z^3 + 388180*nc^2*z^3 + 1352450*nc^4*z^3 - 
        3645*Pi^2*z^3 + 47010*nc^2*Pi^2*z^3 + 40815*nc^4*Pi^2*z^3 + 
        286740*z^4 + 388020*nc^2*z^4 + 531280*nc^4*z^4 - 5010*nc^2*Pi^2*z^4 + 
        519630*nc^4*Pi^2*z^4 - 3600*Pi^4*z^4 + 7236*nc^2*Pi^4*z^4 + 
        468*nc^4*Pi^4*z^4 - 51840*nc^2*Zeta[3] - 328320*nc^4*Zeta[3] - 
        236520*z*Zeta[3] - 207360*nc^2*z*Zeta[3] + 145800*nc^4*z*Zeta[3] + 
        567000*z^2*Zeta[3] - 550800*nc^2*z^2*Zeta[3] - 
        597240*nc^4*z^2*Zeta[3] + 236520*z^3*Zeta[3] + 
        168480*nc^2*z^3*Zeta[3] + 130680*nc^4*z^3*Zeta[3] - 
        567000*z^4*Zeta[3] + 563760*nc^2*z^4*Zeta[3] + 
        1202040*nc^4*z^4*Zeta[3])/(622080*nc^2*z*(1 + z)) + 
      nf*((Lb^3*(-1 + 2*nc^2)*(1 - 2*z + 2*z^2))/(144*nc) + 
        (Lb^2*(-5 + 15*nc^2 + 16*z - 36*nc^2*z - 16*z^2 + 36*nc^2*z^2))/
         (288*nc) + (Lb*(38*nc^2 + 3*nc^2*Pi^2 + 51*z - 172*nc^2*z - 
           6*nc^2*Pi^2*z - 60*z^2 + 172*nc^2*z^2 + 6*nc^2*Pi^2*z^2))/
         (864*nc) + (-72*nc^2 + 72*Pi^2 - 144*nc^2*Pi^2 + 355*z - 
          149*nc^2*z + 162*Pi^2*z - 24*nc^2*Pi^2*z - 155*z^2 - 
          1973*nc^2*z^2 + 162*Pi^2*z^2 - 690*nc^2*Pi^2*z^2 - 268*z^3 + 
          1604*nc^2*z^3 - 396*Pi^2*z^3 + 888*nc^2*Pi^2*z^3 + 
          1080*nc^2*z*Zeta[3] - 2160*nc^2*z^2*Zeta[3] + 
          2160*nc^2*z^3*Zeta[3])/(15552*nc*z)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(1 + nc^2)*z*(-3 + 4*z))/(128*nc^2) + 
        (-688*nc^2 + 688*nc^4 - 48*nc^4*Pi^2 + 162*z - 678*nc^2*z - 
          9740*nc^4*z - 36*Pi^2*z - 45*nc^2*Pi^2*z - 237*nc^4*Pi^2*z + 
          2079*z^2 - 4746*nc^2*z^2 + 16195*nc^4*z^2 - 108*Pi^2*z^2 + 
          270*nc^2*Pi^2*z^2 + 6*nc^4*Pi^2*z^2 - 2511*z^3 + 7066*nc^2*z^3 - 
          9011*nc^4*z^3 + 144*Pi^2*z^3 - 252*nc^2*Pi^2*z^3 + 
          240*nc^4*Pi^2*z^3 + 1404*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
          5508*nc^4*z*Zeta[3] - 2808*z^2*Zeta[3] + 864*nc^2*z^2*Zeta[3] - 
          11016*nc^4*z^2*Zeta[3] + 2808*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3] + 
          11016*nc^4*z^3*Zeta[3])/(3456*nc^2*z))) + 
    H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 
         4*z^2 + 4*nc^2*z^2))/(256*nc^2) + 
      Lb^3*(-(Lzeta*(-1 + nc)*(1 + nc)*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 
            4*z^2 + 4*nc^2*z^2))/(128*nc^2) - (-32*nc^4 + 9*z + 32*nc^2*z - 
          85*nc^4*z + 296*nc^2*z^2 - 904*nc^4*z^2 + 18*z^3 + 16*nc^2*z^3 + 
          38*nc^4*z^3)/(1152*nc^2*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)*(1 + nc)*(-3 + 15*nc^2 + 24*z - 24*nc^2*z - 
            24*z^2 + 200*nc^2*z^2))/(384*nc^2) + 
        (-832*nc^4 - 315*z + 616*nc^2*z - 5133*nc^4*z + 39*Pi^2*z + 
          6*nc^2*Pi^2*z - 237*nc^4*Pi^2*z + 459*z^2 - 4706*nc^2*z^2 + 
          1911*nc^4*z^2 - 30*Pi^2*z^2 + 444*nc^2*Pi^2*z^2 - 
          222*nc^4*Pi^2*z^2 - 1332*z^3 + 6840*nc^2*z^3 - 28020*nc^4*z^3 + 
          156*Pi^2*z^3 - 408*nc^2*Pi^2*z^3 + 252*nc^4*Pi^2*z^3)/
         (4608*nc^2*z)) + (-1372160*nc^4 + 74880*nc^4*Pi^2 + 190350*z - 
        117400*nc^2*z - 16226870*nc^4*z - 29700*Pi^2*z + 115200*nc^2*Pi^2*z + 
        257940*nc^4*Pi^2*z + 3924*Pi^4*z - 1836*nc^2*Pi^4*z - 
        17388*nc^4*Pi^4*z - 213840*z^2 + 1598520*nc^2*z^2 - 
        34600760*nc^4*z^2 - 83295*Pi^2*z^2 - 6570*nc^2*Pi^2*z^2 + 
        1071945*nc^4*Pi^2*z^2 + 3600*Pi^4*z^2 + 144*nc^2*Pi^4*z^2 - 
        35712*nc^4*Pi^4*z^2 - 1572210*z^3 + 5235600*nc^2*z^3 - 
        86896430*nc^4*z^3 - 43470*Pi^2*z^3 - 339480*nc^2*Pi^2*z^3 + 
        1997790*nc^4*Pi^2*z^3 + 7956*Pi^4*z^3 - 13932*nc^2*Pi^4*z^3 - 
        7164*nc^4*Pi^4*z^3 - 1741500*z^4 + 5206040*nc^2*z^4 - 
        128037260*nc^4*z^4 + 44145*Pi^2*z^4 - 195210*nc^2*Pi^2*z^4 + 
        1440345*nc^4*Pi^2*z^4 + 20808*Pi^4*z^4 - 35640*nc^2*Pi^4*z^4 + 
        23256*nc^4*Pi^4*z^4 - 573480*z^5 + 1686360*nc^2*z^5 - 
        60886880*nc^4*z^5 + 34020*Pi^2*z^5 + 22500*nc^2*Pi^2*z^5 + 
        331440*nc^4*Pi^2*z^5 + 12528*Pi^4*z^5 - 19728*nc^2*Pi^4*z^5 + 
        12096*nc^4*Pi^4*z^5 + 207360*nc^4*Zeta[3] + 184680*z*Zeta[3] - 
        920160*nc^2*z*Zeta[3] + 554040*nc^4*z*Zeta[3] - 745200*z^2*Zeta[3] - 
        2928960*nc^2*z^2*Zeta[3] - 2676240*nc^4*z^2*Zeta[3] - 
        754920*z^3*Zeta[3] - 8004960*nc^2*z^3*Zeta[3] + 
        5256360*nc^4*z^3*Zeta[3] + 1464480*z^4*Zeta[3] - 
        11059200*nc^2*z^4*Zeta[3] + 19565280*nc^4*z^4*Zeta[3] + 
        1289520*z^5*Zeta[3] - 5024160*nc^2*z^5*Zeta[3] + 
        11324880*nc^4*z^5*Zeta[3])/(1244160*nc^2*z*(1 + z)^2) + 
      nf*(-(Lb^3*(11 - 7*nc^2 - 4*z + 20*nc^2*z))/(576*nc) + 
        (Lb^2*(-385 + 345*nc^2 - 58*z - 198*nc^2*z - 192*z^2 + 264*nc^2*z^2))/
         (1152*nc) + (Lb*(-2733 + 2869*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 - 
           630*z - 1370*nc^2*z - 72*Pi^2*z + 72*nc^2*Pi^2*z + 1208*z^2 - 
           544*nc^2*z^2 - 48*Pi^2*z^2 + 48*nc^2*Pi^2*z^2))/(3456*nc) - 
        (20752 - 19706*nc^2 - 108*nc^2*Pi^2 + 7693*z + 8545*nc^2*z + 
          162*Pi^2*z - 405*nc^2*Pi^2*z + 17172*z^2 - 21732*nc^2*z^2 - 
          180*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 972*Zeta[3] - 972*nc^2*Zeta[3] + 
          1944*z*Zeta[3] - 1944*nc^2*z*Zeta[3] + 1296*z^2*Zeta[3] - 
          1296*nc^2*z^2*Zeta[3])/(15552*nc)) + 
      Lb*((Lzeta*(-1 + nc)*(1 + nc)*(-72 + 240*nc^2 - 135*z - 105*nc^2*z + 
           72*z^2 + 472*nc^2*z^2))/(2304*nc^2) + 
        (9088*nc^4 - 384*nc^4*Pi^2 - 297*z + 3348*nc^2*z + 52901*nc^4*z + 
          63*Pi^2*z - 486*nc^2*Pi^2*z + 783*nc^4*Pi^2*z - 432*z^2 + 
          7512*nc^2*z^2 + 157904*nc^4*z^2 - 576*Pi^2*z^2 - 
          1080*nc^2*Pi^2*z^2 - 4608*nc^4*Pi^2*z^2 - 10044*z^3 + 
          57640*nc^2*z^3 + 314324*nc^4*z^3 + 1080*Pi^2*z^3 - 
          6912*nc^2*Pi^2*z^3 + 9864*nc^4*Pi^2*z^3 + 3024*z*Zeta[3] - 
          5184*nc^2*z*Zeta[3] - 20304*nc^4*z*Zeta[3] - 7776*z^2*Zeta[3] + 
          6048*nc^2*z^2*Zeta[3] - 57024*nc^4*z^2*Zeta[3] + 
          12096*z^3*Zeta[3] - 24192*nc^2*z^3*Zeta[3] + 12096*nc^4*z^3*
           Zeta[3])/(13824*nc^2*z))) + (3486240*nc^2 - 154044320*nc^4 + 
      434880*nc^2*Pi^2 + 5582400*nc^4*Pi^2 - 22464*nc^2*Pi^4 + 
      287424*nc^4*Pi^4 + 2584305*z + 26832660*nc^2*z - 186304645*nc^4*z - 
      390420*Pi^2*z - 1515720*nc^2*Pi^2*z + 8480220*nc^4*Pi^2*z + 
      74304*Pi^4*z + 16344*nc^2*Pi^4*z + 631080*nc^4*Pi^4*z + 8091900*z^2 + 
      35575440*nc^2*z^2 - 601848140*nc^4*z^2 - 912060*Pi^2*z^2 - 
      1667160*nc^2*Pi^2*z^2 + 25830900*nc^4*Pi^2*z^2 + 246564*Pi^4*z^2 + 
      250776*nc^2*Pi^4*z^2 + 1977588*nc^4*Pi^4*z^2 + 2331585*z^3 - 
      7310940*nc^2*z^3 - 553784485*nc^4*z^3 + 2211300*Pi^2*z^3 - 
      6091320*nc^2*Pi^2*z^3 + 30913140*nc^4*Pi^2*z^3 + 311148*Pi^4*z^3 + 
      460440*nc^2*Pi^4*z^3 + 3815532*nc^4*Pi^4*z^3 - 9275310*z^4 - 
      31448760*nc^2*z^4 + 722978470*nc^4*z^4 + 5597100*Pi^2*z^4 - 
      15418440*nc^2*Pi^2*z^4 - 9657540*nc^4*Pi^2*z^4 + 179820*Pi^4*z^4 + 
      341064*nc^2*Pi^4*z^4 + 2780316*nc^4*Pi^4*z^4 - 6099300*z^5 - 
      11908800*nc^2*z^5 + 707175140*nc^4*z^5 + 2864160*Pi^2*z^5 - 
      9043680*nc^2*Pi^2*z^5 - 17637600*nc^4*Pi^2*z^5 + 40932*Pi^4*z^5 + 
      93888*nc^2*Pi^4*z^5 + 600012*nc^4*Pi^4*z^5 - 6635520*nc^2*Zeta[3] + 
      35043840*nc^4*Zeta[3] + 12324960*z*Zeta[3] - 54864000*nc^2*z*Zeta[3] + 
      52129440*nc^4*z*Zeta[3] - 1276560*Pi^2*z*Zeta[3] + 
      557280*nc^2*Pi^2*z*Zeta[3] - 1691280*nc^4*Pi^2*z*Zeta[3] - 
      4821120*z^2*Zeta[3] - 81103680*nc^2*z^2*Zeta[3] + 
      137453760*nc^4*z^2*Zeta[3] - 1762560*Pi^2*z^2*Zeta[3] - 
      233280*nc^2*Pi^2*z^2*Zeta[3] - 9097920*nc^4*Pi^2*z^2*Zeta[3] - 
      17184960*z^3*Zeta[3] - 51386400*nc^2*z^3*Zeta[3] + 
      253026720*nc^4*z^3*Zeta[3] - 2352240*Pi^2*z^3*Zeta[3] - 
      142560*nc^2*Pi^2*z^3*Zeta[3] - 15986160*nc^4*Pi^2*z^3*Zeta[3] + 
      29393280*z^4*Zeta[3] - 46206720*nc^2*z^4*Zeta[3] + 
      126524160*nc^4*z^4*Zeta[3] - 4523040*Pi^2*z^4*Zeta[3] + 
      2643840*nc^2*Pi^2*z^4*Zeta[3] - 11443680*nc^4*Pi^2*z^4*Zeta[3] + 
      29432160*z^5*Zeta[3] - 27695520*nc^2*z^5*Zeta[3] - 
      6134400*nc^4*z^5*Zeta[3] - 2656800*Pi^2*z^5*Zeta[3] + 
      1995840*nc^2*Pi^2*z^5*Zeta[3] - 2864160*nc^4*Pi^2*z^5*Zeta[3] - 
      4898880*z*Zeta[5] + 13608000*nc^2*z*Zeta[5] - 20684160*nc^4*z*Zeta[5] + 
      25505280*z^2*Zeta[5] + 32348160*nc^2*z^2*Zeta[5] + 
      105753600*nc^4*z^2*Zeta[5] + 59175360*z^3*Zeta[5] + 
      13296960*nc^2*z^3*Zeta[5] + 269516160*nc^4*z^3*Zeta[5] + 
      22239360*z^4*Zeta[5] - 16018560*nc^2*z^4*Zeta[5] + 
      139034880*nc^4*z^4*Zeta[5] - 6531840*z^5*Zeta[5] - 
      10575360*nc^2*z^5*Zeta[5] - 4043520*nc^4*z^5*Zeta[5])/
     (14929920*nc^2*z*(1 + z)^2)
 
TMDPDF[q, q, 0] = delta[1 - z]
 
TMDPDF[q, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) + 
    (Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
    (-(Lb^2*(-1 + nc)*(1 + nc))/(8*nc) + (Lb*Lzeta*(-1 + nc)*(1 + nc))/
       (4*nc) - ((-1 + nc)*(1 + nc)*Pi^2)/(48*nc))*delta[1 - z] - 
    (Lb*(-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc)
 
TMDPDF[q, q, 2] = -(Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) + 
    nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + 4*z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(37 + 19*z))/(432*nc)) + 
    Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(104*nc + 252*z - 144*nc*z - 172*nc^2*z - 
         3*Pi^2*z + 15*nc^2*Pi^2*z - 252*z^2 + 216*nc*z^2 - 364*nc^2*z^2 - 
         3*Pi^2*z^2 + 15*nc^2*Pi^2*z^2 - 176*nc*z^3))/(576*nc^2*z)) + 
    Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(4*nc + 9*z + 3*nc*z + 2*nc^2*z - 9*z^2 - 
         3*nc*z^2 + 20*nc^2*z^2 - 4*nc*z^3))/(96*nc^2*z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
         3*nc^2*z^2))/(32*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(12 + 3*nc + 5*nc^2 + 6*nc*z - 3*z^2 - nc*z^2 + 
         8*nc^2*z^2 - 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(45 - 42*nc + 13*nc^2 - 117*z + 102*nc*z + 
         45*nc^2*z + 144*z^2 - 124*nc*z^2 + 22*nc^2*z^2 + 64*nc*z^3))/
       (288*nc^2*(-1 + z)) + nf*((-5*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (144*nc*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc*(-1 + z))))*H[0, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*z)/(32*nc^2) + 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2))*H[1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2))/
       (16*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(9 + 3*nc + 2*nc^2 + 6*z + 
         6*nc^2*z - 6*z^2 + 5*nc*z^2 + 5*nc^2*z^2 - 8*nc*z^3))/
       (96*nc^2*(-1 + z)))*H[0, 0, z] + 
    (-((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) + 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*H[0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 
         4*nc*z^2))/(48*nc^2*z))*H[1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
      H[0, 0, 0, z])/(32*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/(8*nc^2*(-1 + z)) - 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 1, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[1, 0, 0, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, z])/(8*nc^2*(-1 + z)) + 
    (Lb^2*(-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-344*nc + 24*nc*Pi^2 - 594*z + 974*nc*z - 
       1006*nc^2*z + 27*Pi^2*z - 60*nc*Pi^2*z + 27*nc^2*Pi^2*z + 1188*z^2 - 
       1188*nc*z^2 + 396*nc^2*z^2 - 54*Pi^2*z^2 + 72*nc*Pi^2*z^2 - 
       54*nc^2*Pi^2*z^2 - 594*z^3 + 830*nc*z^3 + 610*nc^2*z^3 + 27*Pi^2*z^3 - 
       60*nc*Pi^2*z^3 + 27*nc^2*Pi^2*z^3 - 272*nc*z^4 + 24*nc*Pi^2*z^4 + 
       648*z*Zeta[3] + 756*nc^2*z*Zeta[3] + 648*z^3*Zeta[3] - 
       756*nc^2*z^3*Zeta[3]))/(1728*nc^2*(-1 + z)*z) + 
    PlusD[1 - z, 0]*((Lb^3*(-1 + nc)^2*(1 + nc)^2)/(16*nc^2) + 
      Lb^2*((-11*(-1 + nc)*(1 + nc))/48 - (Lzeta*(-1 + nc)^2*(1 + nc)^2)/
         (8*nc^2)) + ((7*(-1 + nc)*(1 + nc))/(54*nc) + 
        (5*Lb*(-1 + nc)*(1 + nc))/(36*nc) + (Lb^2*(-1 + nc)*(1 + nc))/
         (24*nc))*nf + (Lb*(-1 + nc)*(1 + nc)*(-268*nc^2 - 3*Pi^2 + 
         15*nc^2*Pi^2))/(288*nc^2) + ((-1 + nc)*(1 + nc)*
        (-202 + 189*Zeta[3]))/216) + delta[1 - z]*
     ((Lb^4*(-1 + nc)^2*(1 + nc)^2)/(128*nc^2) + 
      Lb^3*((-11*(-1 + nc)*(1 + nc))/144 - (Lzeta*(-1 + nc)^2*(1 + nc)^2)/
         (32*nc^2)) + Lb^2*((11*Lzeta*(-1 + nc)*(1 + nc))/96 + 
        (Lzeta^2*(-1 + nc)^2*(1 + nc)^2)/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(268*nc^2 - 21*Pi^2 + 9*nc^2*Pi^2))/
         (1152*nc^2)) + Lb*((-11*(-1 + nc)*(1 + nc)*Pi^2)/288 - 
        (Lzeta*(-1 + nc)*(1 + nc)*(-268*nc^2 - 3*Pi^2 + 15*nc^2*Pi^2))/
         (576*nc^2)) - (Lzeta*(-1 + nc)*(1 + nc)*(-202 + 189*Zeta[3]))/432 + 
      ((-1 + nc)*(1 + nc)*(19424*nc^2 - 2412*nc^2*Pi^2 - 9*Pi^4 + 
         81*nc^2*Pi^4 - 11088*nc^2*Zeta[3]))/(41472*nc^2) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc))/(72*nc) - (7*Lzeta*(-1 + nc)*(1 + nc))/
         (108*nc) + Lb^2*((5*(-1 + nc)*(1 + nc))/(144*nc) - 
          (Lzeta*(-1 + nc)*(1 + nc))/(48*nc)) + 
        Lb*((-5*Lzeta*(-1 + nc)*(1 + nc))/(72*nc) + ((-1 + nc)*(1 + nc)*Pi^2)/
           (144*nc)) + ((-1 + nc)*(1 + nc)*(-328 + 45*Pi^2 + 252*Zeta[3]))/
         (5184*nc)))
 
TMDPDF[q, q, 3] = (Lb^5*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(512*nc^3) + 
    Lb^4*(-(Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(128*nc^3) - 
      ((-1 + nc)^2*(1 + nc)^2*(24*nc + 45*z + 18*nc*z + 109*nc^2*z - 45*z^2 - 
         18*nc*z^2 + 199*nc^2*z^2 - 24*nc*z^3))/(4608*nc^3*z)) + 
    Lb^3*((Lzeta^2*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(128*nc^3) + 
      (Lzeta*(-1 + nc)^2*(1 + nc)^2*(4*nc + 9*z + 3*nc*z + 13*nc^2*z - 
         9*z^2 - 3*nc*z^2 + 31*nc^2*z^2 - 4*nc*z^3))/(384*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(528*nc - 1584*nc^3 + 972*z + 6*nc*z - 
         3564*nc^2*z + 1074*nc^3*z + 1624*nc^4*z + 99*Pi^2*z - 48*nc*Pi^2*z - 
         126*nc^2*Pi^2*z + 96*nc^3*Pi^2*z + 27*nc^4*Pi^2*z - 972*z^2 + 
         210*nc*z^2 + 348*nc^2*z^2 - 1290*nc^3*z^2 - 344*nc^4*z^2 + 
         99*Pi^2*z^2 - 48*nc*Pi^2*z^2 - 126*nc^2*Pi^2*z^2 + 
         96*nc^3*Pi^2*z^2 + 27*nc^4*Pi^2*z^2 - 744*nc*z^3 + 1800*nc^3*z^3))/
       (13824*nc^3*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (24*nc + 4*nc^3 - 18*z + 48*nc*z - 72*nc^2*z - 7*nc^3*z + 24*nc*z^2 + 
       4*nc^3*z^2)*H[-1, -1, z])/(864*nc^3*z) + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 4*nc^3 - 18*z + 28*nc*z - 
         6*nc^2*z - 7*nc^3*z - 16*nc*z^2 + 4*nc^3*z^2))/(48*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(232*nc - 38*nc^3 + 207*z + 176*nc*z + 
         189*nc^2*z - 13*nc^3*z + 232*nc*z^2 + 16*nc^3*z^2))/(432*nc^3*z))*
     H[-1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(32*nc + 12*nc^3 + 18*z - 20*nc*z - 
         6*nc^2*z - 21*nc^3*z + 32*nc*z^2 + 12*nc^3*z^2))/(96*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(928*nc + 252*nc^3 + 954*z + 260*nc*z + 
         666*nc^2*z - 90*nc^3*z - 9*Pi^2*z + 36*nc*Pi^2*z - 18*nc^3*Pi^2*z + 
         928*nc*z^2 + 360*nc^3*z^2))/(1728*nc^3*z))*H[-1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-4 - 2*z + 3*nc*z - 4*z^2))/
       (12*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(464*nc + 144*z - 404*nc*z + 
         108*nc^2*z + 9*Pi^2*z - 36*nc*Pi^2*z + 18*nc^3*Pi^2*z + 464*nc*z^2))/
       (864*nc^3*z))*H[-1, 0, 1, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc + 12*nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 
       3*z^2 - 4*nc*z^2 + 12*nc^2*z^2 + nc^3*z^2)*H[0, -1, -1, z])/
     (144*nc^3*(-1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(-3 - 6*nc - 6*nc^3 - 12*z + 24*nc*z - 
         24*nc^2*z + 21*nc^3*z + 15*z^2 - 34*nc*z^2 + 6*nc^2*z^2 - 
         27*nc^3*z^2 + 16*nc*z^3 + 12*nc^3*z^3))/(48*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-27 - 792*nc + 513*nc^2 - 954*nc^3 + 6*Pi^2 + 
         66*nc^2*Pi^2 + 24*nc^3*Pi^2 - 882*z - 792*nc*z - 1566*nc^2*z + 
         1164*nc^3*z - 48*nc^3*Pi^2*z + 819*z^2 + 656*nc*z^2 + 
         1467*nc^2*z^2 - 1066*nc^3*z^2 + 6*Pi^2*z^2 + 66*nc^2*Pi^2*z^2 + 
         24*nc^3*Pi^2*z^2 + 928*nc*z^3 + 856*nc^3*z^3))/(1728*nc^3*(-1 + z)))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-7 + 8*nc + 47*nc^2 - 
       16*nc*z - 7*z^2 + 8*nc*z^2 + 47*nc^2*z^2)*H[0, 0, -1, z])/
     (576*nc^3*(-1 + z)) + ((5*(-1 + nc)*(1 + nc)*nf^2*(1 + z^2))/
       (432*nc*(-1 + z)) + (Lb^2*(-1 + nc)*(1 + nc)*(-3 + 14*nc + 18*nc^3 + 
         3*nc^4 - 64*nc^3*z + 3*z^2 - 14*nc*z^2 - 28*nc^2*z^2 + 46*nc^3*z^2 + 
         25*nc^4*z^2))/(256*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1296 + 7668*nc - 5732*nc^2 - 9692*nc^3 - 
         5332*nc^4 + 87*Pi^2 - 510*nc*Pi^2 + 96*nc^2*Pi^2 - 114*nc^3*Pi^2 + 
         225*nc^4*Pi^2 + 4536*z + 2688*nc*z + 3024*nc^2*z + 10296*nc^3*z + 
         120*nc^4*z - 4284*z^2 - 7444*nc*z^2 - 4652*nc^2*z^2 - 
         12012*nc^3*z^2 - 8944*nc^4*z^2 + 105*Pi^2*z^2 + 510*nc*Pi^2*z^2 - 
         804*nc^2*Pi^2*z^2 + 114*nc^3*Pi^2*z^2 + 675*nc^4*Pi^2*z^2 - 
         2912*nc*z^3 + 11408*nc^3*z^3))/(13824*nc^3*(-1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(3 - 8*nc + 9*nc^2 - 15*z^2 + 8*nc*z^2 + 
            27*nc^2*z^2))/(192*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(169 - 98*nc + 223*nc^2 + 126*z - 42*nc^2*z - 
           191*z^2 + 146*nc*z^2 + 355*nc^2*z^2 - 48*nc*z^3))/
         (1728*nc^2*(-1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(128*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-24 + 15*nc + 39*nc^2 - 163*nc^3 + 69*nc^4 + 
           24*z - 12*nc*z + 192*nc^2*z + 180*nc^3*z - 72*nc^4*z - 18*z^2 + 
           13*nc*z^2 - 147*nc^2*z^2 + 63*nc^3*z^2 + 273*nc^4*z^2 - 
           16*nc*z^3 - 80*nc^3*z^3))/(384*nc^3*(-1 + z))))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(3*nc - 2*nc^2 - 5*nc^3 + 2*nc^4 + 4*z^2 - 
         3*nc*z^2 - 10*nc^2*z^2 + 5*nc^3*z^2 + 6*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-24 - 3*nc + 29*nc^2 + 
         53*nc^3 + 41*nc^4 - 30*z + 96*nc*z - 42*nc^2*z - 24*nc^3*z - 
         24*nc^4*z + 45*z^2 - 69*nc*z^2 - 7*nc^2*z^2 + 3*nc^3*z^2 + 
         56*nc^4*z^2 - 24*nc*z^3 - 32*nc^3*z^3))/(192*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-522 - 402*nc - 338*nc^2 + 518*nc^3 + 660*nc^4 + 
         12*Pi^2 - 24*nc*Pi^2 - 276*nc^2*Pi^2 + 48*nc^3*Pi^2 + 12*nc^4*Pi^2 + 
         2340*z - 2112*nc*z - 1326*nc^2*z + 1260*nc^3*z - 30*nc^4*z + 
         240*nc*Pi^2*z - 144*nc^3*Pi^2*z - 1602*z^2 + 1282*nc*z^2 + 
         1987*nc^2*z^2 - 2386*nc^3*z^2 + 177*nc^4*z^2 + 36*Pi^2*z^2 - 
         216*nc*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 96*nc^3*Pi^2*z^2 + 
         12*nc^4*Pi^2*z^2 + 1232*nc*z^3 + 608*nc^3*z^3))/
       (3456*nc^3*(-1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-5 + 4*nc + 7*nc^2 - 5*z^2 - 4*nc*z^2 + 
            7*nc^2*z^2))/(96*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-29 + 20*nc + 57*nc^2 - 12*z - 21*nc^2*z - 
           8*z^2 - 44*nc*z^2 + 24*nc^2*z^2 + 24*nc*z^3))/
         (864*nc^2*(-1 + z))))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(7 + 2*nc - 13*nc^2 - 6*nc^3 + 6*nc^4 + 
         11*z^2 - 2*nc*z^2 - 21*nc^2*z^2 + 6*nc^3*z^2 + 10*nc^4*z^2))/
       (64*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(624*nc^3 - 54*z + 
         1500*nc*z - 1240*nc^2*z + 684*nc^3*z - 98*nc^4*z - 87*Pi^2*z + 
         324*nc*Pi^2*z + 63*nc^2*Pi^2*z - 120*nc^3*Pi^2*z + 78*nc^4*Pi^2*z + 
         1296*z^2 - 3144*nc*z^2 + 1962*nc^2*z^2 + 948*nc^3*z^2 - 
         822*nc^4*z^2 - 378*z^3 + 1372*nc*z^3 - 3631*nc^2*z^3 - 
         496*nc^3*z^3 + 271*nc^4*z^3 + 21*Pi^2*z^3 - 324*nc*Pi^2*z^3 + 
         87*nc^2*Pi^2*z^3 + 120*nc^3*Pi^2*z^3 + 102*nc^4*Pi^2*z^3 + 
         272*nc*z^4 - 1760*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(73 + 5*nc^2 - 72*z + 21*nc^2*z + 88*z^2 + 
           14*nc^2*z^2))/(864*nc^2*(-1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(32*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(8*nc^3 - 24*z - 3*nc*z + 36*nc^2*z + 13*nc^3*z + 
           10*nc^4*z + 18*z^2 - 18*nc*z^2 - 21*nc^2*z^2 + 12*nc^3*z^2 + 
           3*nc^4*z^2 - 12*z^3 + 13*nc*z^3 + 21*nc^2*z^3 - 21*nc^3*z^3 + 
           13*nc^4*z^3 + 8*nc*z^4 - 12*nc^3*z^4))/(96*nc^3*(-1 + z)*z)))*
     H[0, 1, 0, z] + ((17*Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/
       (128*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(464*nc^3 - 90*z - 
         744*nc*z - 1836*nc^2*z + 288*nc^3*z + 2262*nc^4*z - 69*Pi^2*z + 
         432*nc*Pi^2*z + 114*nc^2*Pi^2*z - 96*nc^3*Pi^2*z - 45*nc^4*Pi^2*z + 
         1080*z^2 - 378*nc*z^2 - 516*nc^2*z^2 + 846*nc^3*z^2 - 636*nc^4*z^2 - 
         918*z^3 + 1490*nc*z^3 - 864*nc^2*z^3 - 2126*nc^3*z^3 + 
         1518*nc^4*z^3 + 3*Pi^2*z^3 - 432*nc*Pi^2*z^3 + 162*nc^2*Pi^2*z^3 + 
         96*nc^3*Pi^2*z^3 + 27*nc^4*Pi^2*z^3 - 368*nc*z^4 + 528*nc^3*z^4))/
       (6912*nc^3*(-1 + z)*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + nc + nc^2 - z^2 - nc*z^2 + nc^2*z^2))/
         (48*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-18 + 5*nc + 21*nc^2 + 
           6*z - 6*nc^2*z - 18*z^2 - 11*nc*z^2 + 15*nc^2*z^2 + 6*nc*z^3))/
         (432*nc^2*(-1 + z))) + Lb*(-(Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/
         (64*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-8*nc^3 + 15*z + 15*nc*z - 
           52*nc^2*z + 15*nc^3*z + 37*nc^4*z - 30*z^2 + 6*nc*z^2 + 
           60*nc^2*z^2 + 12*nc^3*z^2 - 30*nc^4*z^2 + 15*z^3 - 17*nc*z^3 - 
           52*nc^2*z^3 - 15*nc^3*z^3 + 37*nc^4*z^3 - 4*nc*z^4 - 4*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)))*H[0, 1, 1, z] - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(1 + z^2)*H[1, 0, -1, z])/
     (288*nc^3*(-1 + z)) + 
    ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-7 + 15*nc^2)*(1 + z^2))/
       (128*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-8*nc - 5968*nc^3 - 
         1638*z + 3152*nc*z - 4072*nc^2*z + 12160*nc^3*z - 2666*nc^4*z + 
         9*Pi^2*z - 246*nc^2*Pi^2*z + 213*nc^4*Pi^2*z + 5652*z^2 - 
         6072*nc*z^2 + 13812*nc^2*z^2 - 12600*nc^3*z^2 + 864*nc^4*z^2 - 
         1638*z^3 + 2720*nc*z^3 - 3964*nc^2*z^3 + 12592*nc^3*z^3 - 
         2558*nc^4*z^3 + 9*Pi^2*z^3 - 246*nc^2*Pi^2*z^3 + 213*nc^4*Pi^2*z^3 + 
         208*nc*z^4 - 6184*nc^3*z^4))/(6912*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-11 + 5*nc^2)*(1 + z^2))/
         (96*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(24*nc - z - 60*nc*z + 
           49*nc^2*z - 138*z^2 + 72*nc*z^2 - 18*nc^2*z^2 - z^3 - 60*nc*z^3 + 
           49*nc^2*z^3 + 24*nc*z^4))/(864*nc^2*(-1 + z)*z)) + 
      Lb*((Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(64*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-16*nc - 32*nc^3 - 105*z + 112*nc*z - 
           200*nc^2*z - 64*nc^3*z + 77*nc^4*z + 48*z^2 - 192*nc*z^2 + 
           96*nc^2*z^2 + 192*nc^3*z^2 + 48*nc^4*z^2 - 105*z^3 + 112*nc*z^3 - 
           200*nc^2*z^3 - 64*nc^3*z^3 + 77*nc^4*z^3 - 16*nc*z^4 - 
           32*nc^3*z^4))/(384*nc^3*(-1 + z)*z)))*H[1, 0, 0, z] + 
    ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-9 + 8*nc^2)*(1 + z^2))/
       (64*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(80*nc - 400*nc^3 + 855*z - 
         644*nc*z + 1527*nc^2*z + 1780*nc^3*z + 780*nc^4*z - 45*Pi^2*z - 
         201*nc^2*Pi^2*z + 6*nc^4*Pi^2*z - 2376*z^2 + 1128*nc*z^2 - 
         306*nc^2*z^2 - 2976*nc^3*z^2 - 1170*nc^4*z^2 + 1449*z^3 - 
         644*nc*z^3 + 1995*nc^2*z^3 + 2212*nc^3*z^3 + 462*nc^4*z^3 - 
         45*Pi^2*z^3 - 201*nc^2*Pi^2*z^3 + 6*nc^4*Pi^2*z^3 + 80*nc*z^4 - 
         616*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-8*nc + 26*z + 20*nc*z + 11*nc^2*z - 12*z^2 - 
           24*nc*z^2 - 15*nc^2*z^2 + 26*z^3 + 20*nc*z^3 + 4*nc^2*z^3 - 
           8*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(4*nc - 8*nc^3 + 21*z - 10*nc*z - 52*nc^2*z + 
           11*nc^3*z + 9*nc^4*z - 42*z^2 + 12*nc*z^2 + 60*nc^2*z^2 - 
           6*nc^3*z^2 - 18*nc^4*z^2 + 21*z^3 - 10*nc*z^3 - 52*nc^2*z^3 + 
           11*nc^3*z^3 + 9*nc^4*z^3 + 4*nc*z^4 - 8*nc^3*z^4))/
         (96*nc^3*(-1 + z)*z)))*H[1, 0, 1, z] + 
    ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(-9 + 8*nc^2)*(1 + z^2))/
       (64*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(16*nc + 1824*nc^3 - 1557*z + 
         3842*nc*z - 513*nc^2*z - 4842*nc^3*z + 216*nc^4*z - 57*Pi^2*z + 
         45*nc^2*Pi^2*z + 84*nc^4*Pi^2*z + 2754*z^2 - 7716*nc*z^2 - 
         2478*nc^2*z^2 + 6252*nc^3*z^2 - 168*nc^4*z^2 - 1197*z^3 + 
         3842*nc*z^3 - 225*nc^2*z^3 - 5274*nc^3*z^3 - 48*nc^4*z^3 - 
         57*Pi^2*z^3 + 45*nc^2*Pi^2*z^3 + 84*nc^4*Pi^2*z^3 + 16*nc*z^4 + 
         2040*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-16*nc + 12*z + 40*nc*z - 3*nc^2*z + 16*z^2 - 
           48*nc*z^2 - nc^2*z^2 + 12*z^3 + 40*nc*z^3 + 4*nc^2*z^3 - 
           16*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-12*nc^3 + 21*z - 9*nc*z - 52*nc^2*z + 
           12*nc^3*z + 9*nc^4*z - 42*z^2 + 18*nc*z^2 + 60*nc^2*z^2 - 
           18*nc^4*z^2 + 21*z^3 - 9*nc*z^3 - 52*nc^2*z^3 + 12*nc^3*z^3 + 
           9*nc^4*z^3 - 12*nc^3*z^4))/(96*nc^3*(-1 + z)*z)))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) - ((-1 + nc)*(1 + nc)*(-12 + 76*nc^2 - 117*z - 217*nc^2*z + 
         48*nc*Pi^2*z + 48*nc^3*Pi^2*z + 150*z^2 + 174*nc^2*z^2 + 99*z^3 - 
         nc^2*z^3 + 48*nc*Pi^2*z^3 + 48*nc^3*Pi^2*z^3 - 120*z^4 - 
         32*nc^2*z^4))/(3456*nc^2*(-1 + z)*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8*nc + 4*nc^3 - 6*z + 14*nc*z - 7*nc^3*z - 
       8*nc*z^2 + 4*nc^3*z^2)*H[-1, -1, -1, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 29*z - 8*nc*z - 7*nc^2*z + 
       8*z^2 + 4*nc^2*z^2)*H[-1, -1, 0, 0, z])/(48*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 6*z - 17*nc*z + 36*nc^2*z - 
       16*nc*z^2)*H[-1, -1, 0, 1, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(4*nc^2 - 9*z + 12*nc*z - 7*nc^2*z + 
       4*nc^2*z^2)*H[-1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8*nc + 4*nc^3 - 9*z - 32*nc*z - 15*nc^2*z - 
       7*nc^3*z + 8*nc*z^2 + 4*nc^3*z^2)*H[-1, 0, 0, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8*nc + 2*z - nc*z + 10*nc^2*z - 8*nc*z^2)*
      H[-1, 0, 0, 1, z])/(48*nc^3*z) + ((-1 + nc)*(1 + nc)*(3 + 4*nc)*(1 + z)*
      H[-1, 0, 1, 0, z])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z)*
      (-4 - 2*z + 3*nc*z - 4*z^2)*H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    (((-1 + nc)*(1 + nc)*(1 + 3*nc^2 - 10*z - 8*nc^2*z + 4*nc^3*z - 
         8*nc*z^2))/(24*nc^3) + (Lb*(-1 + nc)*(1 + nc)*
        (3 - 4*nc + nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 3*z^2 - 4*nc*z^2 + 
         nc^2*z^2 + nc^3*z^2))/(8*nc^3*(-1 + z)))*H[0, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + 4*nc + nc^2 + 3*nc^3 - 8*nc*z - 6*nc^3*z - 
         3*z^2 + 4*nc*z^2 + nc^2*z^2 + 3*nc^3*z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(33 - 87*nc + 27*nc^2 - 18*nc^3 - 78*z + 186*nc*z - 
         42*nc^2*z + 72*nc^3*z + 63*z^2 - 187*nc*z^2 - 3*nc^2*z^2 - 
         78*nc^3*z^2 + 88*nc*z^3 + 24*nc^3*z^3))/(144*nc^3*(-1 + z)))*
     H[0, -1, 0, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(3 - 27*nc + 5*nc^2 - nc*z + 14*nc^2*z - 
         16*nc*z^2))/(24*nc^3))*H[0, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2*nc + nc^2 + 3*nc^3 - 4*nc*z - 4*nc^3*z - z^2 + 
         2*nc*z^2 + 2*nc^2*z^2 + nc^3*z^2))/(8*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-78*nc - 24*nc^2 - 24*nc^3 - 18*z + 108*nc*z - 
         57*nc^2*z + 66*nc^3*z + 18*z^2 - 94*nc*z^2 + 36*nc^2*z^2 - 
         82*nc^3*z^2 + 64*nc*z^3 + 40*nc^3*z^3))/(144*nc^3*(-1 + z)))*
     H[0, 0, -1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(5 - 10*nc + 11*nc^2 - 17*z^2 + 10*nc*z^2 + 
          33*nc^2*z^2))/(288*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-9 - 12*nc - 8*nc^2 + 28*nc^3 + 5*nc^4 + 
         32*nc*z - 80*nc^3*z - 7*z^2 - 20*nc*z^2 - 48*nc^2*z^2 + 
         52*nc^3*z^2 + 35*nc^4*z^2))/(128*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-9 + 12*nc + 122*nc^2 - 388*nc^3 + 143*nc^4 - 
         90*z + 18*nc*z + 504*nc^2*z + 258*nc^3*z - 126*nc^4*z + 45*z^2 + 
         74*nc*z^2 - 404*nc^2*z^2 + 314*nc^3*z^2 + 627*nc^4*z^2 - 
         104*nc*z^3 - 184*nc^3*z^3))/(1152*nc^3*(-1 + z)))*H[0, 0, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-3 + 4*nc + 7*nc^2 + 3*nc^2*z - 3*z^2 - 
          4*nc*z^2 + 4*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 10*nc + 4*nc^2 - 10*nc^3 + 9*nc^4 + 7*z^2 + 
         10*nc*z^2 - 32*nc^2*z^2 + 10*nc^3*z^2 + 27*nc^4*z^2))/
       (64*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-9 + 132*nc + 66*nc^2 + 
         40*nc^3 + 79*nc^4 - 78*z + 6*nc*z - 42*nc^2*z - 24*nc^3*z + 
         42*nc^4*z + 51*z^2 + 6*nc*z^2 + 33*nc^2*z^2 + 34*nc^4*z^2 - 
         144*nc*z^3 - 16*nc^3*z^3))/(576*nc^3*(-1 + z)))*H[0, 0, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(7 + 2*nc^2 - 3*nc^2*z + 7*z^2 + 5*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(1 + 4*nc - 5*nc^2 - 
         4*nc^3 + 4*nc^4 + 4*nc^3*z + 3*z^2 - 4*nc*z^2 - 11*nc^2*z^2 + 
         8*nc^4*z^2))/(32*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-27 + 120*nc + 136*nc^2 + 60*nc^3 - 19*nc^4 + 
         219*z - 138*nc*z + 190*nc^2*z - 48*nc^3*z - 19*nc^4*z + 36*z^2 + 
         28*nc*z^2 + 235*nc^2*z^2 - 82*nc^3*z^2 + 53*nc^4*z^2 - 174*z^3 + 
         174*nc*z^3 + 181*nc^2*z^3 + 30*nc^3*z^3 + 53*nc^4*z^3 - 184*nc*z^4 + 
         40*nc^3*z^4))/(576*nc^3*(-1 + z)*(1 + z)))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + 2*nc + 3*nc^2 - 2*z^2 - 2*nc*z^2 + 
         3*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(7 - 14*nc^2 + 4*nc^3 + 7*nc^4 + 5*z^2 - 
         10*nc^2*z^2 - 4*nc^3*z^2 + 5*nc^4*z^2))/(64*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(9 - 26*nc^2 + 50*nc^3 + 63*nc^4 - 66*z + 90*nc*z + 
         60*nc^2*z - 24*nc^3*z - 72*nc^4*z + 75*z^2 - 58*nc*z^2 - 
         50*nc^2*z^2 - 2*nc^3*z^2 + 87*nc^4*z^2 - 32*nc*z^3 - 24*nc^3*z^3))/
       (576*nc^3*(-1 + z)))*H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-5 + 8*nc - 22*nc^2 - 16*nc^3 + 9*nc^4 + 
         9*z^2 - 8*nc*z^2 - 34*nc^2*z^2 + 16*nc^3*z^2 + 11*nc^4*z^2))/
       (64*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(144*nc^3 - 63*z + 12*nc*z + 
         209*nc^2*z + 90*nc^3*z + 20*nc^4*z + 207*z^2 - 30*nc*z^2 - 
         25*nc^2*z^2 + 66*nc^3*z^2 + 38*nc^4*z^2 - 117*z^3 + 4*nc*z^3 - 
         172*nc^2*z^3 - 38*nc^3*z^3 + 41*nc^4*z^3 - 315*z^4 + 102*nc*z^4 + 
         62*nc^2*z^4 - 246*nc^3*z^4 + 23*nc^4*z^4 - 88*nc*z^5 - 16*nc^3*z^5))/
       (576*nc^3*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-4 - 3*nc^2*z - 4*z^2 + 3*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-3*nc^2 + 2*nc^3 + 
         3*nc^4 - 2*z^2 - nc^2*z^2 - 2*nc^3*z^2 + 3*nc^4*z^2))/
       (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-48*nc^3 - 54*z - 210*nc*z - 
         142*nc^2*z + 78*nc^3*z - 18*z^2 + 78*nc*z^2 + 276*nc^2*z^2 - 
         36*nc^3*z^2 - 78*nc^4*z^2 + 63*z^3 - 60*nc*z^3 - 328*nc^2*z^3 + 
         102*nc^3*z^3 + 69*nc^4*z^3 + 192*nc*z^4 - 96*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(3 - nc^2 - 3*nc^2*z + 3*z^2 + 2*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(2*nc - 3*nc^2 + 4*nc^3 + 
         3*nc^4 - 2*z^2 - 2*nc*z^2 - nc^2*z^2 - 4*nc^3*z^2 + 3*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(75 + 138*nc + 147*nc^2 - 
         162*nc^3 - 52*nc^4 + 231*z - 48*nc*z - 45*nc^2*z - 114*nc^3*z - 
         34*nc^4*z + 69*z^2 + 294*nc*z^2 - 42*nc^2*z^2 - 58*nc^3*z^2 + 
         35*nc^4*z^2 - 159*z^3 - 24*nc*z^3 + 150*nc^2*z^3 + 150*nc^3*z^3 + 
         17*nc^4*z^3 - 360*nc*z^4 + 184*nc^3*z^4))/(576*nc^3*(-1 + z)*
        (1 + z)))*H[0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-2 + nc + 2*nc^2 - 2*z^2 - nc*z^2 + 
          2*nc^2*z^2))/(144*nc^2*(-1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 - nc - 6*nc^2 - nc^3 + 3*nc^4 + 3*z^2 + 
         nc*z^2 - 6*nc^2*z^2 + nc^3*z^2 + 3*nc^4*z^2))/(32*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z - 22*nc*z + 6*nc^2*z + 22*nc^3*z + 
         12*z^2 + 12*nc^2*z^2 - 17*z^3 - 22*nc*z^3 - 14*nc^2*z^3 + 
         22*nc^3*z^3 - 4*z^4))/(288*nc^2*(-1 + z)*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z^2))/(4*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(8*nc^3 + 51*z + 36*nc*z + 33*nc^2*z - 20*nc^3*z - 
         108*z^2 - 72*nc*z^2 - 126*nc^2*z^2 + 24*nc^3*z^2 + 57*z^3 + 
         36*nc*z^3 + 75*nc^2*z^3 - 20*nc^3*z^3 + 8*nc^3*z^4))/
       (144*nc^3*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 - 17*nc^2 + 8*nc^4)*(1 + z^2))/
       (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-13 + 5*nc^2)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(76*nc - 84*nc^3 + 60*z - 
         163*nc*z - 190*nc^2*z + 39*nc^3*z + 56*nc^4*z - 300*z^2 + 
         174*nc*z^2 + 24*nc^2*z^2 + 90*nc^3*z^2 + 108*nc^4*z^2 + 78*z^3 - 
         163*nc*z^3 - 172*nc^2*z^3 + 39*nc^3*z^3 + 56*nc^4*z^3 + 76*nc*z^4 - 
         84*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[1, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(7 + 9*nc^4)*(1 + z^2))/(32*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(5 + 4*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(88*nc + 72*nc^3 - 285*z + 122*nc*z + 53*nc^2*z - 
         252*nc^3*z - 8*nc^4*z + 492*z^2 - 420*nc*z^2 + 132*nc^2*z^2 + 
         360*nc^3*z^2 + 54*nc^4*z^2 - 279*z^3 + 122*nc*z^3 + 89*nc^2*z^3 - 
         252*nc^3*z^3 + 4*nc^4*z^3 + 88*nc*z^4 + 72*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + 2*nc^2)*(1 + z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(176*nc - 128*nc^3 + 18*z - 350*nc*z - 107*nc^2*z + 
         158*nc^3*z + 65*nc^4*z - 156*z^2 + 348*nc*z^2 + 216*nc^2*z^2 - 
         60*nc^3*z^2 - 96*nc^4*z^2 + 12*z^3 - 350*nc*z^3 - 185*nc^2*z^3 + 
         158*nc^3*z^3 + 65*nc^4*z^3 + 176*nc*z^4 - 128*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-5 + nc^2)*(1 + z^2))/(32*nc^3*(-1 + z)) - 
      ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(24 - 109*nc^2 + 31*nc^4 - 
         36*z + 84*nc^2*z - 42*nc^4*z + 12*z^2 - 115*nc^2*z^2 + 19*nc^4*z^2))/
       (576*nc^3*(-1 + z)))*H[1, 0, 1, 1, z] + 
    ((Lb*(-3 + nc)*(-1 + nc)*(1 + nc)*(3 + nc)*(1 + z^2))/(16*nc*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(4 + nc^2)*nf*(1 + z^2))/(144*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-56*nc + 120*nc^3 - 87*z - 112*nc*z + 298*nc^2*z - 
         102*nc^3*z + 31*nc^4*z + 192*z^2 + 336*nc*z^2 - 390*nc^2*z^2 - 
         36*nc^3*z^2 - 42*nc^4*z^2 - 105*z^3 - 112*nc*z^3 + 304*nc^2*z^3 - 
         102*nc^3*z^3 + 19*nc^4*z^3 - 56*nc*z^4 + 120*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 0, 0, z] + 
    ((3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-3 + nc^2)*nf*(1 + z^2))/(72*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-152*nc + 40*nc^3 + 39*z + 92*nc*z - 111*nc^2*z - 
         10*nc^3*z + 44*nc^4*z - 84*z^2 + 120*nc*z^2 + 6*nc^2*z^2 - 
         60*nc^3*z^2 - 72*nc^4*z^2 + 45*z^3 + 92*nc*z^3 - 87*nc^2*z^3 - 
         10*nc^3*z^3 + 44*nc^4*z^3 - 152*nc*z^4 + 40*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 0, 1, z] + 
    ((3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-320*nc + 64*nc^3 + 27*z + 242*nc*z - 194*nc^2*z - 
         16*nc^3*z - 9*nc^4*z - 60*z^2 + 156*nc*z^2 + 54*nc^2*z^2 - 
         96*nc^3*z^2 + 6*nc^4*z^2 + 33*z^3 + 242*nc*z^3 - 212*nc^2*z^3 - 
         16*nc^3*z^3 + 3*nc^4*z^3 - 320*nc*z^4 + 64*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 1, 0, z] - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 0, 1, 0, z])/
     (32*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*
      H[-1, 0, 1, 0, 0, z])/(16*nc^3) - 
    ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 1, 1, 0, z])/
     (16*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^3 + 4*nc*z - 2*nc^3*z + 
       z^2 - 2*nc*z^2 + nc^3*z^2)*H[0, -1, -1, -1, 0, z])/
     (12*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(11 + 4*nc + 3*nc^2 - 22*z - 
       6*nc^2*z + 11*z^2 + 4*nc*z^2 + 3*nc^2*z^2)*H[0, -1, -1, 0, 0, z])/
     (24*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 - nc + 6*nc^2 + 2*nc*z + 
       z^2 - nc*z^2 + 6*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(12*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - 2*z - 2*nc^2*z + z^2 - 2*nc*z^2 + 
       nc^2*z^2)*H[0, -1, 0, -1, 0, z])/(12*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(3 + 8*nc + 5*nc^2 + 2*nc^3 - 16*nc*z - 4*nc^3*z + 
       3*z^2 + 8*nc*z^2 + 5*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc + 5*nc^2 - 2*nc*z + 
       z^2 + nc*z^2 + 5*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + 2*nc - 2*z + z^2 + 2*nc*z^2)*
      H[0, -1, 0, 1, 0, z])/(12*nc^2*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 1, 1, z])/(12*nc*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(21 - 16*nc + 3*nc^2 + 32*nc*z + 21*z^2 - 16*nc*z^2 + 
       3*nc^2*z^2)*H[0, 0, -1, -1, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 10*nc + 15*nc^2 + 16*nc^3 - 36*nc*z - 
       24*nc^3*z - 5*z^2 + 26*nc*z^2 + 15*nc^2*z^2 + 8*nc^3*z^2)*
      H[0, 0, -1, 0, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(7 - 4*nc + 25*nc^2 + 8*nc*z + 7*z^2 - 4*nc*z^2 + 
       25*nc^2*z^2)*H[0, 0, -1, 0, 1, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(nc + 2*nc^2 + 6*nc^3 - 6*nc*z - 8*nc^3*z - 2*z^2 + 
       5*nc*z^2 + 3*nc^2*z^2 + 2*nc^3*z^2)*H[0, 0, 0, -1, 0, z])/
     (12*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-2 - 4*nc - 2*nc^2 + 6*nc^3 + 
       nc^4 + 8*nc*z - 16*nc^3*z - 2*z^2 - 4*nc*z^2 - 10*nc^2*z^2 + 
       10*nc^3*z^2 + 7*nc^4*z^2)*H[0, 0, 0, 0, 0, z])/(32*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(5 - 14*nc + 6*nc^2 - 6*nc^3 + 9*nc^4 - 8*nc*z + 
       7*z^2 + 22*nc*z^2 - 30*nc^2*z^2 + 6*nc^3*z^2 + 27*nc^4*z^2)*
      H[0, 0, 0, 0, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-4 + 2*nc - 3*nc^2 - 2*nc^3 + nc^4 + 12*nc^3*z - 
       8*z^2 - 2*nc*z^2 - nc^2*z^2 - 10*nc^3*z^2 + 3*nc^4*z^2)*
      H[0, 0, 0, 1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 - 6*nc + 2*nc^2 - 4*nc^3 + 4*nc^4 + 3*z^2 + 
       6*nc*z^2 - 14*nc^2*z^2 + 4*nc^3*z^2 + 12*nc^4*z^2)*
      H[0, 0, 0, 1, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-18 + 12*nc + nc^2 - 18*nc^3 + 4*nc^4 - 24*nc*z + 
       40*nc^3*z - 20*z^2 + 12*nc*z^2 - 3*nc^2*z^2 - 22*nc^3*z^2 + 
       8*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(5 - 4*nc - 12*nc^2 - 4*nc^3 + nc^4 + 8*nc*z + 
       9*z^2 - 4*nc*z^2 - 16*nc^2*z^2 + 4*nc^3*z^2 + nc^4*z^2)*
      H[0, 0, 1, 0, 1, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(12 + 22*nc - 21*nc^2 - 18*nc^3 + 3*nc^4 - 40*nc*z + 
       24*nc^3*z + 18*z^2 + 18*nc*z^2 - 29*nc^2*z^2 - 6*nc^3*z^2 + 
       5*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(12 + nc - 24*nc^2 + nc^3 + 12*nc^4 + 12*z^2 - 
       nc*z^2 - 24*nc^2*z^2 - nc^3*z^2 + 12*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/
     (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(4 - 4*nc + 5*nc^2 + 4*z^2 + 
       4*nc*z^2 + 3*nc^2*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-6 + 3*nc - 35*nc^2 - 19*nc^3 + 6*nc^4 + 12*z^2 - 
       3*nc*z^2 - 51*nc^2*z^2 + 19*nc^3*z^2 + 6*nc^4*z^2)*
      H[0, 1, 0, 0, 0, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-23 + 38*nc + 23*nc^2 - 8*nc^3 + 13*nc^4 - 17*z^2 - 
       38*nc*z^2 + 31*nc^2*z^2 + 8*nc^3*z^2 + 17*nc^4*z^2)*
      H[0, 1, 0, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(30 + 10*nc - 31*nc^2 - 18*nc^3 + 5*nc^4 + 46*z^2 - 
       10*nc*z^2 - 47*nc^2*z^2 + 18*nc^3*z^2 + 9*nc^4*z^2)*
      H[0, 1, 0, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(16 - 25*nc^2 + 7*nc^4)*(1 + z^2)*
      H[0, 1, 0, 1, 1, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-18 - 28*nc - 8*nc^2 + 22*nc^3 - 5*nc^4 - 38*z^2 + 
       28*nc*z^2 - 12*nc^2*z^2 - 22*nc^3*z^2 + nc^4*z^2)*H[0, 1, 1, 0, 0, z])/
     (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-14 - 32*nc + 34*nc^2 + 
       10*nc^3 - 3*nc^4 - 26*z^2 + 32*nc*z^2 + 22*nc^2*z^2 - 10*nc^3*z^2 + 
       3*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(9 + 62*nc - 31*nc^2 - 16*nc^3 + 5*nc^4 + 27*z^2 - 
       62*nc*z^2 - 19*nc^2*z^2 + 16*nc^3*z^2 + 5*nc^4*z^2)*
      H[0, 1, 1, 1, 0, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z^2)*H[1, 0, -1, -1, 0, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(7 + 9*nc^2)*(1 + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + z^2)*H[1, 0, -1, 0, 1, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + 17*nc^2)*(1 + z^2)*
      H[1, 0, 0, -1, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-5 + 3*nc)*(5 + 3*nc)*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
     (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-11 + 17*nc^2)*(1 + z^2)*
      H[1, 0, 0, 0, 1, z])/(96*nc*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-19 - 6*nc^2 + 3*nc^4)*(1 + z^2)*
      H[1, 0, 0, 1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(13 - 8*nc^2 + 3*nc^4)*(1 + z^2)*H[1, 0, 0, 1, 1, z])/
     (48*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-34 + nc^2 + 3*nc^4)*(1 + z^2)*
      H[1, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(21 - 38*nc^2 + nc^4)*(1 + z^2)*H[1, 0, 1, 0, 1, z])/
     (96*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(26 - 31*nc^2 + 3*nc^4)*
      (1 + z^2)*H[1, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, -1, 0, z])/
     (24*nc^3*(-1 + z)) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z^2)*
      H[1, 1, 0, 0, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-24 + nc^2 + 7*nc^4)*(1 + z^2)*H[1, 1, 0, 0, 1, z])/
     (48*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(5 - 4*nc^2 + nc^4)*(1 + z^2)*
      H[1, 1, 0, 1, 0, z])/(16*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, 1, 1, z])/
     (24*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + nc^2)*(1 + z^2)*
      H[1, 1, 1, 0, 0, z])/(24*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 1, 0, 1, z])/
     (12*nc*(-1 + z)) - (Lb^3*(-1 + nc)^3*(1 + nc)^3*PlusD[1 - z, 2])/
     (16*nc^3) + (Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-202 + 189*Zeta[3]))/
     (1728*nc) + PlusD[1 - z, 1]*(-(Lb^4*(-1 + nc)^3*(1 + nc)^3)/(32*nc^3) + 
      Lb^3*((11*(-1 + nc)^2*(1 + nc)^2)/(48*nc) + 
        (Lzeta*(-1 + nc)^3*(1 + nc)^3)/(16*nc^3)) + 
      ((-7*Lb*(-1 + nc)^2*(1 + nc)^2)/(54*nc^2) - 
        (5*Lb^2*(-1 + nc)^2*(1 + nc)^2)/(36*nc^2) - 
        (Lb^3*(-1 + nc)^2*(1 + nc)^2)/(24*nc^2))*nf - 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(-536*nc^2 - 3*Pi^2 + 27*nc^2*Pi^2))/
       (576*nc^3) - (Lb*(-1 + nc)^2*(1 + nc)^2*(-202 + 189*Zeta[3]))/
       (216*nc)) + nf^2*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(432*nc) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 + 4*z))/(216*nc) + 
      (5*Lb*(-1 + nc)*(1 + nc)*(-1 + 11*z))/(1296*nc) + 
      ((-1 + nc)*(1 + nc)*(-41 + 157*z + 81*Zeta[3] + 81*z*Zeta[3]))/
       (5832*nc)) + H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*
        (4 - 7*z + 4*z^2))/(48*z) - (Lb*(-1 + nc)*(1 + nc)*(1 + z)*
        (122*nc^3 - 36*z + 156*nc*z + 54*nc^2*z - 17*nc^3*z + 176*nc^3*z^2))/
       (288*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-18 - 36*nc^2 - 906*nc^3 + 
         48*nc*Pi^2 + 16*nc^3*Pi^2 - 9*z - 908*nc*z - 1143*nc^2*z + 
         304*nc^3*z - 6*Pi^2*z + 24*nc*Pi^2*z - 66*nc^2*Pi^2*z - 
         28*nc^3*Pi^2*z - 36*z^2 - 72*nc^2*z^2 - 828*nc^3*z^2 + 
         48*nc*Pi^2*z^2 + 16*nc^3*Pi^2*z^2 + 108*z*Zeta[3] - 
         432*nc*z*Zeta[3] + 216*nc^3*z*Zeta[3]))/(1728*nc^3*z)) + 
    H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48*nc + 4*nc^3 - 18*z + 
         12*nc*z + 18*nc^2*z - 7*nc^3*z - 48*nc*z^2 + 4*nc^3*z^2))/
       (576*nc^3*z) + ((-1 + nc)*(1 + nc)*(1 + z)*(6960*nc*Pi^2 - 
         380*nc^3*Pi^2 + 3510*Pi^2*z - 2280*nc*Pi^2*z + 2970*nc^2*Pi^2*z - 
         130*nc^3*Pi^2*z - 9*Pi^4*z + 36*nc*Pi^4*z - 18*nc^3*Pi^4*z + 
         6960*nc*Pi^2*z^2 + 160*nc^3*Pi^2*z^2 - 2880*nc*Zeta[3] - 
         1440*nc^3*Zeta[3] + 5400*z*Zeta[3] - 7920*nc*z*Zeta[3] + 
         20520*nc^2*z*Zeta[3] + 2520*nc^3*z*Zeta[3] - 2880*nc*z^2*Zeta[3] - 
         1440*nc^3*z^2*Zeta[3]))/(51840*nc^3*z)) + 
    H[0, -1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc - 3*nc^2 + nc^3 + 
         8*nc*z - 2*nc^3*z + 3*z^2 - 4*nc*z^2 - 3*nc^2*z^2 + nc^3*z^2))/
       (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-7*Pi^2 + 54*nc*Pi^2 - 
         13*nc^2*Pi^2 + 17*Pi^2*z - 52*nc*Pi^2*z - 7*nc^2*Pi^2*z - 
         4*nc^3*Pi^2*z - 10*Pi^2*z^2 + 38*nc*Pi^2*z^2 + 20*nc^2*Pi^2*z^2 + 
         4*nc^3*Pi^2*z^2 - 40*nc*Pi^2*z^3 - 30*Zeta[3] + 24*nc*Zeta[3] - 
         114*nc^2*Zeta[3] - 12*nc^3*Zeta[3] - 48*nc*z*Zeta[3] + 
         24*nc^3*z*Zeta[3] - 30*z^2*Zeta[3] + 24*nc*z^2*Zeta[3] - 
         114*nc^2*z^2*Zeta[3] - 12*nc^3*z^2*Zeta[3]))/(288*nc^3*(-1 + z))) + 
    H[1, 0, z]*((Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(64*nc^3*(-1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(24*nc^2*(-1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*(8*nc - 13*z - 20*nc*z + 25*nc^2*z - 24*z^2 + 
           24*nc*z^2 - 13*z^3 - 20*nc*z^3 + 25*nc^2*z^3 + 8*nc*z^4))/
         (288*nc^2*(-1 + z)*z) + ((-1 + nc)*(1 + nc)*(36*nc - 53*z - 
           108*nc*z - 19*nc^2*z + 9*Pi^2*z + 12*nc^2*Pi^2*z + 312*z^2 + 
           144*nc*z^2 - 204*nc^2*z^2 - 35*z^3 - 108*nc*z^3 + 17*nc^2*z^3 + 
           9*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 + 36*nc*z^4))/(2592*nc^2*(-1 + z)*
          z)) + Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
           (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(192*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(140*nc - 700*nc^3 + 414*z - 356*nc*z - 
           80*nc^2*z + 1324*nc^3*z - 598*nc^4*z + 9*Pi^2*z - 42*nc^2*Pi^2*z + 
           57*nc^4*Pi^2*z - 666*z^2 + 504*nc*z^2 + 1248*nc^2*z^2 - 
           1392*nc^3*z^2 - 54*nc^4*z^2 + 396*z^3 - 500*nc*z^3 - 80*nc^2*z^3 + 
           1612*nc^3*z^3 - 580*nc^4*z^3 + 9*Pi^2*z^3 - 42*nc^2*Pi^2*z^3 + 
           57*nc^4*Pi^2*z^3 + 212*nc*z^4 - 844*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + 
      Lb^2*((Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(12*nc - 28*nc^3 + 3*z - 12*nc*z - 88*nc^2*z + 
           16*nc^3*z + 85*nc^4*z - 42*z^2 + 72*nc^2*z^2 + 24*nc^3*z^2 - 
           30*nc^4*z^2 + 3*z^3 - 12*nc*z^3 - 88*nc^2*z^3 + 16*nc^3*z^3 + 
           85*nc^4*z^3 + 12*nc*z^4 - 28*nc^3*z^4))/(384*nc^3*(-1 + z)*z)) + 
      ((-1 + nc)*(1 + nc)*(404*nc - 18328*nc^3 - 1500*nc*Pi^2 + 
         60*nc^3*Pi^2 + 8424*z - 22196*nc*z - 15440*nc^2*z + 40432*nc^3*z + 
         3920*nc^4*z + 621*Pi^2*z + 834*nc*Pi^2*z - 180*nc^2*Pi^2*z + 
         930*nc^3*Pi^2*z + 75*nc^4*Pi^2*z - 14472*z^2 + 44628*nc*z^2 + 
         20634*nc^2*z^2 - 52416*nc^3*z^2 + 6042*nc^4*z^2 - 378*Pi^2*z^2 + 
         1332*nc*Pi^2*z^2 - 36*nc^2*Pi^2*z^2 - 1980*nc^3*Pi^2*z^2 - 
         378*nc^4*Pi^2*z^2 + 7344*z^3 - 24284*nc*z^3 - 16826*nc^2*z^3 + 
         56848*nc^3*z^3 + 2822*nc^4*z^3 + 513*Pi^2*z^3 + 834*nc*Pi^2*z^3 - 
         360*nc^2*Pi^2*z^3 + 930*nc^3*Pi^2*z^3 + 3*nc^4*Pi^2*z^3 + 
         1448*nc*z^4 - 26536*nc^3*z^4 - 1500*nc*Pi^2*z^4 + 60*nc^3*Pi^2*z^4 - 
         7344*z*Zeta[3] + 23112*nc^2*z*Zeta[3] - 7560*nc^4*z*Zeta[3] - 
         7344*z^3*Zeta[3] + 23112*nc^2*z^3*Zeta[3] - 7560*nc^4*z^3*Zeta[3]))/
       (20736*nc^3*(-1 + z)*z)) + 
    Lb^2*(-(Lzeta^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(128*nc^3) - 
      (Lzeta*(-1 + nc)^2*(1 + nc)^2*(104*nc + 252*z - 144*nc*z - 506*nc^2*z - 
         3*Pi^2*z + 27*nc^2*Pi^2*z - 252*z^2 + 216*nc*z^2 - 566*nc^2*z^2 - 
         3*Pi^2*z^2 + 27*nc^2*Pi^2*z^2 - 176*nc*z^3))/(2304*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(992*nc - 8056*nc^3 - 12*nc*Pi^2 + 108*nc^3*Pi^2 + 
         5346*z - 2996*nc*z - 3920*nc^2*z + 20932*nc^3*z - 1962*nc^4*z - 
         261*Pi^2*z + 129*nc*Pi^2*z + 309*nc^2*Pi^2*z + 39*nc^3*Pi^2*z - 
         312*nc^4*Pi^2*z - 10692*z^2 + 4944*nc*z^2 + 9456*nc^2*z^2 - 
         31224*nc^3*z^2 + 16548*nc^4*z^2 + 162*Pi^2*z^2 - 234*nc*Pi^2*z^2 + 
         144*nc^2*Pi^2*z^2 + 234*nc^3*Pi^2*z^2 - 306*nc^4*Pi^2*z^2 + 
         5346*z^3 - 4868*nc*z^3 - 5536*nc^2*z^3 + 31876*nc^3*z^3 - 
         14586*nc^4*z^3 + 99*Pi^2*z^3 - 63*nc*Pi^2*z^3 - 453*nc^2*Pi^2*z^3 - 
         105*nc^3*Pi^2*z^3 + 618*nc^4*Pi^2*z^3 + 1928*nc*z^4 - 
         13528*nc^3*z^4 + 180*nc*Pi^2*z^4 - 276*nc^3*Pi^2*z^4 - 
         2376*z*Zeta[3] + 432*nc*z*Zeta[3] + 1620*nc^2*z*Zeta[3] - 
         2160*nc^3*z*Zeta[3] + 756*nc^4*z*Zeta[3] + 5184*nc^3*z^2*Zeta[3] - 
         2376*z^3*Zeta[3] - 432*nc*z^3*Zeta[3] + 3132*nc^2*z^3*Zeta[3] - 
         3024*nc^3*z^3*Zeta[3] - 756*nc^4*z^3*Zeta[3]))/
       (13824*nc^3*(-1 + z)*z)) + H[1, 1, z]*
     (-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(16*nc^3) + 
      (Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(16*nc^3) - 
      (Lb*(-1 + nc)*(1 + nc)*(-12*nc - 17*nc*z - 21*nc^3*z - 12*z^2 + 
         5*nc*z^2 + 9*nc^3*z^2 + 12*nc^4*z^2 + 24*nc*z^3 + 12*nc^3*z^3))/
       (384*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (288*nc*z) + ((-1 + nc)*(1 + nc)*(-38*nc + 155*nc*z + 27*nc^2*z + 
           6*Pi^2*z + 6*nc^2*Pi^2*z + 18*z^2 - 234*nc*z^2 - 45*nc^2*z^2 - 
           18*z^3 + 155*nc*z^3 + 18*nc^2*z^3 + 6*Pi^2*z^3 + 6*nc^2*Pi^2*z^3 - 
           38*nc*z^4))/(2592*nc^2*(-1 + z)*z)) - 
      ((-1 + nc)*(1 + nc)*(361*nc + 565*nc^3 + 576*nc*Pi^2 - 96*nc^3*Pi^2 + 
         702*z - 4717*nc*z - 1674*nc^2*z + 2147*nc^3*z + 972*nc^4*z - 
         468*nc*Pi^2*z + 240*nc^2*Pi^2*z + 24*nc^3*Pi^2*z + 132*nc^4*Pi^2*z - 
         1080*z^2 + 8757*nc*z^2 + 4068*nc^2*z^2 - 6027*nc^3*z^2 - 
         1584*nc^4*z^2 - 216*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         144*nc^3*Pi^2*z^2 - 216*nc^4*Pi^2*z^2 + 378*z^3 - 4807*nc*z^3 - 
         2394*nc^2*z^3 + 3353*nc^3*z^3 + 612*nc^4*z^3 - 468*nc*Pi^2*z^3 + 
         348*nc^2*Pi^2*z^3 + 24*nc^3*Pi^2*z^3 + 132*nc^4*Pi^2*z^3 + 
         406*nc*z^4 - 38*nc^3*z^4 + 576*nc*Pi^2*z^4 - 96*nc^3*Pi^2*z^4 + 
         1944*z*Zeta[3] - 2592*nc^2*z*Zeta[3] + 1944*nc^4*z*Zeta[3] + 
         1944*z^3*Zeta[3] - 2592*nc^2*z^3*Zeta[3] + 1944*nc^4*z^3*Zeta[3]))/
       (10368*nc^3*(-1 + z)*z)) + H[0, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-2 + nc + nc^2 - 5*nc^3 + nc^4 + 12*nc^3*z - 
          2*z^2 - nc*z^2 + nc^2*z^2 - 7*nc^3*z^2 + nc^4*z^2))/
       (192*nc^3*(-1 + z)) + nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (72*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(37 - 24*z + 37*z^2))/
         (1296*nc*(-1 + z))) + 
      Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(64*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-45 + 15*nc + 53*nc^2 - 151*nc^3 + 80*nc^4 - 
           30*z + 12*nc*z + 120*nc^2*z + 156*nc^3*z - 90*nc^4*z + 12*z^2 - 
           99*nc*z^2 - 201*nc^2*z^2 + 67*nc^3*z^2 + 277*nc^4*z^2 + 
           72*nc*z^3 - 72*nc^3*z^3))/(768*nc^3*(-1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(9 + 3*nc + 2*nc^2 + 6*z + 6*nc^2*z - 
           6*z^2 + 5*nc*z^2 + 5*nc^2*z^2 - 8*nc*z^3))/(384*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(270 + 999*nc - 978*nc^2 - 1619*nc^3 - 
           1476*nc^4 - 9*Pi^2 - 150*nc*Pi^2 - 42*nc^3*Pi^2 + 57*nc^4*Pi^2 - 
           1512*z + 840*nc*z - 684*nc^2*z + 2040*nc^3*z + 708*nc^4*z + 
           96*nc*Pi^2*z + 1296*z^2 - 2503*nc*z^2 + 830*nc^2*z^2 - 
           2557*nc^3*z^2 - 2534*nc^4*z^2 + 9*Pi^2*z^2 + 54*nc*Pi^2*z^2 - 
           228*nc^2*Pi^2*z^2 + 42*nc^3*Pi^2*z^2 + 171*nc^4*Pi^2*z^2 + 
           664*nc*z^3 + 2136*nc^3*z^3))/(2304*nc^3*(-1 + z))) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 8*nc + 7*nc^2 - 15*z^2 + 8*nc*z^2 + 
            23*nc^2*z^2))/(384*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-4024 + 2192*nc - 5952*nc^2 - 57*Pi^2 + 
           96*nc*Pi^2 + 177*nc^2*Pi^2 + 3792*z - 1584*nc*z + 3264*nc^2*z + 
           72*nc^2*Pi^2*z - 2792*z^2 - 320*nc*z^2 - 7784*nc^2*z^2 - 
           57*Pi^2*z^2 - 96*nc*Pi^2*z^2 + 105*nc^2*Pi^2*z^2 - 288*nc*z^3))/
         (20736*nc^2*(-1 + z)) + 
        Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(192*nc^2*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(30 - 26*nc + 52*nc^2 + 27*z - 21*nc^2*z - 
             40*z^2 + 34*nc*z^2 + 80*nc^2*z^2 - 8*nc*z^3))/
           (288*nc^2*(-1 + z)))) - ((-1 + nc)*(1 + nc)*(-5832 + 49050*nc - 
         36476*nc^2 + 101998*nc^3 - 29068*nc^4 + 243*Pi^2 + 3357*nc*Pi^2 + 
         1335*nc^2*Pi^2 - 645*nc^3*Pi^2 + 966*nc^4*Pi^2 + 14256*z - 
         33486*nc*z + 41164*nc^2*z + 19870*nc^3*z - 6172*nc^4*z - 
         1251*Pi^2*z + 2709*nc*Pi^2*z + 615*nc^2*Pi^2*z - 1077*nc^3*Pi^2*z + 
         1524*nc^4*Pi^2*z - 432*z^2 - 37322*nc*z^2 + 2456*nc^2*z^2 + 
         21218*nc^3*z^2 - 33392*nc^4*z^2 - 216*Pi^2*z^2 - 789*nc*Pi^2*z^2 - 
         1347*nc^2*Pi^2*z^2 + 789*nc^3*Pi^2*z^2 + 1011*nc^4*Pi^2*z^2 - 
         19656*z^3 + 33486*nc*z^3 - 73456*nc^2*z^3 - 19870*nc^3*z^3 - 
         56288*nc^4*z^3 + 846*Pi^2*z^3 - 3141*nc*Pi^2*z^3 - 
         627*nc^2*Pi^2*z^3 + 1293*nc^3*Pi^2*z^3 + 453*nc^4*Pi^2*z^3 + 
         864*z^4 - 11728*nc*z^4 + 1728*nc^2*z^4 - 123216*nc^3*z^4 - 
         2136*nc*Pi^2*z^4 - 360*nc^3*Pi^2*z^4 - 1296*Zeta[3] - 
         37152*nc*Zeta[3] - 10368*nc^2*Zeta[3] - 19008*nc^3*Zeta[3] + 
         6912*nc^4*Zeta[3] - 1296*z*Zeta[3] + 7776*nc*z*Zeta[3] - 
         10368*nc^2*z*Zeta[3] - 19008*nc^3*z*Zeta[3] + 6912*nc^4*z*Zeta[3] + 
         11664*z^2*Zeta[3] + 37152*nc*z^2*Zeta[3] - 48384*nc^2*z^2*Zeta[3] + 
         19008*nc^3*z^2*Zeta[3] + 20736*nc^4*z^2*Zeta[3] + 
         11664*z^3*Zeta[3] - 7776*nc*z^3*Zeta[3] - 48384*nc^2*z^3*Zeta[3] + 
         19008*nc^3*z^3*Zeta[3] + 20736*nc^4*z^3*Zeta[3]))/
       (41472*nc^3*(-1 + z)*(1 + z))) + 
    Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-344*nc + 24*nc*Pi^2 - 594*z + 
         974*nc*z - 2618*nc^2*z + 27*Pi^2*z - 60*nc*Pi^2*z + 63*nc^2*Pi^2*z + 
         1188*z^2 - 1188*nc*z^2 + 2004*nc^2*z^2 - 54*Pi^2*z^2 + 
         72*nc*Pi^2*z^2 - 126*nc^2*Pi^2*z^2 - 594*z^3 + 830*nc*z^3 + 
         614*nc^2*z^3 + 27*Pi^2*z^3 - 60*nc*Pi^2*z^3 + 63*nc^2*Pi^2*z^3 - 
         272*nc*z^4 + 24*nc*Pi^2*z^4 + 648*z*Zeta[3] + 1512*nc^2*z*Zeta[3] + 
         648*z^3*Zeta[3] - 1512*nc^2*z^3*Zeta[3]))/(6912*nc^3*(-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*(-4320*nc - 2176800*nc^3 - 1200*nc*Pi^2 + 
         89520*nc^3*Pi^2 + 255960*z - 3625560*nc*z - 1092560*nc^2*z + 
         4804920*nc^3*z + 31720*nc^4*z - 17280*Pi^2*z + 116400*nc*Pi^2*z + 
         47220*nc^2*Pi^2*z - 203760*nc^3*Pi^2*z + 47340*nc^4*Pi^2*z + 
         3375*Pi^4*z - 2448*nc*Pi^4*z + 4770*nc^2*Pi^4*z + 9648*nc^3*Pi^4*z - 
         6129*nc^4*Pi^4*z - 511920*z^2 + 7010640*nc*z^2 + 2379360*nc^2*z^2 - 
         6628560*nc^3*z^2 - 2738160*nc^4*z^2 - 57240*Pi^2*z^2 - 
         23040*nc*Pi^2*z^2 - 22320*nc^2*Pi^2*z^2 + 165600*nc^3*Pi^2*z^2 + 
         21960*nc^4*Pi^2*z^2 - 2880*nc*Pi^4*z^2 + 1152*nc^3*Pi^4*z^2 + 
         255960*z^3 - 3127320*nc*z^3 - 1286800*nc^2*z^3 + 7549560*nc^3*z^3 + 
         2706440*nc^4*z^3 + 74520*Pi^2*z^3 - 124800*nc*Pi^2*z^3 - 
         24900*nc^2*Pi^2*z^3 - 51840*nc^3*Pi^2*z^3 - 69300*nc^4*Pi^2*z^3 - 
         4959*Pi^4*z^3 + 5328*nc*Pi^4*z^3 + 8622*nc^2*Pi^4*z^3 - 
         10800*nc^3*Pi^4*z^3 + 1809*nc^4*Pi^4*z^3 - 253440*nc*z^4 - 
         3549120*nc^3*z^4 + 32640*nc*Pi^2*z^4 + 480*nc^3*Pi^2*z^4 - 
         34560*nc*Zeta[3] + 414720*nc^3*Zeta[3] - 200880*z*Zeta[3] - 
         432000*nc*z*Zeta[3] + 1357200*nc^2*z*Zeta[3] - 
         224640*nc^3*z*Zeta[3] + 355680*nc^4*z*Zeta[3] + 259200*z^2*Zeta[3] + 
         285120*nc*z^2*Zeta[3] - 1632960*nc^2*z^2*Zeta[3] + 
         414720*nc^3*z^2*Zeta[3] + 440640*nc^4*z^2*Zeta[3] + 
         19440*z^3*Zeta[3] - 423360*nc*z^3*Zeta[3] + 1364400*nc^2*z^3*
          Zeta[3] - 967680*nc^3*z^3*Zeta[3] - 908640*nc^4*z^3*Zeta[3] + 
         604800*nc*z^4*Zeta[3] + 362880*nc^3*z^4*Zeta[3]))/
       (829440*nc^3*(-1 + z)*z)) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(2*nc - 4*nc^3 + 3*z^2 - 2*nc*z^2 - 
         6*nc^2*z^2 + 4*nc^3*z^2 + 3*nc^4*z^2))/(96*nc^3*(-1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-2 + nc + 2*nc^2 - 2*z^2 - nc*z^2 + 
            2*nc^2*z^2))/(48*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-191 + 400*nc + 341*nc^2 - 12*Pi^2 - 174*z - 
           504*nc*z + 12*nc^2*z - 18*nc^2*Pi^2*z - 146*z^2 + 332*nc*z^2 + 
           140*nc^2*z^2 - 12*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 - 228*nc*z^3))/
         (5184*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(-31 + 10*nc + 
           37*nc^2 + 12*z - 6*nc*z - 12*nc^2*z - 31*z^2 - 16*nc*z^2 + 
           25*nc^2*z^2 + 12*nc*z^3))/(288*nc^2*(-1 + z))) + 
      Lb*(-(Lzeta*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(64*nc^3) - 
        ((-1 + nc)*(1 + nc)*(-208*nc^3 + 135*z + 288*nc*z + 586*nc^2*z - 
           108*nc^3*z - 889*nc^4*z - 15*Pi^2*z - 48*nc*Pi^2*z + 
           6*nc^2*Pi^2*z + 21*nc^4*Pi^2*z - 747*z^2 + 510*nc*z^2 + 
           636*nc^2*z^2 - 510*nc^3*z^2 + 111*nc^4*z^2 + 756*z^3 - 
           1062*nc*z^3 - 134*nc^2*z^3 + 1270*nc^3*z^3 - 454*nc^4*z^3 - 
           15*Pi^2*z^3 + 48*nc*Pi^2*z^3 - 18*nc^2*Pi^2*z^3 + 
           21*nc^4*Pi^2*z^3 + 264*nc*z^4 - 444*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + 
      Lb^2*((Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-16*nc^3 - 33*z + 12*nc*z - 46*nc^2*z + 
           48*nc^3*z + 79*nc^4*z - 30*z^2 - 24*nc*z^2 + 60*nc^2*z^2 + 
           48*nc^3*z^2 - 30*nc^4*z^2 + 27*z^3 - 20*nc*z^3 - 118*nc^2*z^3 - 
           32*nc^3*z^3 + 91*nc^4*z^3 + 32*nc*z^4 - 48*nc^3*z^4))/
         (384*nc^3*(-1 + z)*z)) + ((-1 + nc)*(1 + nc)*
        (-5024*nc^3 - 288*nc^3*Pi^2 - 5373*z + 8616*nc*z - 20624*nc^2*z + 
         3832*nc^3*z + 8093*nc^4*z - 387*Pi^2*z + 144*nc*Pi^2*z - 
         840*nc^2*Pi^2*z - 792*nc^3*Pi^2*z + 27*nc^4*Pi^2*z - 22221*z^2 + 
         36954*nc*z^2 - 14390*nc^2*z^2 - 15978*nc^3*z^2 + 7799*nc^4*z^2 - 
         153*Pi^2*z^2 - 468*nc*Pi^2*z^2 + 96*nc^2*Pi^2*z^2 - 
         432*nc^3*Pi^2*z^2 - 495*nc^4*Pi^2*z^2 + 5832*z^3 - 14380*nc*z^3 + 
         7822*nc^2*z^3 - 2068*nc^3*z^3 + 5582*nc^4*z^3 + 657*Pi^2*z^3 + 
         720*nc*Pi^2*z^3 + 96*nc^2*Pi^2*z^3 + 144*nc^3*Pi^2*z^3 - 
         81*nc^4*Pi^2*z^3 + 22680*z^4 - 36954*nc*z^4 + 1588*nc^2*z^4 + 
         21002*nc^3*z^4 + 5876*nc^4*z^4 - 9*Pi^2*z^4 + 36*nc*Pi^2*z^4 - 
         840*nc^2*Pi^2*z^4 + 936*nc^3*Pi^2*z^4 + 441*nc^4*Pi^2*z^4 + 
         5764*nc*z^5 - 1764*nc^3*z^5 - 432*nc*Pi^2*z^5 + 432*nc^3*Pi^2*z^5 + 
         1080*z*Zeta[3] - 6912*nc*z*Zeta[3] + 20952*nc^2*z*Zeta[3] + 
         3888*nc^3*z*Zeta[3] - 7992*nc^4*z*Zeta[3] + 1080*z^2*Zeta[3] - 
         6912*nc*z^2*Zeta[3] + 20952*nc^2*z^2*Zeta[3] + 
         3888*nc^3*z^2*Zeta[3] - 7992*nc^4*z^2*Zeta[3] - 4104*z^3*Zeta[3] + 
         6912*nc*z^3*Zeta[3] + 25272*nc^2*z^3*Zeta[3] - 
         3888*nc^3*z^3*Zeta[3] - 9288*nc^4*z^3*Zeta[3] - 4104*z^4*Zeta[3] + 
         6912*nc*z^4*Zeta[3] + 25272*nc^2*z^4*Zeta[3] - 
         3888*nc^3*z^4*Zeta[3] - 9288*nc^4*z^4*Zeta[3]))/
       (20736*nc^3*(-1 + z)*z*(1 + z))) + 
    nf*((7*Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(432*nc^2) + 
      (7*Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(1152*nc^2) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(17 + 23*z))/(576*nc^2) + 
        ((-1 + nc)*(1 + nc)*(48*nc - 32*z - 504*nc*z - 164*nc^2*z - 
           15*Pi^2*z - 24*nc*Pi^2*z + 39*nc^2*Pi^2*z + 28*z^2 + 504*nc*z^2 - 
           2144*nc^2*z^2 - 15*Pi^2*z^2 - 24*nc*Pi^2*z^2 + 39*nc^2*Pi^2*z^2 - 
           48*nc*z^3))/(6912*nc^2*z)) + 
      Lb^3*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(8*nc + 45*z + 6*nc*z - nc^2*z + 15*z^2 - 
           6*nc*z^2 + 29*nc^2*z^2 - 8*nc*z^3))/(1728*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(169280*nc - 4320*nc*Pi^2 + 322515*z - 
         768800*nc*z - 14575*nc^2*z + 14760*Pi^2*z - 11040*nc*Pi^2*z + 
         6240*nc^2*Pi^2*z + 828*Pi^4*z - 648*nc*Pi^4*z - 1152*nc^2*Pi^4*z - 
         183060*z^2 + 1281120*nc*z^2 - 1685340*nc^2*z^2 - 28080*Pi^2*z^2 + 
         12960*nc*Pi^2*z^2 + 360*nc^2*Pi^2*z^2 - 1512*nc^2*Pi^4*z^2 - 
         139455*z^3 - 932960*nc*z^3 + 1699915*nc^2*z^3 + 17100*Pi^2*z^3 - 
         6960*nc*Pi^2*z^3 - 11460*nc^2*Pi^2*z^3 + 2124*Pi^4*z^3 + 
         648*nc*Pi^4*z^3 + 144*nc^2*Pi^4*z^3 + 251360*nc*z^4 + 
         9360*nc*Pi^2*z^4 - 51840*nc*Zeta[3] + 454680*z*Zeta[3] + 
         108000*nc*z*Zeta[3] + 389880*nc^2*z*Zeta[3] - 252720*z^2*Zeta[3] - 
         155520*nc*z^2*Zeta[3] + 142560*nc^2*z^2*Zeta[3] + 
         720360*z^3*Zeta[3] + 177120*nc*z^3*Zeta[3] - 532440*nc^2*z^3*
          Zeta[3] - 77760*nc*z^4*Zeta[3]))/(1866240*nc^2*(-1 + z)*z) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(95 + 17*z))/(1728*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1088*nc - 96*nc*Pi^2 - 3625*z + 256*nc*z + 
           141*nc^2*z - 123*Pi^2*z + 360*nc*Pi^2*z - 117*nc^2*Pi^2*z + 
           3624*z^2 - 3264*nc*z^2 + 19752*nc^2*z^2 + 396*Pi^2*z^2 - 
           360*nc*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + z^3 + 1408*nc*z^3 - 
           19893*nc^2*z^3 - 273*Pi^2*z^3 + 48*nc*Pi^2*z^3 + 
           369*nc^2*Pi^2*z^3 + 512*nc*z^4 + 48*nc*Pi^2*z^4 - 2340*z*Zeta[3] + 
           432*nc*z*Zeta[3] - 1116*nc^2*z*Zeta[3] - 5436*z^3*Zeta[3] - 
           432*nc*z^3*Zeta[3] + 1980*nc^2*z^3*Zeta[3]))/(20736*nc^2*(-1 + z)*
          z))) + H[1, z]*(-(Lb^4*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(64*nc^3) + 
      Lb^2*(-(Lzeta*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(32*nc^3) - 
        ((-1 + nc)*(1 + nc)*(-136*nc + 312*nc^3 - 504*z + 378*nc*z + 
           1516*nc^2*z - 174*nc^3*z - 1012*nc^4*z + 6*Pi^2*z - 
           60*nc^2*Pi^2*z + 54*nc^4*Pi^2*z + 513*z^2 - 450*nc*z^2 + 
           628*nc^2*z^2 + 390*nc^3*z^2 - 1141*nc^4*z^2 + 6*Pi^2*z^2 - 
           60*nc^2*Pi^2*z^2 + 54*nc^4*Pi^2*z^2 + 208*nc*z^3 - 528*nc^3*z^3))/
         (2304*nc^3*z)) + Lb^3*((Lzeta*(-1 + nc)^3*(1 + nc)^3*(1 + z))/
         (32*nc^3) + ((-1 + nc)*(1 + nc)*(-8*nc + 16*nc^3 - 27*z - 6*nc*z - 
           12*nc^2*z + 12*nc^3*z + 39*nc^4*z + 27*z^2 + 6*nc*z^2 - 
           120*nc^2*z^2 - 12*nc^3*z^2 + 93*nc^4*z^2 + 8*nc*z^3 - 
           16*nc^3*z^3))/(576*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(233970*nc + 142670*nc^3 + 27360*nc*Pi^2 + 
         38400*nc^3*Pi^2 + 975240*z - 2257050*nc*z + 464760*nc^2*z + 
         227650*nc^3*z + 189360*nc^4*z + 6210*Pi^2*z - 5220*nc*Pi^2*z + 
         47970*nc^2*Pi^2*z - 82860*nc^3*Pi^2*z + 23400*nc^4*Pi^2*z - 
         324*Pi^4*z - 3348*nc^2*Pi^4*z + 2160*nc^4*Pi^4*z - 1983690*z^2 + 
         4024830*nc*z^2 - 1087740*nc^2*z^2 - 785550*nc^3*z^2 - 
         490770*nc^4*z^2 - 34965*Pi^2*z^2 - 44280*nc*Pi^2*z^2 - 
         112140*nc^2*Pi^2*z^2 + 88920*nc^3*Pi^2*z^2 - 34695*nc^4*Pi^2*z^2 + 
         1008450*z^3 - 2214390*nc*z^3 + 622980*nc^2*z^3 + 317470*nc^3*z^3 + 
         301410*nc^4*z^3 + 26595*Pi^2*z^3 - 5220*nc*Pi^2*z^3 + 
         64170*nc^2*Pi^2*z^3 - 82860*nc^3*Pi^2*z^3 + 13455*nc^4*Pi^2*z^3 - 
         324*Pi^4*z^3 - 3348*nc^2*Pi^4*z^3 + 2160*nc^4*Pi^4*z^3 + 
         212640*nc*z^4 + 97760*nc^3*z^4 + 27360*nc*Pi^2*z^4 + 
         38400*nc^3*Pi^2*z^4 + 293760*nc*Zeta[3] - 71280*z*Zeta[3] - 
         423360*nc*z*Zeta[3] + 400680*nc^2*z*Zeta[3] - 
         174960*nc^3*z*Zeta[3] - 42120*nc^4*z*Zeta[3] - 181440*z^2*Zeta[3] + 
         259200*nc*z^2*Zeta[3] - 725760*nc^2*z^2*Zeta[3] + 
         349920*nc^3*z^2*Zeta[3] + 194400*nc^4*z^2*Zeta[3] - 
         97200*z^3*Zeta[3] - 423360*nc*z^3*Zeta[3] + 452520*nc^2*z^3*
          Zeta[3] - 174960*nc^3*z^3*Zeta[3] - 42120*nc^4*z^3*Zeta[3] + 
         293760*nc*z^4*Zeta[3]))/(622080*nc^3*(-1 + z)*z) + 
      nf*(-(Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(48*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(32*nc - 95*z - 99*nc*z + 59*nc^2*z - 26*z^2 + 
           117*nc*z^2 + 44*nc^2*z^2 - 50*nc*z^3))/(864*nc^2*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc - 17*z - 3*nc*z + 17*nc^2*z - 
           23*z^2 + 3*nc*z^2 + 23*nc^2*z^2 + 4*nc*z^3))/(288*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-300*nc + 24*nc*Pi^2 - 78*z + 524*nc*z + 
           30*nc^2*z + 42*Pi^2*z - 60*nc*Pi^2*z + 33*nc^2*Pi^2*z + 39*z^2 - 
           448*nc*z^2 - 231*nc^2*z^2 - 84*Pi^2*z^2 + 72*nc*Pi^2*z^2 - 
           45*nc^2*Pi^2*z^2 + 39*z^3 + 524*nc*z^3 + 201*nc^2*z^3 + 
           42*Pi^2*z^3 - 60*nc*Pi^2*z^3 + 12*nc^2*Pi^2*z^3 - 300*nc*z^4 + 
           24*nc*Pi^2*z^4 - 36*z*Zeta[3] + 216*nc^2*z*Zeta[3] - 
           36*z^3*Zeta[3] + 216*nc^2*z^3*Zeta[3]))/(5184*nc^2*(-1 + z)*z)) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*z)/(128*nc^3) + 
        ((-1 + nc)*(1 + nc)*(732*nc - 132*nc^3 + 96*nc*Pi^2 + 1323*z - 
           5862*nc*z - 28*nc^2*z + 3774*nc^3*z - 1583*nc^4*z + 9*Pi^2*z - 
           24*nc*Pi^2*z - 72*nc^2*Pi^2*z + 63*nc^4*Pi^2*z - 2646*z^2 + 
           10062*nc*z^2 + 3486*nc^2*z^2 - 7698*nc^3*z^2 + 132*nc^4*z^2 - 
           18*Pi^2*z^2 - 144*nc*Pi^2*z^2 + 144*nc^2*Pi^2*z^2 - 
           126*nc^4*Pi^2*z^2 + 1323*z^3 - 5466*nc*z^3 - 3458*nc^2*z^3 + 
           4602*nc^3*z^3 + 1451*nc^4*z^3 + 9*Pi^2*z^3 - 24*nc*Pi^2*z^3 - 
           72*nc^2*Pi^2*z^3 + 63*nc^4*Pi^2*z^3 + 534*nc*z^4 - 546*nc^3*z^4 + 
           96*nc*Pi^2*z^4 + 2592*nc^2*z*Zeta[3] + 1296*nc^4*z*Zeta[3] + 
           5616*nc^2*z^3*Zeta[3] - 1728*nc^4*z^3*Zeta[3]))/
         (3456*nc^3*(-1 + z)*z))) + 
    H[0, z]*(-(Lb^4*(-1 + nc)^2*(1 + nc)^2*(-1 - 2*nc + nc^2 - 3*z^2 + 
          2*nc*z^2 + 3*nc^2*z^2))/(256*nc^3*(-1 + z)) + 
      nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(144*nc*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(4 - 3*z + 4*z^2))/(108*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(43 - 34*z + 43*z^2))/(1296*nc*(-1 + z))) + 
      Lb^3*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 - 2*nc + nc^2 - 3*z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(128*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-16*nc^3 + 45*z + 36*nc*z - 72*nc^2*z - 
           64*nc^3*z + 27*nc^4*z - 36*z^2 + 6*nc*z^2 + 72*nc^2*z^2 + 
           6*nc^3*z^2 - 36*nc^4*z^2 + 18*z^3 - 34*nc*z^3 - 120*nc^2*z^3 + 
           66*nc^3*z^3 + 102*nc^4*z^3 - 8*nc*z^4 + 8*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + 
      Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(12 + 3*nc + 5*nc^2 + 6*nc*z - 
           3*z^2 - nc*z^2 + 8*nc^2*z^2 - 8*nc*z^3))/(192*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-416*nc^3 + 666*z - 468*nc*z - 588*nc^2*z - 
           516*nc^3*z - 1574*nc^4*z - 21*Pi^2*z + 78*nc*Pi^2*z - 
           30*nc^2*Pi^2*z - 126*nc^3*Pi^2*z + 51*nc^4*Pi^2*z - 702*z^2 + 
           1224*nc*z^2 - 636*nc^2*z^2 + 24*nc^3*z^2 + 1338*nc^4*z^2 + 
           96*nc^3*Pi^2*z^2 - 108*z^3 - 756*nc*z^3 + 2560*nc^2*z^3 - 
           1268*nc^3*z^3 - 2892*nc^4*z^3 + 33*Pi^2*z^3 - 78*nc*Pi^2*z^3 - 
           186*nc^2*Pi^2*z^3 + 30*nc^3*Pi^2*z^3 + 153*nc^4*Pi^2*z^3 + 
           2176*nc^3*z^4))/(4608*nc^3*(-1 + z)*z)) - 
      ((-1 + nc)*(1 + nc)*(-343040*nc^3 + 18720*nc^3*Pi^2 + 190755*z + 
         198150*nc*z - 1281600*nc^2*z - 2862190*nc^3*z - 718755*nc^4*z - 
         17685*Pi^2*z - 2070*nc*Pi^2*z + 24180*nc^2*Pi^2*z + 
         51990*nc^3*Pi^2*z + 20385*nc^4*Pi^2*z - 2502*Pi^4*z + 
         3816*nc*Pi^4*z - 1512*nc^2*Pi^4*z - 5328*nc^3*Pi^4*z + 
         990*nc^4*Pi^4*z - 71685*z^2 - 16440*nc*z^2 - 2824080*nc^2*z^2 - 
         533600*nc^3*z^2 - 404475*nc^4*z^2 + 23220*Pi^2*z^2 - 
         101340*nc*Pi^2*z^2 - 33690*nc^2*Pi^2*z^2 + 103380*nc^3*Pi^2*z^2 + 
         21510*nc^4*Pi^2*z^2 - 2502*Pi^4*z^2 + 1368*nc*Pi^4*z^2 - 
         1512*nc^2*Pi^4*z^2 - 1008*nc^3*Pi^4*z^2 + 990*nc^4*Pi^4*z^2 - 
         161190*z^3 - 369750*nc*z^3 + 558720*nc^2*z^3 - 1253890*nc^3*z^3 - 
         344610*nc^4*z^3 + 34965*Pi^2*z^3 - 84810*nc*Pi^2*z^3 + 
         15270*nc^2*Pi^2*z^3 - 18150*nc^3*Pi^2*z^3 + 7425*nc^4*Pi^2*z^3 - 
         306*Pi^4*z^3 - 3816*nc*Pi^4*z^3 - 4896*nc^2*Pi^4*z^3 + 
         5328*nc^3*Pi^4*z^3 + 2970*nc^4*Pi^4*z^3 + 101250*z^4 + 
         16440*nc*z^4 + 2101200*nc^2*z^4 + 876640*nc^3*z^4 - 
         658890*nc^4*z^4 - 5940*Pi^2*z^4 + 101340*nc*Pi^2*z^4 + 
         73140*nc^2*Pi^2*z^4 - 122100*nc^3*Pi^2*z^4 + 6300*nc^4*Pi^2*z^4 - 
         306*Pi^4*z^4 - 1368*nc*Pi^4*z^4 - 4896*nc^2*Pi^4*z^4 + 
         1008*nc^3*Pi^4*z^4 + 2970*nc^4*Pi^4*z^4 + 171600*nc*z^5 + 
         4116080*nc^3*z^5 + 86880*nc*Pi^2*z^5 - 33840*nc^3*Pi^2*z^5 + 
         51840*nc^3*Zeta[3] - 197640*z*Zeta[3] - 311040*nc*z*Zeta[3] + 
         348840*nc^2*z*Zeta[3] + 131760*nc^3*z*Zeta[3] + 
         123120*nc^4*z*Zeta[3] - 3240*z^2*Zeta[3] - 427680*nc*z^2*Zeta[3] + 
         523800*nc^2*z^2*Zeta[3] + 105840*nc^3*z^2*Zeta[3] - 
         84240*nc^4*z^2*Zeta[3] - 6480*z^3*Zeta[3] + 449280*nc*z^3*Zeta[3] - 
         370440*nc^2*z^3*Zeta[3] + 270000*nc^3*z^3*Zeta[3] + 
         249480*nc^4*z^3*Zeta[3] - 123120*z^4*Zeta[3] + 
         505440*nc*z^4*Zeta[3] - 545400*nc^2*z^4*Zeta[3] - 
         196560*nc^3*z^4*Zeta[3] + 456840*nc^4*z^4*Zeta[3] - 
         216000*nc*z^5*Zeta[3] - 362880*nc^3*z^5*Zeta[3]))/
       (622080*nc^3*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(-2*nc - 3*z^2 + 2*nc*z^2 + 3*nc^2*z^2))/
         (288*nc^2*(-1 + z)) + 
        Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(96*nc^2*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(3 - 52*nc + 109*nc^2 + 60*z - 60*nc^2*z - 
             97*z^2 + 68*nc*z^2 + 161*nc^2*z^2 - 16*nc*z^3))/
           (1152*nc^2*(-1 + z))) + Lb*((-5*Lzeta*(-1 + nc)^2*(1 + nc)^2*
            (1 + z^2))/(576*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*
            (-622 + 464*nc - 1590*nc^2 - 21*Pi^2 + 24*nc*Pi^2 + 
             45*nc^2*Pi^2 + 684*z - 456*nc*z + 1236*nc^2*z - 216*z^2 - 
             112*nc*z^2 - 1876*nc^2*z^2 - 21*Pi^2*z^2 - 24*nc*Pi^2*z^2 + 
             45*nc^2*Pi^2*z^2 + 104*nc*z^3))/(3456*nc^2*(-1 + z))) + 
        ((-1 + nc)*(1 + nc)*(-8820 + 5288*nc - 31500*nc^2 - 489*Pi^2 + 
           240*nc*Pi^2 + 729*nc^2*Pi^2 + 9768*z - 2592*nc*z + 19272*nc^2*z + 
           288*Pi^2*z - 252*nc^2*Pi^2*z - 6762*z^2 - 6968*nc*z^2 - 
           30918*nc^2*z^2 - 237*Pi^2*z^2 - 528*nc*Pi^2*z^2 + 
           333*nc^2*Pi^2*z^2 + 4272*nc*z^3 + 288*nc*Pi^2*z^3 - 9504*Zeta[3] + 
           864*nc*Zeta[3] + 3888*nc^2*Zeta[3] - 3888*nc^2*z*Zeta[3] - 
           9504*z^2*Zeta[3] - 864*nc*z^2*Zeta[3] + 7776*nc^2*z^2*Zeta[3]))/
         (62208*nc^2*(-1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(45 - 42*nc + 13*nc^2 - 117*z + 
           102*nc*z + 45*nc^2*z + 144*z^2 - 124*nc*z^2 + 22*nc^2*z^2 + 
           64*nc*z^3))/(1152*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(2272*nc^3 - 96*nc^3*Pi^2 + 1053*z + 16278*nc*z - 
           3158*nc^2*z + 13578*nc^3*z - 7823*nc^4*z - 54*Pi^2*z + 
           81*nc*Pi^2*z + 57*nc^2*Pi^2*z + 279*nc^3*Pi^2*z + 
           261*nc^4*Pi^2*z - 2268*z^2 - 8148*nc*z^2 + 7740*nc^2*z^2 - 
           9144*nc^3*z^2 + 7680*nc^4*z^2 - 108*Pi^2*z^2 + 486*nc*Pi^2*z^2 + 
           108*nc^2*Pi^2*z^2 - 558*nc^3*Pi^2*z^2 - 144*nc^4*Pi^2*z^2 + 
           1296*z^3 - 7422*nc*z^3 - 7398*nc^2*z^3 + 15602*nc^3*z^3 - 
           12154*nc^4*z^3 + 189*Pi^2*z^3 - 111*nc*Pi^2*z^3 + 
           75*nc^2*Pi^2*z^3 + 543*nc^3*Pi^2*z^3 + 360*nc^4*Pi^2*z^3 - 
           708*nc*z^4 - 22308*nc^3*z^4 - 456*nc*Pi^2*z^4 - 
           168*nc^3*Pi^2*z^4 - 324*z*Zeta[3] - 3240*nc*z*Zeta[3] - 
           3564*nc^2*z*Zeta[3] - 4968*nc^3*z*Zeta[3] + 864*nc^4*z*Zeta[3] + 
           3456*nc*z^2*Zeta[3] + 1296*nc^3*z^2*Zeta[3] + 2484*z^3*Zeta[3] - 
           216*nc*z^3*Zeta[3] - 8964*nc^2*z^3*Zeta[3] + 3672*nc^3*z^3*
            Zeta[3] + 2592*nc^4*z^3*Zeta[3]))/(6912*nc^3*(-1 + z)*z))) - 
    ((-1 + nc)*(1 + nc)*(871560*nc - 37372840*nc^3 + 108720*nc*Pi^2 + 
       1332240*nc^3*Pi^2 - 5616*nc*Pi^4 + 71856*nc^3*Pi^4 + 14055120*z - 
       18822600*nc*z - 37285920*nc^2*z + 47737320*nc^3*z + 1527560*nc^4*z - 
       842400*Pi^2*z + 2289060*nc*Pi^2*z + 371340*nc^2*Pi^2*z - 
       1181460*nc^3*Pi^2*z - 394140*nc^4*Pi^2*z - 42471*Pi^4*z + 
       40392*nc*Pi^4*z + 74826*nc^2*Pi^4*z - 13176*nc^3*Pi^4*z + 
       19485*nc^4*Pi^4*z - 14055120*z^2 + 19783800*nc*z^2 + 
       37285920*nc^2*z^2 - 32782040*nc^3*z^2 + 22234760*nc^4*z^2 - 
       891000*Pi^2*z^2 + 892980*nc*Pi^2*z^2 - 799380*nc^2*Pi^2*z^2 - 
       149220*nc^3*Pi^2*z^2 - 331860*nc^4*Pi^2*z^2 - 53649*Pi^4*z^2 + 
       95472*nc*Pi^4*z^2 - 9954*nc^2*Pi^4*z^2 + 54936*nc^3*Pi^4*z^2 - 
       4005*nc^4*Pi^4*z^2 - 14055120*z^3 + 16118280*nc*z^3 + 
       37285920*nc^2*z^3 + 12053080*nc^3*z^3 - 1527560*nc^4*z^3 + 
       818100*Pi^2*z^3 - 2646420*nc*Pi^2*z^3 - 389700*nc^2*Pi^2*z^3 - 
       348540*nc^3*Pi^2*z^3 + 447600*nc^4*Pi^2*z^3 - 3861*Pi^4*z^3 - 
       58968*nc*Pi^4*z^3 - 140094*nc^2*Pi^4*z^3 + 38232*nc^3*Pi^4*z^3 - 
       2925*nc^4*Pi^4*z^3 + 14055120*z^4 - 20655360*nc*z^4 - 
       37285920*nc^2*z^4 + 70154880*nc^3*z^4 - 22234760*nc^4*z^4 + 
       840780*Pi^2*z^4 - 1001700*nc*Pi^2*z^4 + 729180*nc^2*Pi^2*z^4 - 
       1183020*nc^3*Pi^2*z^4 + 385320*nc^4*Pi^2*z^4 + 9909*Pi^4*z^4 - 
       87264*nc*Pi^4*z^4 - 55314*nc^2*Pi^4*z^4 - 128088*nc^3*Pi^4*z^4 + 
       20565*nc^4*Pi^4*z^4 + 2704320*nc*z^5 - 59790400*nc^3*z^5 - 
       25920*Pi^2*z^5 + 357360*nc*Pi^2*z^5 - 51840*nc^2*Pi^2*z^5 + 
       1530000*nc^3*Pi^2*z^5 + 15984*nc*Pi^4*z^5 - 23760*nc^3*Pi^4*z^5 - 
       1658880*nc*Zeta[3] + 8657280*nc^3*Zeta[3] + 1613520*z*Zeta[3] - 
       19595520*nc*z*Zeta[3] + 4168800*nc^2*z*Zeta[3] - 
       3451680*nc^3*z*Zeta[3] - 15212880*nc^4*z*Zeta[3] + 
       473040*Pi^2*z*Zeta[3] - 453600*nc*Pi^2*z*Zeta[3] + 
       599400*nc^2*Pi^2*z*Zeta[3] + 38880*nc^3*Pi^2*z*Zeta[3] + 
       158760*nc^4*Pi^2*z*Zeta[3] + 5034960*z^2*Zeta[3] + 
       4374000*nc*z^2*Zeta[3] - 17448480*nc^2*z^2*Zeta[3] + 
       9994320*nc^3*z^2*Zeta[3] - 16482960*nc^4*z^2*Zeta[3] + 
       473040*Pi^2*z^2*Zeta[3] + 168480*nc*Pi^2*z^2*Zeta[3] + 
       599400*nc^2*Pi^2*z^2*Zeta[3] - 324000*nc^3*Pi^2*z^2*Zeta[3] + 
       158760*nc^4*Pi^2*z^2*Zeta[3] - 330480*z^3*Zeta[3] + 
       12873600*nc*z^3*Zeta[3] - 23066640*nc^2*z^3*Zeta[3] - 
       367200*nc^3*z^3*Zeta[3] + 15154560*nc^4*z^3*Zeta[3] + 
       550800*Pi^2*z^3*Zeta[3] + 453600*nc*Pi^2*z^3*Zeta[3] + 
       657720*nc^2*Pi^2*z^3*Zeta[3] - 38880*nc^3*Pi^2*z^3*Zeta[3] - 
       573480*nc^4*Pi^2*z^3*Zeta[3] - 3751920*z^4*Zeta[3] - 
       2715120*nc*z^4*Zeta[3] - 1449360*nc^2*z^4*Zeta[3] - 
       18651600*nc^3*z^4*Zeta[3] + 16424640*nc^4*z^4*Zeta[3] + 
       550800*Pi^2*z^4*Zeta[3] - 168480*nc*Pi^2*z^4*Zeta[3] + 
       657720*nc^2*Pi^2*z^4*Zeta[3] + 324000*nc^3*Pi^2*z^4*Zeta[3] - 
       573480*nc^4*Pi^2*z^4*Zeta[3] + 6721920*nc*z^5*Zeta[3] + 
       3818880*nc^3*z^5*Zeta[3] - 14813280*z*Zeta[5] + 
       19284480*nc*z*Zeta[5] + 4354560*nc^2*z*Zeta[5] - 
       7853760*nc^3*z*Zeta[5] + 10536480*nc^4*z*Zeta[5] - 
       14813280*z^2*Zeta[5] + 7464960*nc*z^2*Zeta[5] + 
       4354560*nc^2*z^2*Zeta[5] + 4432320*nc^3*z^2*Zeta[5] + 
       10536480*nc^4*z^2*Zeta[5] - 13802400*z^3*Zeta[5] - 
       19284480*nc*z^3*Zeta[5] + 5132160*nc^2*z^3*Zeta[5] + 
       7853760*nc^3*z^3*Zeta[5] + 2838240*nc^4*z^3*Zeta[5] - 
       13802400*z^4*Zeta[5] - 7464960*nc*z^4*Zeta[5] + 
       5132160*nc^2*z^4*Zeta[5] - 4432320*nc^3*z^4*Zeta[5] + 
       2838240*nc^4*z^4*Zeta[5]))/(7464960*nc^3*(-1 + z)*z*(1 + z)) + 
    PlusD[1 - z, 0]*(-(Lb^5*(-1 + nc)^3*(1 + nc)^3)/(256*nc^3) + 
      Lb^4*((77*(-1 + nc)^2*(1 + nc)^2)/(1152*nc) + 
        (Lzeta*(-1 + nc)^3*(1 + nc)^3)/(64*nc^3)) + 
      Lb^3*((-11*Lzeta*(-1 + nc)^2*(1 + nc)^2)/(96*nc) - 
        (Lzeta^2*(-1 + nc)^3*(1 + nc)^3)/(64*nc^3) - 
        ((-1 + nc)*(1 + nc)*(1608*nc^2 - 640*nc^4 - 63*Pi^2 + 54*nc^2*Pi^2 + 
           9*nc^4*Pi^2))/(6912*nc^3)) + 
      nf^2*((-25*Lb*(-1 + nc)*(1 + nc))/(648*nc) - 
        (5*Lb^2*(-1 + nc)*(1 + nc))/(216*nc) - (Lb^3*(-1 + nc)*(1 + nc))/
         (216*nc) - ((-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(2916*nc)) + 
      Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-536*nc^2 - 3*Pi^2 + 
           27*nc^2*Pi^2))/(1152*nc^3) + ((-1 + nc)*(1 + nc)*
          (-808 - 6312*nc^2 - 165*Pi^2 + 429*nc^2*Pi^2 + 756*Zeta[3] - 
           756*nc^2*Zeta[3]))/(6912*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-202 + 189*Zeta[3]))/(432*nc) - 
        ((-1 + nc)*(1 + nc)*(-97120*nc^2 + 1337360*nc^4 + 20100*nc^2*Pi^2 - 
           84420*nc^4*Pi^2 + 45*Pi^4 - 810*nc^2*Pi^4 + 3933*nc^4*Pi^4 + 
           55440*nc^2*Zeta[3] - 625680*nc^4*Zeta[3]))/(414720*nc^3)) + 
      nf*((-7*Lb^4*(-1 + nc)^2*(1 + nc)^2)/(576*nc^2) + 
        Lb^3*((Lzeta*(-1 + nc)^2*(1 + nc)^2)/(48*nc^2) + 
          ((-1 + nc)*(1 + nc)*(15 + 7*nc^2))/(432*nc^2)) + 
        Lb^2*((5*Lzeta*(-1 + nc)^2*(1 + nc)^2)/(72*nc^2) - 
          ((-1 + nc)*(1 + nc)*(-2 - 1154*nc^2 - 15*Pi^2 + 39*nc^2*Pi^2))/
           (3456*nc^2)) - ((-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 - 
           2520*Pi^2 + 14880*nc^2*Pi^2 - 648*Pi^4 + 108*nc^2*Pi^4 - 
           123120*Zeta[3] + 367200*nc^2*Zeta[3]))/(933120*nc^2) + 
        Lb*((7*Lzeta*(-1 + nc)^2*(1 + nc)^2)/(108*nc^2) - 
          ((-1 + nc)*(1 + nc)*(1813 - 10017*nc^2 - 75*Pi^2 + 315*nc^2*Pi^2 - 
             1548*Zeta[3] + 1548*nc^2*Zeta[3]))/(10368*nc^2))) + 
      ((-1 + nc)*(1 + nc)*(-1485145*nc^2 - 9090*Pi^2 + 57030*nc^2*Pi^2 + 
         2079*nc^2*Pi^4 + 1664280*nc^2*Zeta[3] + 8505*Pi^2*Zeta[3] - 
         44145*nc^2*Pi^2*Zeta[3] - 699840*nc^2*Zeta[5]))/(466560*nc)) + 
    delta[1 - z]*(-(Lb^6*(-1 + nc)^3*(1 + nc)^3)/(3072*nc^3) + 
      Lb^5*((11*(-1 + nc)^2*(1 + nc)^2)/(1152*nc) + 
        (Lzeta*(-1 + nc)^3*(1 + nc)^3)/(512*nc^3)) + 
      Lb^4*((-77*Lzeta*(-1 + nc)^2*(1 + nc)^2)/(2304*nc) - 
        (Lzeta^2*(-1 + nc)^3*(1 + nc)^3)/(256*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-536*nc^2 - 432*nc^4 + 45*Pi^2 - 66*nc^2*Pi^2 + 
           21*nc^4*Pi^2))/(18432*nc^3)) + 
      Lb^3*((11*Lzeta^2*(-1 + nc)^2*(1 + nc)^2)/(384*nc) + 
        (Lzeta^3*(-1 + nc)^3*(1 + nc)^3)/(384*nc^3) + 
        (Lzeta*(-1 + nc)*(1 + nc)*(1608*nc^2 - 640*nc^4 - 63*Pi^2 + 
           54*nc^2*Pi^2 + 9*nc^4*Pi^2))/(13824*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-890*nc^4 + 33*nc^2*Pi^2 - 108*Zeta[3] + 
           216*nc^2*Zeta[3] - 108*nc^4*Zeta[3]))/(2592*nc^3)) + 
      Lb^2*(-(Lzeta^2*(-1 + nc)^2*(1 + nc)^2*(-536*nc^2 - 3*Pi^2 + 
            27*nc^2*Pi^2))/(4608*nc^3) - (Lzeta*(-1 + nc)*(1 + nc)*
          (-808 - 6312*nc^2 - 165*Pi^2 + 429*nc^2*Pi^2 + 756*Zeta[3] - 
           756*nc^2*Zeta[3]))/(13824*nc) + ((-1 + nc)*(1 + nc)*
          (97120*nc^2 - 1337360*nc^4 + 108540*nc^2*Pi^2 - 102300*nc^4*Pi^2 + 
           675*Pi^4 - 6390*nc^2*Pi^4 + 2547*nc^4*Pi^4 - 55440*nc^2*Zeta[3] + 
           625680*nc^4*Zeta[3]))/(1658880*nc^3)) + 
      Lb*(-(Lzeta^2*(-1 + nc)^2*(1 + nc)^2*(-202 + 189*Zeta[3]))/(1728*nc) + 
        (Lzeta*(-1 + nc)*(1 + nc)*(-97120*nc^2 + 1337360*nc^4 + 
           20100*nc^2*Pi^2 - 84420*nc^4*Pi^2 + 45*Pi^4 - 810*nc^2*Pi^4 + 
           3933*nc^4*Pi^4 + 55440*nc^2*Zeta[3] - 625680*nc^4*Zeta[3]))/
         (829440*nc^3) + ((-1 + nc)*(1 + nc)*(16160*Pi^2 - 51760*nc^2*Pi^2 - 
           165*Pi^4 + 2871*nc^2*Pi^4 - 87120*nc^2*Zeta[3] - 
           15120*Pi^2*Zeta[3] + 15120*nc^2*Pi^2*Zeta[3]))/(207360*nc)) + 
      nf^2*(-(Lb^4*(-1 + nc)*(1 + nc))/(576*nc) + 
        Lb^3*((-5*(-1 + nc)*(1 + nc))/(648*nc) + (Lzeta*(-1 + nc)*(1 + nc))/
           (432*nc)) + Lb^2*((5*Lzeta*(-1 + nc)*(1 + nc))/(432*nc) - 
          ((-1 + nc)*(1 + nc)*(25 + 3*Pi^2))/(2592*nc)) + 
        (Lzeta*(-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(5832*nc) - 
        ((-1 + nc)*(1 + nc)*(640 + 13770*Pi^2 + 297*Pi^4 + 37800*Zeta[3]))/
         (4199040*nc) + Lb*((25*Lzeta*(-1 + nc)*(1 + nc))/(1296*nc) - 
          ((-1 + nc)*(1 + nc)*(5*Pi^2 + 18*Zeta[3]))/(1296*nc))) - 
      (Lzeta*(-1 + nc)*(1 + nc)*(-1485145*nc^2 - 9090*Pi^2 + 
         57030*nc^2*Pi^2 + 2079*nc^2*Pi^4 + 1664280*nc^2*Zeta[3] + 
         8505*Pi^2*Zeta[3] - 44145*nc^2*Pi^2*Zeta[3] - 699840*nc^2*Zeta[5]))/
       (933120*nc) - ((-1 + nc)*(1 + nc)*(-2918691440*nc^4 - 
         18355680*nc^2*Pi^2 + 518123760*nc^4*Pi^2 + 2279340*nc^2*Pi^4 - 
         13313916*nc^4*Pi^4 + 2835*Pi^6 - 73710*nc^2*Pi^6 + 
         959643*nc^4*Pi^6 + 4570231680*nc^4*Zeta[3] + 10478160*nc^2*Pi^2*
          Zeta[3] - 160166160*nc^4*Pi^2*Zeta[3] - 757693440*nc^4*Zeta[3]^2 - 
         1472929920*nc^4*Zeta[5]))/(1881169920*nc^3) + 
      nf*(-(Lb^5*(-1 + nc)^2*(1 + nc)^2)/(576*nc^2) + 
        Lb^4*((7*Lzeta*(-1 + nc)^2*(1 + nc)^2)/(1152*nc^2) + 
          ((-1 + nc)*(1 + nc)*(5 + 17*nc^2))/(1152*nc^2)) + 
        Lb^3*(-(Lzeta^2*(-1 + nc)^2*(1 + nc)^2)/(192*nc^2) - 
          (Lzeta*(-1 + nc)*(1 + nc)*(15 + 7*nc^2))/(864*nc^2) + 
          ((-1 + nc)*(1 + nc)*(-27 + 605*nc^2 - 12*Pi^2))/(5184*nc^2)) + 
        (Lzeta*(-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 - 2520*Pi^2 + 
           14880*nc^2*Pi^2 - 648*Pi^4 + 108*nc^2*Pi^4 - 123120*Zeta[3] + 
           367200*nc^2*Zeta[3]))/(1866240*nc^2) + 
        Lb^2*((-5*Lzeta^2*(-1 + nc)^2*(1 + nc)^2)/(288*nc^2) + 
          (Lzeta*(-1 + nc)*(1 + nc)*(-2 - 1154*nc^2 - 15*Pi^2 + 
             39*nc^2*Pi^2))/(6912*nc^2) + ((-1 + nc)*(1 + nc)*
            (-1813 + 10017*nc^2 - 405*Pi^2 + 693*nc^2*Pi^2 + 1548*Zeta[3] - 
             1548*nc^2*Zeta[3]))/(41472*nc^2)) + 
        Lb*((-7*Lzeta^2*(-1 + nc)^2*(1 + nc)^2)/(432*nc^2) - 
          ((-1 + nc)*(1 + nc)*(1390*Pi^2 - 7170*nc^2*Pi^2 - 15*Pi^4 + 
             261*nc^2*Pi^4 - 15840*nc^2*Zeta[3]))/(103680*nc^2) + 
          (Lzeta*(-1 + nc)*(1 + nc)*(1813 - 10017*nc^2 - 75*Pi^2 + 
             315*nc^2*Pi^2 - 1548*Zeta[3] + 1548*nc^2*Zeta[3]))/
           (20736*nc^2)) - ((-1 + nc)*(1 + nc)*(-5768145 + 14023445*nc^2 + 
           378405*Pi^2 - 2614305*nc^2*Pi^2 + 6237*Pi^4 + 16227*nc^2*Pi^4 + 
           2825280*Zeta[3] - 16031520*nc^2*Zeta[3] - 325620*Pi^2*Zeta[3] + 
           228420*nc^2*Pi^2*Zeta[3] + 1632960*Zeta[5] + 6415200*nc^2*
            Zeta[5]))/(33592320*nc^2)))
 
TMDPDF[q, Q2, 0] = 0
 
TMDPDF[q, Q2, 1] = 0
 
TMDPDF[q, Q2, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(13 - 5*z + 22*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
       6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 9*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(21 - 30*z + 32*z^2))/(144*nc))*H[0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
TMDPDF[q, Q2, 3] = (Lb^4*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
     (768*nc^2*z) + Lb^3*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
         (4 + 7*z + 4*z^2))/(384*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(88 - 264*nc^2 + z + 179*nc^2*z - 8*Pi^2*z + 
         16*nc^2*Pi^2*z + 35*z^2 - 215*nc^2*z^2 - 8*Pi^2*z^2 + 
         16*nc^2*Pi^2*z^2 - 124*z^3 + 300*nc^2*z^3))/(2304*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(24 + 4*nc^2 + 48*z - 7*nc^2*z + 
       24*z^2 + 4*nc^2*z^2)*H[-1, -1, z])/(864*nc^2*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(-3 + 7*nc^2 - 3*z + 10*nc^2*z - 
          3*z^2 + 7*nc^2*z^2))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(202 - 9164*nc^2 - 750*Pi^2 + 
         30*nc^2*Pi^2 - 10694*z + 1888*nc^2*z - 1083*Pi^2*z + 
         525*nc^2*Pi^2*z + 724*z^2 - 13268*nc^2*z^2 - 750*Pi^2*z^2 + 
         30*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(1 - z + z^2))/(72*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2 - z + 2*z^2))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-35 + 175*nc^2 + 19*z + 
           19*nc^2*z - 53*z^2 + 211*nc^2*z^2))/(288*nc^2*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-361 - 565*nc^2 - 576*Pi^2 + 96*nc^2*Pi^2 + 3995*z - 3277*nc^2*z - 
         684*Pi^2*z + 168*nc^2*Pi^2*z - 406*z^2 + 38*nc^2*z^2 - 
         576*Pi^2*z^2 + 96*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38 - 79*z + 38*z^2))/(2592*nc*z)))*
     H[1, 1, z] + ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*
        (4 - 7*z + 4*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*
        (232 - 38*nc^2 + 176*z - 13*nc^2*z + 232*z^2 + 16*nc^2*z^2))/
       (432*nc^2*z))*H[-1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(32 + 12*nc^2 - 20*z - 21*nc^2*z + 
         32*z^2 + 12*nc^2*z^2))/(96*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(464 + 126*nc^2 + 130*z - 45*nc^2*z + 
         18*Pi^2*z - 9*nc^2*Pi^2*z + 464*z^2 + 180*nc^2*z^2))/(864*nc^2*z))*
     H[-1, 0, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(2 + z + 2*z^2))/
       (6*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(232 - 202*z - 18*Pi^2*z + 
         9*nc^2*Pi^2*z + 232*z^2))/(432*nc^2*z))*H[-1, 0, 1, z] + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*H[0, -1, -1, z])/
     (144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(6 + 6*nc^2 - 18*z - 15*nc^2*z + 16*z^2 + 
         12*nc^2*z^2))/(48*nc^2) - ((-1 + nc)*(1 + nc)*
        (396 + 477*nc^2 - 12*nc^2*Pi^2 + 792*z - 105*nc^2*z + 
         12*nc^2*Pi^2*z + 464*z^2 + 428*nc^2*z^2))/(864*nc^2))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*H[0, 0, -1, z])/
     (72*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-7 - 9*nc^2 - 7*z + 23*nc^2*z))/
       (128*nc^2) - ((-1 + nc)*(1 + nc)*(-3834 + 4846*nc^2 + 255*Pi^2 + 
         57*nc^2*Pi^2 - 5178*z - 302*nc^2*z + 255*Pi^2*z + 57*nc^2*Pi^2*z - 
         1456*z^2 + 5704*nc^2*z^2))/(6912*nc^2) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        ((-1 + nc)*(1 + nc)*(-49 - 49*z + 24*z^2))/(864*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(64*nc^2) - 
        ((-1 + nc)*(1 + nc)*(15 - 163*nc^2 + 3*z + 17*nc^2*z + 16*z^2 + 
           80*nc^2*z^2))/(384*nc^2)))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/(32*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(-3 + 53*nc^2 + 93*z + 29*nc^2*z + 24*z^2 + 
         32*nc^2*z^2))/(192*nc^2) + ((-1 + nc)*(1 + nc)*
        (201 - 259*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 1257*z - 889*nc^2*z - 
         108*Pi^2*z + 48*nc^2*Pi^2*z + 616*z^2 + 304*nc^2*z^2))/(1728*nc^2) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(216*nc)))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(32*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(8*nc^2 - 3*z + 21*nc^2*z - 21*z^2 + 
         33*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(156*nc^2 + 375*z + 327*nc^2*z + 81*Pi^2*z - 
         30*nc^2*Pi^2*z - 411*z^2 + 564*nc^2*z^2 + 81*Pi^2*z^2 - 
         30*nc^2*Pi^2*z^2 - 68*z^3 + 440*nc^2*z^3))/(864*nc^2*z))*
     H[0, 1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 
         21*z^2 + 19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-232*nc^2 + 372*z - 376*nc^2*z - 216*Pi^2*z + 
         48*nc^2*Pi^2*z + 561*z^2 - 799*nc^2*z^2 - 216*Pi^2*z^2 + 
         48*nc^2*Pi^2*z^2 - 184*z^3 + 264*nc^2*z^3))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(432*nc)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(1 + 2*nc^2 - 5*z + 8*nc^2*z + z^2 + 
         2*nc^2*z^2))/(24*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1 + 746*nc^2 - 392*z - 28*nc^2*z - 26*z^2 + 773*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4 + 8*nc^2 + 2*z + 5*nc^2*z - 4*z^2 + 
         8*nc^2*z^2))/(96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-20 + 100*nc^2 + 121*z - 245*nc^2*z - 20*z^2 + 154*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(36*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 + 3*z + 4*nc^2*z + 4*nc^2*z^2))/
       (32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8 + 912*nc^2 + 1937*z - 
         597*nc^2*z + 8*z^2 + 1020*nc^2*z^2))/(1728*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(4 - 7*z + 4*z^2)*
      H[-1, -1, -1, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 29*z - 7*nc^2*z + 8*z^2 + 
       4*nc^2*z^2)*H[-1, -1, 0, 0, z])/(48*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(16 + 17*z + 16*z^2)*H[-1, -1, 0, 1, z])/
     (72*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(4*nc^2 - 9*z - 7*nc^2*z + 
       4*nc^2*z^2)*H[-1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 4*nc^2 - 32*z - 7*nc^2*z + 8*z^2 + 
       4*nc^2*z^2)*H[-1, 0, 0, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + z + 8*z^2)*H[-1, 0, 0, 1, z])/
     (48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 0, z])/(8*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(2 + z + 2*z^2)*H[-1, 0, 1, 1, z])/
     (18*nc^2*z) + ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/
       (8*nc^2) + ((-1 + nc)*(1 + nc)*(nc^2 - 2*z)*z)/(6*nc^2))*
     H[0, -1, -1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(4 + 3*nc^2)*(-1 + z))/
       (16*nc^2) + ((-1 + nc)*(1 + nc)*(87 + 18*nc^2 - 99*z - 54*nc^2*z + 
         88*z^2 + 24*nc^2*z^2))/(144*nc^2))*H[0, -1, 0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(27 + z + 16*z^2)*H[0, -1, 0, 1, z])/(24*nc^2) + 
    ((Lb*(-1 + nc)*(1 + nc)*(-2 - 3*nc^2 + 2*z + nc^2*z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(39 + 12*nc^2 - 15*z - 21*nc^2*z + 32*z^2 + 
         20*nc^2*z^2))/(72*nc^2))*H[0, 0, -1, 0, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(3 - 7*nc^2 - 5*z + 13*nc^2*z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6 - 194*nc^2 + 15*z - 65*nc^2*z + 52*z^2 + 
         92*nc^2*z^2))/(576*nc^2))*H[0, 0, 0, 0, z] + 
    ((5*Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(66 + 20*nc^2 + 69*z + 8*nc^2*z + 72*z^2 + 
         8*nc^2*z^2))/(288*nc^2))*H[0, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + nc^2 - z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-60 - 30*nc^2 + 9*z - 6*nc^2*z - 5*z^2 + 
         35*nc^2*z^2 - 92*z^3 + 20*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 0, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) + 
      ((-1 + nc)*(1 + nc)*(25*nc^2 + 45*z + 13*nc^2*z + 16*z^2 + 
         12*nc^2*z^2))/(288*nc^2))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(72*nc^2 + 6*z + 117*nc^2*z - 9*z^2 + 
         150*nc^2*z^2 - 7*z^3 + 131*nc^2*z^3 + 44*z^4 + 8*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 + 
      ((-1 + nc)*(1 + nc)*(-8*nc^2 - 35*z + 5*nc^2*z - 22*z^2 - nc^2*z^2 - 
         32*z^3 + 16*nc^2*z^3))/(96*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-69 + 81*nc^2 - 45*z + 138*nc^2*z - 192*z^2 + 
         167*nc^2*z^2 - 180*z^3 + 92*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 1, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc^2 + 9*z - nc^2*z + 2*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(36*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-76 + 84*nc^2 + 11*z + 129*nc^2*z - 
       76*z^2 + 84*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(44 + 36*nc^2 + 149*z - 54*nc^2*z + 44*z^2 + 
       36*nc^2*z^2)*H[1, 0, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-88 + 64*nc^2 - z + 49*nc^2*z - 88*z^2 + 
       64*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-28 + 60*nc^2 - 112*z + 69*nc^2*z - 
       28*z^2 + 60*nc^2*z^2)*H[1, 1, 0, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-76 + 20*nc^2 - 106*z + 35*nc^2*z - 
       76*z^2 + 20*nc^2*z^2)*H[1, 1, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-160 + 32*nc^2 - 199*z + 56*nc^2*z - 
       160*z^2 + 32*nc^2*z^2)*H[1, 1, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 0, 1, 0, z])/(16*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*H[-1, 0, 1, 0, 0, z])/(8*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*H[-1, 0, 1, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, -1, -1, 0, z])/
     (12*nc^2) - ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, 0, 1, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 1, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, 0, -1, -1, 0, z])/(3*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 - 8*nc^2 + 13*z + 4*nc^2*z)*H[0, 0, -1, 0, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, 0, -1, 0, 1, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(-1 - 6*nc^2 + 5*z + 2*nc^2*z)*
      H[0, 0, 0, -1, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(2 - 3*nc^2 - 2*z + 5*nc^2*z)*H[0, 0, 0, 0, 0, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(7 + 3*nc^2 + 11*z + 3*nc^2*z)*
      H[0, 0, 0, 0, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 - nc^2 + z + 5*nc^2*z)*H[0, 0, 0, 1, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 2*nc^2)*(1 + z)*
      H[0, 0, 0, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(6 - 9*nc^2 - 6*z + 11*nc^2*z)*H[0, 0, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2 - z + nc^2*z)*
      H[0, 0, 1, 0, 1, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(11 - 9*nc^2 - 9*z + 3*nc^2*z)*H[0, 0, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 1, 0, -1, 0, z])/(6*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-3 + 19*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(-19 + 4*nc^2)*(1 + z)*
      H[0, 1, 0, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*
      (1 + z)*H[0, 1, 0, 1, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-14 + 11*nc^2)*(1 + z)*H[0, 1, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 5*nc^2)*(1 + z)*
      H[0, 1, 1, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-31 + 8*nc^2)*
      (1 + z)*H[0, 1, 1, 1, 0, z])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) + 
    H[0, -1, z]*((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z))/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(-27*Pi^2 - Pi^2*z + 2*nc^2*Pi^2*z - 
         20*Pi^2*z^2 - 12*Zeta[3] + 6*nc^2*Zeta[3] + 12*z*Zeta[3] - 
         6*nc^2*z*Zeta[3]))/(144*nc^2)) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(122*nc^2 + 156*z - 17*nc^2*z + 
         176*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (-453*nc^2 + 24*Pi^2 + 8*nc^2*Pi^2 - 454*z + 152*nc^2*z + 12*Pi^2*z - 
         14*nc^2*Pi^2*z - 414*nc^2*z^2 + 24*Pi^2*z^2 + 8*nc^2*Pi^2*z^2 - 
         216*z*Zeta[3] + 108*nc^2*z*Zeta[3]))/(864*nc^2*z)) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68 + 156*nc^2 + 121*z + 69*nc^2*z - 104*z^2 + 264*nc^2*z^2))/
       (1152*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-122 + 22*nc^2 - 16*Pi^2 + 733*z - 585*nc^2*z - 28*Pi^2*z - 89*z^2 + 
         91*nc^2*z^2 - 16*Pi^2*z^2))/(576*nc^2*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(32 - 67*z + 50*z^2))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75 + 6*Pi^2 - 19*z - 3*Pi^2*z - 
           75*z^2 + 6*Pi^2*z^2))/(1296*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(23397 + 14267*nc^2 + 2736*Pi^2 + 
         3840*nc^2*Pi^2 - 178911*z + 51299*nc^2*z + 4950*Pi^2*z - 
         606*nc^2*Pi^2*z + 21264*z^2 + 9776*nc^2*z^2 + 2736*Pi^2*z^2 + 
         3840*nc^2*Pi^2*z^2 + 29376*Zeta[3] + 16416*z*Zeta[3] - 
         17496*nc^2*z*Zeta[3] + 29376*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + z + 7*nc^2*z))/
       (192*nc^2) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(137 + 6*Pi^2 + 38*z + 6*Pi^2*z + 18*z^2))/
         (1296*nc)) + Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (32*nc^2) - ((-1 + nc)*(1 + nc)*(15 - 151*nc^2 + 27*z + 5*nc^2*z - 
           72*z^2 + 72*nc^2*z^2))/(768*nc^2)) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(384*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-999 + 1619*nc^2 + 150*Pi^2 + 42*nc^2*Pi^2 - 
           1839*z - 421*nc^2*z + 54*Pi^2*z + 42*nc^2*Pi^2*z + 664*z^2 + 
           2136*nc^2*z^2))/(2304*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(49050 + 101998*nc^2 + 3357*Pi^2 - 645*nc^2*Pi^2 + 
         15564*z + 121868*nc^2*z + 6066*Pi^2*z - 1722*nc^2*Pi^2*z - 
         21758*z^2 + 143086*nc^2*z^2 + 5277*Pi^2*z^2 - 933*nc^2*Pi^2*z^2 + 
         11728*z^3 + 123216*nc^2*z^3 + 2136*Pi^2*z^3 + 360*nc^2*Pi^2*z^3 - 
         37152*Zeta[3] - 19008*nc^2*Zeta[3] - 29376*z*Zeta[3] - 
         38016*nc^2*z*Zeta[3] + 7776*z^2*Zeta[3] - 19008*nc^2*z^2*Zeta[3]))/
       (41472*nc^2*(1 + z))) + H[-1, z]*
     ((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 4*nc^2 + 12*z - 7*nc^2*z - 
         48*z^2 + 4*nc^2*z^2))/(576*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(3480*Pi^2 - 190*nc^2*Pi^2 - 1140*Pi^2*z - 
         65*nc^2*Pi^2*z + 18*Pi^4*z - 9*nc^2*Pi^4*z + 3480*Pi^2*z^2 + 
         80*nc^2*Pi^2*z^2 - 1440*Zeta[3] - 720*nc^2*Zeta[3] - 
         3960*z*Zeta[3] + 1260*nc^2*z*Zeta[3] - 1440*z^2*Zeta[3] - 
         720*nc^2*z^2*Zeta[3]))/(25920*nc^2*z)) + 
    Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(13 - 5*z + 22*z^2))/
       (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(992 - 8056*nc^2 - 12*Pi^2 + 
         108*nc^2*Pi^2 - 2004*z + 12876*nc^2*z + 117*Pi^2*z + 
         147*nc^2*Pi^2*z + 2940*z^2 - 18348*nc^2*z^2 - 117*Pi^2*z^2 + 
         381*nc^2*Pi^2*z^2 - 1928*z^3 + 13528*nc^2*z^3 - 180*Pi^2*z^3 + 
         276*nc^2*Pi^2*z^3 + 432*z*Zeta[3] - 2160*nc^2*z*Zeta[3] + 
         432*z^2*Zeta[3] + 3024*nc^2*z^2*Zeta[3]))/(13824*nc^2*z)) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 
         2*z^3))/(288*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-136 + 12*Pi^2 - 
         168*z - 33*Pi^2*z + 240*z^2 + 12*Pi^2*z^2 + 64*z^3 + 6*Pi^2*z^3 - 
         54*z*Zeta[3] - 54*z^2*Zeta[3]))/(2592*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-21160 + 540*Pi^2 + 74940*z + 1920*Pi^2*z + 
         81*Pi^4*z - 85200*z^2 + 300*Pi^2*z^2 + 81*Pi^4*z^2 + 31420*z^3 + 
         1170*Pi^2*z^3 + 6480*Zeta[3] - 7020*z*Zeta[3] + 12420*z^2*Zeta[3] - 
         9720*z^3*Zeta[3]))/(233280*nc*z)) + 
    Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
         6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(3456*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-180 - 90700*nc^2 - 50*Pi^2 + 3730*nc^2*Pi^2 - 
         151245*z + 109505*nc^2*z + 4800*Pi^2*z - 4760*nc^2*Pi^2*z - 
         102*Pi^4*z + 402*nc^2*Pi^4*z + 140865*z^2 - 166685*nc^2*z^2 + 
         3840*Pi^2*z^2 + 2140*nc^2*Pi^2*z^2 - 222*Pi^4*z^2 + 
         450*nc^2*Pi^4*z^2 + 10560*z^3 + 147880*nc^2*z^3 - 1360*Pi^2*z^3 - 
         20*nc^2*Pi^2*z^3 - 1440*Zeta[3] + 17280*nc^2*Zeta[3] - 
         19440*z*Zeta[3] + 7920*nc^2*z*Zeta[3] - 7560*z^2*Zeta[3] + 
         25200*nc^2*z^2*Zeta[3] - 25200*z^3*Zeta[3] - 15120*nc^2*z^3*
          Zeta[3]))/(34560*nc^2*z)) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 3*z + 8*nc^2*z - 3*z^2 + 
         20*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-104*nc^2 + 144*z - 158*nc^2*z - 24*Pi^2*z + 
         399*z^2 - 413*nc^2*z^2 - 24*Pi^2*z^2 - 132*z^3 + 222*nc^2*z^3))/
       (576*nc^2*z) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-5 - 2*z + 6*z^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(100 - 26*z + 57*z^2))/(1296*nc)) + 
      ((-1 + nc)*(1 + nc)*(2512*nc^2 + 144*nc^2*Pi^2 - 4308*z + 596*nc^2*z - 
         72*Pi^2*z + 540*nc^2*Pi^2*z - 22785*z^2 + 8585*nc^2*z^2 + 
         162*Pi^2*z^2 + 756*nc^2*Pi^2*z^2 - 15595*z^3 + 9619*nc^2*z^3 - 
         198*Pi^2*z^3 + 684*nc^2*Pi^2*z^3 + 2882*z^4 - 882*nc^2*z^4 - 
         216*Pi^2*z^4 + 216*nc^2*Pi^2*z^4 + 3456*z*Zeta[3] - 
         1944*nc^2*z*Zeta[3] + 6912*z^2*Zeta[3] - 3888*nc^2*z^2*Zeta[3] + 
         3456*z^3*Zeta[3] - 1944*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    H[0, z]*(-(Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(128*nc^2) + 
      Lb^3*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(64*nc^2) + 
        ((-1 + nc)*(1 + nc)*(8*nc^2 - 18*z + 40*nc^2*z - 21*z^2 + 
           37*nc^2*z^2 - 4*z^3 + 4*nc^2*z^3))/(576*nc^2*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(3 + 9*z + 8*z^2))/(192*nc^2) - 
        ((-1 + nc)*(1 + nc)*(208*nc^2 + 234*z + 466*nc^2*z - 39*Pi^2*z + 
           63*nc^2*Pi^2*z - 378*z^2 + 454*nc^2*z^2 - 39*Pi^2*z^2 + 
           15*nc^2*Pi^2*z^2 + 1088*nc^2*z^3))/(2304*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(171520*nc^2 - 9360*nc^2*Pi^2 - 99075*z + 
         1602615*nc^2*z + 1035*Pi^2*z - 35355*nc^2*Pi^2*z - 1908*Pi^4*z + 
         2664*nc^2*Pi^4*z - 90855*z^2 + 1869415*nc^2*z^2 + 51705*Pi^2*z^2 - 
         87045*nc^2*Pi^2*z^2 - 2592*Pi^4*z^2 + 3168*nc^2*Pi^4*z^2 + 
         94020*z^3 + 2496360*nc^2*z^3 + 94110*Pi^2*z^3 - 
         77970*nc^2*Pi^2*z^3 - 684*Pi^4*z^3 + 504*nc^2*Pi^4*z^3 + 85800*z^4 + 
         2058040*nc^2*z^4 + 43440*Pi^2*z^4 - 16920*nc^2*Pi^2*z^4 - 
         25920*nc^2*Zeta[3] + 155520*z*Zeta[3] - 91800*nc^2*z*Zeta[3] + 
         369360*z^2*Zeta[3] - 144720*nc^2*z^2*Zeta[3] + 144720*z^3*Zeta[3] - 
         279720*nc^2*z^3*Zeta[3] - 108000*z^4*Zeta[3] - 
         181440*nc^2*z^4*Zeta[3]))/(311040*nc^2*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(58 + 3*Pi^2 + z + 3*Pi^2*z - 13*z^2))/
         (432*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(-661 - 30*Pi^2 - 337*z - 30*Pi^2*z + 534*z^2 + 
           36*Pi^2*z^2 - 108*Zeta[3] - 108*z*Zeta[3]))/(7776*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(21 - 30*z + 32*z^2))/(576*nc^2) + 
        ((-1 + nc)*(1 + nc)*(2272*nc^2 - 96*nc^2*Pi^2 + 16278*z + 
           15850*nc^2*z + 81*Pi^2*z + 183*nc^2*Pi^2*z + 8130*z^2 + 
           6706*nc^2*z^2 + 567*Pi^2*z^2 - 375*nc^2*Pi^2*z^2 + 708*z^3 + 
           22308*nc^2*z^3 + 456*Pi^2*z^3 + 168*nc^2*Pi^2*z^3 - 
           3240*z*Zeta[3] - 4968*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] - 
           3672*nc^2*z^2*Zeta[3]))/(6912*nc^2*z))) + 
    ((-1 + nc)*(1 + nc)*(217890 - 9343210*nc^2 + 27180*Pi^2 + 
       333060*nc^2*Pi^2 - 1404*Pi^4 + 17964*nc^2*Pi^4 - 4487760*z + 
       2591120*nc^2*z + 599445*Pi^2*z + 37695*nc^2*Pi^2*z + 8694*Pi^4*z + 
       14670*nc^2*Pi^4*z + 458190*z^2 - 5604390*nc^2*z^2 + 822690*Pi^2*z^2 + 
       390*nc^2*Pi^2*z^2 + 32562*Pi^4*z^2 + 28404*nc^2*Pi^4*z^2 + 
       4487760*z^3 - 2591120*nc^2*z^3 + 161085*Pi^2*z^3 - 
       86745*nc^2*Pi^2*z^3 + 17820*Pi^4*z^3 + 37962*nc^2*Pi^4*z^3 - 
       676080*z^4 + 14947600*nc^2*z^4 - 89340*Pi^2*z^4 - 
       382500*nc^2*Pi^2*z^4 - 3996*Pi^4*z^4 + 5940*nc^2*Pi^4*z^4 - 
       414720*Zeta[3] + 2164320*nc^2*Zeta[3] - 5313600*z*Zeta[3] + 
       1301400*nc^2*z*Zeta[3] - 113400*Pi^2*z*Zeta[3] + 
       9720*nc^2*Pi^2*z*Zeta[3] - 4220100*z^2*Zeta[3] + 
       3799980*nc^2*z^2*Zeta[3] - 71280*Pi^2*z^2*Zeta[3] - 
       71280*nc^2*Pi^2*z^2*Zeta[3] - 1001700*z^3*Zeta[3] + 
       3708180*nc^2*z^3*Zeta[3] + 42120*Pi^2*z^3*Zeta[3] - 
       81000*nc^2*Pi^2*z^3*Zeta[3] - 1680480*z^4*Zeta[3] - 
       954720*nc^2*z^4*Zeta[3] + 4821120*z*Zeta[5] - 1963440*nc^2*z*Zeta[5] + 
       6687360*z^2*Zeta[5] - 855360*nc^2*z^2*Zeta[5] + 1866240*z^3*Zeta[5] + 
       1108080*nc^2*z^3*Zeta[5]))/(1866240*nc^2*z*(1 + z))
 
TMDPDF[q, Q2bar, 0] = 0
 
TMDPDF[q, Q2bar, 1] = 0
 
TMDPDF[q, Q2bar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(13 - 5*z + 22*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
       6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 9*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(21 - 30*z + 32*z^2))/(144*nc))*H[0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
TMDPDF[q, Q2bar, 3] = (Lb^4*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
      (4 + 7*z + 4*z^2))/(768*nc^2*z) + 
    Lb^3*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (384*nc^2*z) - ((-1 + nc)*(1 + nc)*(88 - 264*nc^2 + z + 179*nc^2*z - 
         8*Pi^2*z + 16*nc^2*Pi^2*z + 35*z^2 - 215*nc^2*z^2 - 8*Pi^2*z^2 + 
         16*nc^2*Pi^2*z^2 - 124*z^3 + 300*nc^2*z^3))/(2304*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-24 + 16*nc^2 - 48*z + 17*nc^2*z - 
       24*z^2 + 16*nc^2*z^2)*H[-1, -1, z])/(864*nc^2*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(-3 + 7*nc^2 - 3*z + 10*nc^2*z - 
          3*z^2 + 7*nc^2*z^2))/(96*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-202 + 9164*nc^2 - 1170*Pi^2 + 
         450*nc^2*Pi^2 - 11338*z + 3620*nc^2*z - 765*Pi^2*z - 
         63*nc^2*Pi^2*z - 724*z^2 + 13268*nc^2*z^2 - 1170*Pi^2*z^2 + 
         450*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(1 - z + z^2))/(72*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2 - z + 2*z^2))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-35 + 175*nc^2 + 19*z + 
           19*nc^2*z - 53*z^2 + 211*nc^2*z^2))/(288*nc^2*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (361 + 565*nc^2 - 768*Pi^2 + 240*nc^2*Pi^2 + 9109*z + nc^2*z - 
         372*Pi^2*z + 96*nc^2*Pi^2*z + 406*z^2 - 38*nc^2*z^2 - 768*Pi^2*z^2 + 
         240*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38 - 79*z + 38*z^2))/(2592*nc*z)))*
     H[1, 1, z] + (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*
         (4 - 7*z + 4*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*
        (-232 + 78*nc^2 - 176*z + 75*nc^2*z - 232*z^2 + 132*nc^2*z^2))/
       (432*nc^2*z))*H[-1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-32 + 28*nc^2 + 20*z - 31*nc^2*z - 
         32*z^2 + 28*nc^2*z^2))/(96*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 179*nc^2 - 65*z + 10*nc^2*z - 
         9*Pi^2*z - 232*z^2 + 206*nc^2*z^2))/(432*nc^2*z))*H[-1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2))/
       (12*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 116*nc^2 + 202*z - 
         101*nc^2*z + 18*Pi^2*z - 232*z^2 + 116*nc^2*z^2))/(432*nc^2*z))*
     H[-1, 0, 1, z] - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*
      H[0, -1, -1, z])/(144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 + 
      (Lb*(-1 + nc)*(1 + nc)*(-6 + 9*nc^2 + 18*z - 24*nc^2*z - 16*z^2 + 
         20*nc^2*z^2))/(48*nc^2) - ((-1 + nc)*(1 + nc)*
        (-396 + 675*nc^2 - 12*nc^2*Pi^2 - 792*z + 291*nc^2*z + 
         12*nc^2*Pi^2*z - 464*z^2 + 660*nc^2*z^2))/(864*nc^2))*
     H[0, -1, 0, z] - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*Pi^2*(-1 + z)*
      H[0, 0, -1, z])/(144*nc^2) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-7 - 9*nc^2 - 7*z + 23*nc^2*z))/(128*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6918 + 2158*nc^2 - 609*Pi^2 + 273*nc^2*Pi^2 + 
         3174*z - 2390*nc^2*z - 609*Pi^2*z + 273*nc^2*Pi^2*z + 5968*z^2 + 
         3848*nc^2*z^2))/(6912*nc^2) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        ((-1 + nc)*(1 + nc)*(-49 - 49*z + 24*z^2))/(864*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(64*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-81 - 139*nc^2 + 3*z + 17*nc^2*z - 240*z^2 + 
           144*nc^2*z^2))/(384*nc^2)))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1575 - 185*nc^2 + 12*Pi^2 + 18*nc^2*Pi^2 + 927*z + 
         343*nc^2*z - 108*Pi^2*z + 6*nc^2*Pi^2*z + 1240*z^2 - 768*nc^2*z^2))/
       (1728*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(21 + 47*nc^2 - 123*z + 
         83*nc^2*z - 104*z^2 + 64*nc^2*z^2))/(192*nc^2) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(216*nc)))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z))/(32*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(8*nc^2 - 3*z + 21*nc^2*z - 21*z^2 + 
         33*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(156*nc^2 - 345*z + 507*nc^2*z - 75*Pi^2*z + 
         9*nc^2*Pi^2*z + 165*z^2 + 420*nc^2*z^2 - 75*Pi^2*z^2 + 
         9*nc^2*Pi^2*z^2 - 68*z^3 + 440*nc^2*z^3))/(864*nc^2*z))*
     H[0, 1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 
         21*z^2 + 19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-232*nc^2 - 1596*z + 116*nc^2*z + 168*Pi^2*z - 
         48*nc^2*Pi^2*z - 1407*z^2 - 307*nc^2*z^2 + 168*Pi^2*z^2 - 
         48*nc^2*Pi^2*z^2 - 184*z^3 + 264*nc^2*z^3))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-5 - 5*z + 6*z^2))/(432*nc)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 8*nc^2 + 16*z + 23*nc^2*z + 
         4*z^2 + 8*nc^2*z^2))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 746*nc^2 + 712*z - 304*nc^2*z - 
         26*z^2 + 773*nc^2*z^2))/(864*nc^2*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4 + 8*nc^2 + 2*z + 5*nc^2*z - 4*z^2 + 
         8*nc^2*z^2))/(96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-20 + 100*nc^2 - 527*z - 83*nc^2*z - 20*z^2 + 154*nc^2*z^2))/
       (864*nc^2*z))*H[1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2 - z + 2*z^2))/(36*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 + 3*z + 4*nc^2*z + 4*nc^2*z^2))/
       (32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8 + 912*nc^2 - 1519*z + 
         267*nc^2*z + 8*z^2 + 1020*nc^2*z^2))/(1728*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z])/
     (36*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-16 + 16*nc^2 + 58*z - 
       43*nc^2*z - 16*z^2 + 16*nc^2*z^2)*H[-1, -1, 0, 0, z])/(96*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(16 + 17*z + 16*z^2)*
      H[-1, -1, 0, 1, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8*nc^2 + 18*z - 23*nc^2*z + 8*nc^2*z^2)*
      H[-1, 0, -1, 0, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8 + 8*nc^2 + 32*z - 23*nc^2*z - 8*z^2 + 
       8*nc^2*z^2)*H[-1, 0, 0, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(8 + z + 8*z^2)*
      H[-1, 0, 0, 1, z])/(96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 1, 0, z])/(16*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2)*
      H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*z*(-nc^2 - 2*z + nc^2*z))/(6*nc^2))*
     H[0, -1, -1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-1 + z))/
       (16*nc^2) + ((-1 + nc)*(1 + nc)*(-174 + 123*nc^2 + 198*z - 
         207*nc^2*z - 176*z^2 + 136*nc^2*z^2))/(288*nc^2))*
     H[0, -1, 0, 0, z] + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(27 + z + 16*z^2)*
      H[0, -1, 0, 1, z])/(48*nc^2) + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 - z + nc^2*z))/(4*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-78 + 63*nc^2 + 30*z - 57*nc^2*z - 64*z^2 + 
         72*nc^2*z^2))/(144*nc^2))*H[0, 0, -1, 0, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-13 - 3*nc^2 - 5*z + 13*nc^2*z))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-138 - 158*nc^2 + 15*z - 65*nc^2*z - 332*z^2 + 
         188*nc^2*z^2))/(576*nc^2))*H[0, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-19 + 11*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(-18 + 41*nc^2 - 15*z + 29*nc^2*z - 152*z^2 + 
         64*nc^2*z^2))/(288*nc^2))*H[0, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + nc^2 - z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-84 + 66*nc^2 - 105*z + 30*nc^2*z - 103*z^2 - 
         8*nc^2*z^2 - 100*z^3 + 28*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 0, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) + 
      ((-1 + nc)*(1 + nc)*(12 + 22*nc^2 - 63*z + 40*nc^2*z - 48*z^2 + 
         28*nc^2*z^2))/(288*nc^2))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(2 + 3*nc^2)*(1 + z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(72*nc^2 + 54*z + 105*nc^2*z - 9*z^2 + 
         150*nc^2*z^2 - 47*z^3 + 141*nc^2*z^3 - 20*z^4 + 24*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*(8*nc^2 - 13*z + 7*nc^2*z - 2*z^2 + 7*nc^2*z^2 - 
         32*z^3))/(96*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-111 - 36*nc^2 - 99*z - 102*nc^2*z - 228*z^2 - 
         62*nc^2*z^2 - 204*z^3 + 4*nc^2*z^3))/(288*nc^2*(1 + z)))*
     H[0, 1, 1, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 - 18*z + 7*nc^2*z + 4*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(180 + 20*nc^2 - 45*z + 143*nc^2*z + 
       180*z^2 + 20*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-84 + 68*nc^2 - 111*z + 11*nc^2*z - 
       84*z^2 + 68*nc^2*z^2)*H[1, 0, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(104 + 16*nc^2 - 25*z + 55*nc^2*z + 
       104*z^2 + 16*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(9 + 11*nc^2 + 45*z - nc^2*z + 9*z^2 + 
       11*nc^2*z^2)*H[1, 1, 0, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-58 + 14*nc^2 - 61*z + 11*nc^2*z - 58*z^2 + 
       14*nc^2*z^2)*H[1, 1, 0, 1, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-224 + 64*nc^2 - 149*z + 31*nc^2*z - 
       224*z^2 + 64*nc^2*z^2)*H[1, 1, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 0, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 0, 0, z])/(4*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 1, 0, z])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, -1, 0, z])/(6*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-22 + 17*nc^2)*(-1 + z)*H[0, -1, -1, 0, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (24*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, 0, 0, 1, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, 0, 1, 0, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, 0, -1, -1, 0, z])/
     (6*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 21*nc^2 - 26*z + 21*nc^2*z)*
      H[0, 0, -1, 0, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, 0, -1, 0, 1, z])/
     (24*nc^2) + ((-1 + nc)*(1 + nc)*(2 - 13*nc^2 - 10*z + 9*nc^2*z)*
      H[0, 0, 0, -1, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-6 - nc^2 - 2*z + 5*nc^2*z)*H[0, 0, 0, 0, 0, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 10*nc^2 - 25*z + 12*nc^2*z)*
      H[0, 0, 0, 0, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(1 - nc^2 + z + 5*nc^2*z)*H[0, 0, 0, 1, 0, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(1 + z)*
      H[0, 0, 0, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 - 7*nc^2 + 10*z + 7*nc^2*z)*H[0, 0, 1, 0, 0, z])/
     (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2 + 2*z + nc^2*z)*
      H[0, 0, 1, 0, 1, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(9 + 4*nc^2 - 11*z + 2*nc^2*z)*H[0, 0, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*
      H[0, 1, 0, -1, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(5 + 17*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (96*nc^2) - ((-1 + nc)*(1 + nc)*(-17 + 5*nc^2)*(1 + z)*
      H[0, 1, 0, 0, 1, z])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 7*nc^2)*
      (1 + z)*H[0, 1, 0, 1, 0, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(11 + nc^2)*(1 + z)*H[0, 1, 1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 + nc^2)*(1 + z)*H[0, 1, 1, 0, 1, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-29 + 7*nc^2)*(1 + z)*H[0, 1, 1, 1, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/
     (48*nc^2) + H[0, -1, z]*(-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*
         (-1 + z))/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-54*Pi^2 + 27*nc^2*Pi^2 - 
         2*Pi^2*z - 3*nc^2*Pi^2*z - 40*Pi^2*z^2 + 20*nc^2*Pi^2*z^2 - 
         24*Zeta[3] + 24*z*Zeta[3]))/(288*nc^2)) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(122*nc^2 - 156*z + 61*nc^2*z + 
         176*nc^2*z^2))/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (-453*nc^2 - 24*Pi^2 + 20*nc^2*Pi^2 + 454*z - 75*nc^2*z - 12*Pi^2*z - 
         8*nc^2*Pi^2*z - 414*nc^2*z^2 - 24*Pi^2*z^2 + 20*nc^2*Pi^2*z^2 + 
         216*z*Zeta[3]))/(864*nc^2*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + z + 7*nc^2*z))/
       (192*nc^2) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(137 + 6*Pi^2 + 38*z + 6*Pi^2*z + 18*z^2))/
         (1296*nc)) + Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (32*nc^2) - ((-1 + nc)*(1 + nc)*(15 - 151*nc^2 + 27*z + 5*nc^2*z - 
           72*z^2 + 72*nc^2*z^2))/(768*nc^2)) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(384*nc^2) - 
        ((-1 + nc)*(1 + nc)*(2649 + 707*nc^2 - 330*Pi^2 + 162*nc^2*Pi^2 + 
           945*z - 1117*nc^2*z - 234*Pi^2*z + 114*nc^2*Pi^2*z + 664*z^2 + 
           2136*nc^2*z^2))/(2304*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(-38118 + 123790*nc^2 - 2691*Pi^2 + 867*nc^2*Pi^2 + 
         32460*z + 117644*nc^2*z - 3726*Pi^2*z + 726*nc^2*Pi^2*z + 
         82306*z^2 + 117070*nc^2*z^2 - 6243*Pi^2*z^2 + 1947*nc^2*Pi^2*z^2 + 
         11728*z^3 + 123216*nc^2*z^3 - 4776*Pi^2*z^3 + 2088*nc^2*Pi^2*z^3 + 
         52704*Zeta[3] - 41472*nc^2*Zeta[3] + 60480*z*Zeta[3] - 
         60480*nc^2*z*Zeta[3] + 7776*z^2*Zeta[3] - 19008*nc^2*z^2*Zeta[3]))/
       (41472*nc^2*(1 + z))) + H[-1, z]*
     (-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 20*nc^2 + 12*z + nc^2*z - 
          48*z^2 + 20*nc^2*z^2))/(576*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-3480*Pi^2 + 1550*nc^2*Pi^2 + 
         1140*Pi^2*z - 635*nc^2*Pi^2*z - 18*Pi^4*z - 3480*Pi^2*z^2 + 
         1820*nc^2*Pi^2*z^2 + 1440*Zeta[3] - 1440*nc^2*Zeta[3] + 
         3960*z*Zeta[3] - 720*nc^2*z*Zeta[3] + 1440*z^2*Zeta[3] - 
         1440*nc^2*z^2*Zeta[3]))/(25920*nc^2*z)) + 
    Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(13 - 5*z + 22*z^2))/
       (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(992 - 8056*nc^2 - 12*Pi^2 + 
         108*nc^2*Pi^2 - 2004*z + 12876*nc^2*z + 117*Pi^2*z + 
         147*nc^2*Pi^2*z + 2940*z^2 - 18348*nc^2*z^2 - 117*Pi^2*z^2 + 
         381*nc^2*Pi^2*z^2 - 1928*z^3 + 13528*nc^2*z^3 - 180*Pi^2*z^3 + 
         276*nc^2*Pi^2*z^3 + 432*z*Zeta[3] - 2160*nc^2*z*Zeta[3] + 
         432*z^2*Zeta[3] + 3024*nc^2*z^2*Zeta[3]))/(13824*nc^2*z)) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68 + 156*nc^2 + 121*z + 69*nc^2*z - 104*z^2 + 264*nc^2*z^2))/
       (1152*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (122 - 22*nc^2 - 16*Pi^2 + 8*nc^2*Pi^2 + 1451*z + 39*nc^2*z - 
         28*Pi^2*z + 14*nc^2*Pi^2*z + 89*z^2 - 91*nc^2*z^2 - 16*Pi^2*z^2 + 
         8*nc^2*Pi^2*z^2))/(576*nc^2*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(32 - 67*z + 50*z^2))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75 + 6*Pi^2 - 19*z - 3*Pi^2*z - 
           75*z^2 + 6*Pi^2*z^2))/(1296*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2661 + 19451*nc^2 - 2832*Pi^2 + 
         5232*nc^2*Pi^2 + 144081*z - 29449*nc^2*z + 966*Pi^2*z + 
         390*nc^2*Pi^2*z + 21264*z^2 + 9776*nc^2*z^2 - 2832*Pi^2*z^2 + 
         5232*nc^2*Pi^2*z^2 - 39744*Zeta[3] + 17280*nc^2*Zeta[3] + 
         12096*z*Zeta[3] - 16416*nc^2*z*Zeta[3] - 39744*z^2*Zeta[3] + 
         17280*nc^2*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 
         2*z^3))/(288*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-136 + 12*Pi^2 - 
         168*z - 33*Pi^2*z + 240*z^2 + 12*Pi^2*z^2 + 64*z^3 + 6*Pi^2*z^3 - 
         54*z*Zeta[3] - 54*z^2*Zeta[3]))/(2592*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-21160 + 540*Pi^2 + 74940*z + 1920*Pi^2*z + 
         81*Pi^4*z - 85200*z^2 + 300*Pi^2*z^2 + 81*Pi^4*z^2 + 31420*z^3 + 
         1170*Pi^2*z^3 + 6480*Zeta[3] - 7020*z*Zeta[3] + 12420*z^2*Zeta[3] - 
         9720*z^3*Zeta[3]))/(233280*nc*z)) + 
    Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-172 + 12*Pi^2 + 143*z - 
         6*Pi^2*z - 136*z^2 + 12*Pi^2*z^2))/(3456*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-180 - 90700*nc^2 - 50*Pi^2 + 3730*nc^2*Pi^2 + 
         136755*z + 37505*nc^2*z - 11280*Pi^2*z - 740*nc^2*Pi^2*z + 
         258*Pi^4*z + 312*nc^2*Pi^4*z - 147135*z^2 - 94685*nc^2*z^2 - 
         6000*Pi^2*z^2 + 4600*nc^2*Pi^2*z^2 + 378*Pi^4*z^2 + 
         300*nc^2*Pi^4*z^2 + 10560*z^3 + 147880*nc^2*z^3 - 1360*Pi^2*z^3 - 
         20*nc^2*Pi^2*z^3 - 1440*Zeta[3] + 17280*nc^2*Zeta[3] + 
         15120*z*Zeta[3] - 720*nc^2*z*Zeta[3] - 7560*z^2*Zeta[3] + 
         25200*nc^2*z^2*Zeta[3] + 32400*z^3*Zeta[3] - 29520*nc^2*z^3*
          Zeta[3]))/(34560*nc^2*z)) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^2 + 3*z + 8*nc^2*z - 3*z^2 + 
         20*nc^2*z^2 - 8*z^3 + 12*nc^2*z^3))/(96*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-104*nc^2 - 840*z + 88*nc^2*z + 24*Pi^2*z - 
         12*nc^2*Pi^2*z - 585*z^2 - 167*nc^2*z^2 + 24*Pi^2*z^2 - 
         12*nc^2*Pi^2*z^2 - 132*z^3 + 222*nc^2*z^3))/(576*nc^2*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-5 - 2*z + 6*z^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(100 - 26*z + 57*z^2))/(1296*nc)) + 
      ((-1 + nc)*(1 + nc)*(2512*nc^2 + 144*nc^2*Pi^2 + 1260*z - 796*nc^2*z + 
         576*Pi^2*z + 378*nc^2*Pi^2*z + 19887*z^2 - 2083*nc^2*z^2 + 
         594*Pi^2*z^2 + 648*nc^2*Pi^2*z^2 + 21509*z^3 + 343*nc^2*z^3 + 
         594*Pi^2*z^3 + 486*nc^2*Pi^2*z^3 + 2882*z^4 - 882*nc^2*z^4 + 
         360*Pi^2*z^4 + 72*nc^2*Pi^2*z^4 - 864*z*Zeta[3] - 
         864*nc^2*z*Zeta[3] - 1728*z^2*Zeta[3] - 1728*nc^2*z^2*Zeta[3] - 
         864*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    H[0, z]*(-(Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(128*nc^2) + 
      Lb^3*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(64*nc^2) + 
        ((-1 + nc)*(1 + nc)*(8*nc^2 - 18*z + 40*nc^2*z - 21*z^2 + 
           37*nc^2*z^2 - 4*z^3 + 4*nc^2*z^3))/(576*nc^2*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(3 + 9*z + 8*z^2))/(192*nc^2) - 
        ((-1 + nc)*(1 + nc)*(208*nc^2 + 234*z + 466*nc^2*z - 39*Pi^2*z + 
           63*nc^2*Pi^2*z - 378*z^2 + 454*nc^2*z^2 - 39*Pi^2*z^2 + 
           15*nc^2*Pi^2*z^2 + 1088*nc^2*z^3))/(2304*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(171520*nc^2 - 9360*nc^2*Pi^2 + 180285*z + 
         1532775*nc^2*z - 56565*Pi^2*z - 20955*nc^2*Pi^2*z + 900*Pi^4*z + 
         1962*nc^2*Pi^4*z - 77175*z^2 + 1865995*nc^2*z^2 - 95175*Pi^2*z^2 - 
         50325*nc^2*Pi^2*z^2 + 576*Pi^4*z^2 + 2376*nc^2*Pi^4*z^2 - 
         171660*z^3 + 2562780*nc^2*z^3 - 106530*Pi^2*z^3 - 
         27810*nc^2*Pi^2*z^3 - 324*Pi^4*z^3 + 414*nc^2*Pi^4*z^3 + 85800*z^4 + 
         2058040*nc^2*z^4 - 67920*Pi^2*z^4 + 10920*nc^2*Pi^2*z^4 - 
         25920*nc^2*Zeta[3] + 25920*z*Zeta[3] - 59400*nc^2*z*Zeta[3] + 
         162000*z^2*Zeta[3] - 92880*nc^2*z^2*Zeta[3] + 369360*z^3*Zeta[3] - 
         335880*nc^2*z^3*Zeta[3] + 272160*z^4*Zeta[3] - 
         276480*nc^2*z^4*Zeta[3]))/(311040*nc^2*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(58 + 3*Pi^2 + z + 3*Pi^2*z - 13*z^2))/
         (432*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(-13 - 13*z + 4*z^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(-661 - 30*Pi^2 - 337*z - 30*Pi^2*z + 534*z^2 + 
           36*Pi^2*z^2 - 108*Zeta[3] - 108*z*Zeta[3]))/(7776*nc)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(21 - 30*z + 32*z^2))/(576*nc^2) + 
        ((-1 + nc)*(1 + nc)*(2272*nc^2 - 96*nc^2*Pi^2 - 12522*z + 
           23050*nc^2*z - 63*Pi^2*z + 219*nc^2*Pi^2*z + 5538*z^2 + 
           7354*nc^2*z^2 - 729*Pi^2*z^2 - 51*nc^2*Pi^2*z^2 + 708*z^3 + 
           22308*nc^2*z^3 - 1080*Pi^2*z^3 + 552*nc^2*Pi^2*z^3 + 
           3672*z*Zeta[3] - 6696*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] - 
           3672*nc^2*z^2*Zeta[3]))/(6912*nc^2*z))) + 
    ((-1 + nc)*(1 + nc)*(217890 - 9343210*nc^2 + 27180*Pi^2 + 
       333060*nc^2*Pi^2 - 1404*Pi^4 + 17964*nc^2*Pi^4 + 4497840*z + 
       344720*nc^2*z - 490635*Pi^2*z + 310215*nc^2*Pi^2*z + 7614*Pi^4*z + 
       14940*nc^2*Pi^4*z + 458190*z^2 - 5604390*nc^2*z^2 - 784350*Pi^2*z^2 + 
       402150*nc^2*Pi^2*z^2 - 11070*Pi^4*z^2 + 39312*nc^2*Pi^4*z^2 - 
       4497840*z^3 - 344720*nc^2*z^3 - 355875*Pi^2*z^3 + 
       42495*nc^2*Pi^2*z^3 - 12492*Pi^4*z^3 + 45540*nc^2*Pi^4*z^3 - 
       676080*z^4 + 14947600*nc^2*z^4 - 89340*Pi^2*z^4 - 
       382500*nc^2*Pi^2*z^4 + 6948*Pi^4*z^4 + 3204*nc^2*Pi^4*z^4 - 
       414720*Zeta[3] + 2164320*nc^2*Zeta[3] + 3706560*z*Zeta[3] - 
       953640*nc^2*z*Zeta[3] + 68040*Pi^2*z*Zeta[3] - 
       35640*nc^2*Pi^2*z*Zeta[3] + 2363580*z^2*Zeta[3] + 
       2154060*nc^2*z^2*Zeta[3] - 19440*Pi^2*z^2*Zeta[3] - 
       84240*nc^2*Pi^2*z^2*Zeta[3] + 1573020*z^3*Zeta[3] + 
       3064500*nc^2*z^3*Zeta[3] - 87480*Pi^2*z^3*Zeta[3] - 
       48600*nc^2*Pi^2*z^3*Zeta[3] + 3330720*z^4*Zeta[3] - 
       2207520*nc^2*z^4*Zeta[3] - 3421440*z*Zeta[5] + 97200*nc^2*z*Zeta[5] - 
       3888000*z^2*Zeta[5] + 1788480*nc^2*z^2*Zeta[5] - 466560*z^3*Zeta[5] + 
       1691280*nc^2*z^3*Zeta[5]))/(1866240*nc^2*z*(1 + z))
 
TMDPDF[q, qbar, 0] = 0
 
TMDPDF[q, qbar, 1] = 0
 
TMDPDF[q, qbar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-26*nc + 36*z + 10*nc*z - 3*Pi^2*z - 
       18*nc*z^2 - 36*z^3 - 10*nc*z^3 - 3*Pi^2*z^3 + 44*nc*z^4))/
     (144*nc^2*z*(1 + z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, z])/
     (48*nc^2*(1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 9*nc*z + 8*nc*z^2))/
       (48*nc^2) + ((-1 + nc)*(1 + nc)*(-27 + 42*nc - 99*z - 60*nc*z + 
         64*nc*z^2))/(288*nc^2))*H[0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[-1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
       (8*nc^2*(1 + z)))*H[0, 0, z] + ((-1 + nc)*(1 + nc)*(-1 + z)*
      (2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 0, z])/(24*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, z])/(4*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, z])/(8*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, z])/(4*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2)*H[0, 0, 0, z])/
     (16*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/
     (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(172*nc - 12*nc*Pi^2 - 405*z - 
       143*nc*z + 27*Pi^2*z + 6*nc*Pi^2*z - 36*nc*z^2 + 18*Pi^2*z^2 + 
       405*z^3 + 143*nc*z^3 - 9*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 136*nc*z^4 + 
       12*nc*Pi^2*z^4 - 54*z*Zeta[3] - 54*z^3*Zeta[3]))/(864*nc^2*z*(1 + z))
 
TMDPDF[q, qbar, 3] = (Lb^4*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
     (768*nc^2*z) + Lb^3*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
         (4 + 7*z + 4*z^2))/(384*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(88*nc - 264*nc^3 - 72*z + 89*nc*z + 72*nc^2*z - 
         85*nc^3*z + 6*Pi^2*z - 8*nc*Pi^2*z - 6*nc^2*Pi^2*z + 
         16*nc^3*Pi^2*z + 36*nc*z^2 - 36*nc^3*z^2 - 16*nc*Pi^2*z^2 + 
         32*nc^3*Pi^2*z^2 + 72*z^3 - 89*nc*z^3 - 72*nc^2*z^3 + 85*nc^3*z^3 + 
         6*Pi^2*z^3 - 8*nc*Pi^2*z^3 - 6*nc^2*Pi^2*z^3 + 16*nc^3*Pi^2*z^3 - 
         124*nc*z^4 + 300*nc^3*z^4))/(2304*nc^3*z*(1 + z))) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(-6*nc + 14*nc^3 + 3*z - 6*nc*z - 
          3*nc^2*z + 20*nc^3*z - 6*nc*z^2 + 14*nc^3*z^2))/(192*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-202*nc + 9164*nc^3 - 1170*nc*Pi^2 + 
         450*nc^3*Pi^2 + 3240*z - 11338*nc*z - 4464*nc^2*z + 3620*nc^3*z + 
         1395*Pi^2*z - 765*nc*Pi^2*z + 45*nc^2*Pi^2*z - 63*nc^3*Pi^2*z - 
         724*nc*z^2 + 13268*nc^3*z^2 - 1170*nc*Pi^2*z^2 + 450*nc^3*Pi^2*z^2))/
       (10368*nc^3*z) + nf*(((-1 + nc)*(1 + nc)*(-1 + z)*(nc + 2*z - nc*z + 
           nc*z^2))/(72*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (2*nc - 3*z - nc*z + 2*nc*z^2))/(72*nc^2*z)) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2*nc - 3*z - nc*z + 
           2*nc*z^2))/(96*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-35*nc + 175*nc^3 + 72*z + 19*nc*z - 138*nc^2*z + 19*nc^3*z - 
           53*nc*z^2 + 211*nc^3*z^2))/(288*nc^3*z)))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(12 + 29*z + 21*nc^2*z + 24*z^2 + 
          12*nc^2*z^2))/(384*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (361*nc + 565*nc^3 - 768*nc*Pi^2 + 240*nc^3*Pi^2 + 3240*z + 
         9109*nc*z + 1800*nc^2*z + nc^3*z + 576*Pi^2*z - 372*nc*Pi^2*z + 
         72*nc^2*Pi^2*z + 96*nc^3*Pi^2*z + 406*nc*z^2 - 38*nc^3*z^2 - 
         768*nc*Pi^2*z^2 + 240*nc^3*Pi^2*z^2))/(10368*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38*nc - 72*z - 79*nc*z + 38*nc*z^2))/
         (2592*nc^2*z)))*H[1, 1, z] - ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*Pi^2*
      (1 + z^2)*H[-1, -1, -1, z])/(24*nc^3*(1 + z)) + 
    ((7*Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-464*nc + 156*nc^3 + 459*z - 1280*nc*z + 
         915*nc^2*z + 462*nc^3*z + 279*Pi^2*z + 6*nc^2*Pi^2*z + 846*z^2 - 
         1632*nc*z^2 + 150*nc^2*z^2 + 720*nc^3*z^2 + 387*z^3 - 1280*nc*z^3 + 
         843*nc^2*z^3 + 678*nc^3*z^3 + 279*Pi^2*z^3 + 6*nc^2*Pi^2*z^3 - 
         464*nc*z^4 + 264*nc^3*z^4))/(864*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 + 4*z + 7*z^2))/(36*nc^2*(1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-16*nc + 4*nc^3 - 3*z - 4*nc*z - 19*nc^2*z + 
           nc^3*z - 6*z^2 + 24*nc*z^2 + 6*nc^2*z^2 - 6*nc^3*z^2 - 3*z^3 - 
           4*nc*z^3 - 19*nc^2*z^3 + nc^3*z^3 - 16*nc*z^4 + 4*nc^3*z^4))/
         (48*nc^3*z*(1 + z))))*H[-1, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(39 + 7*nc^2)*Pi^2*(1 + z^2)*H[-1, 0, -1, z])/
     (96*nc^3*(1 + z)) + ((-11*Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
       (64*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1856*nc + 1432*nc^3 + 
         3240*z - 4232*nc*z + 2432*nc^2*z + 2944*nc^3*z + 441*Pi^2*z - 
         72*nc*Pi^2*z - 33*nc^2*Pi^2*z + 5904*z^2 - 4752*nc*z^2 + 
         1008*nc^2*z^2 + 3240*nc^3*z^2 - 144*nc*Pi^2*z^2 + 3240*z^3 - 
         4232*nc*z^3 + 2432*nc^2*z^3 + 3376*nc^3*z^3 + 441*Pi^2*z^3 - 
         72*nc*Pi^2*z^3 - 33*nc^2*Pi^2*z^3 - 1856*nc*z^4 + 1648*nc^3*z^4))/
       (3456*nc^3*z*(1 + z)) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (12*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(49 + 18*z + 49*z^2))/
         (432*nc^2*(1 + z))) + Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (32*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-32*nc + 28*nc^3 + 45*z - 
           44*nc*z - 41*nc^2*z + 25*nc^3*z + 108*z^2 - 24*nc*z^2 - 
           12*nc^2*z^2 - 6*nc^3*z^2 + 45*z^3 - 44*nc*z^3 - 41*nc^2*z^3 + 
           25*nc^3*z^3 - 32*nc*z^4 + 28*nc^3*z^4))/(96*nc^3*z*(1 + z))))*
     H[-1, 0, 0, z] + (-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
       (8*nc^3*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-8*nc + 4*nc^3 + 21*z - 
         20*nc*z + 14*nc^2*z + 10*nc^3*z + 33*z^2 - 24*nc*z^2 + 15*nc^2*z^2 + 
         12*nc^3*z^2 + 21*z^3 - 20*nc*z^3 + 14*nc^2*z^3 + 10*nc^3*z^3 - 
         8*nc*z^4 + 4*nc^3*z^4))/(24*nc^3*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-464*nc + 232*nc^3 + 441*z - 524*nc*z + 
         77*nc^2*z + 262*nc^3*z + 15*Pi^2*z + 36*nc*Pi^2*z - 21*nc^2*Pi^2*z + 
         1170*z^2 - 120*nc*z^2 + 474*nc^2*z^2 + 60*nc^3*z^2 + 
         72*nc*Pi^2*z^2 + 441*z^3 - 524*nc*z^3 + 77*nc^2*z^3 + 262*nc^3*z^3 + 
         15*Pi^2*z^3 + 36*nc*Pi^2*z^3 - 21*nc^2*Pi^2*z^3 - 464*nc*z^4 + 
         232*nc^3*z^4))/(864*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 - 6*z + 7*z^2))/(216*nc^2*(1 + z))))*
     H[-1, 0, 1, z] - ((-1 + nc)*(1 + nc)*Pi^2*(-121 + 8*nc - 31*nc^2 - 
       2*nc^3 - 119*z^2 - 8*nc*z^2 - 29*nc^2*z^2 + 2*nc^3*z^2)*
      H[0, -1, -1, z])/(288*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - nc^2 - 4*nc^3 + 5*z^2 - 5*nc^2*z^2 + 
         4*nc^3*z^2))/(32*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(243 - 792*nc + 1723*nc^2 + 1350*nc^3 + 513*Pi^2 + 
         51*nc^2*Pi^2 - 24*nc^3*Pi^2 + 1458*z - 2376*nc*z - 486*nc^2*z + 
         1932*nc^3*z + 1503*z^2 - 2512*nc*z^2 + 1327*nc^2*z^2 + 
         1902*nc^3*z^2 + 537*Pi^2*z^2 + 27*nc^2*Pi^2*z^2 + 24*nc^3*Pi^2*z^2 - 
         928*nc*z^3 + 1320*nc^3*z^3))/(1728*nc^3*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(8*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(35 + 18*z + 53*z^2))/(216*nc^2*(1 + z))) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-3 - 12*nc - 33*nc^2 + 18*nc^3 + 24*z + 
           24*nc*z - 24*nc^2*z - 30*nc^3*z + 9*z^2 + 4*nc*z^2 - 
           105*nc^2*z^2 - 8*nc^3*z^2 - 32*nc*z^3 + 40*nc^3*z^3))/
         (96*nc^3*(1 + z))))*H[0, -1, 0, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(33 + 2*nc - 4*nc^2 - nc^3 + 34*z^2 - 2*nc*z^2 - 
       4*nc^2*z^2 + nc^3*z^2)*H[0, 0, -1, z])/(144*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 - 7*nc + 3*nc^2 - 9*nc^3 - 14*nc*z + 
         14*nc^3*z - 11*z^2 - 7*nc*z^2 + 11*nc^2*z^2 + 23*nc^3*z^2))/
       (128*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1188 + 6918*nc - 
         2572*nc^2 + 2158*nc^3 - 393*Pi^2 - 609*nc*Pi^2 + 57*nc^2*Pi^2 + 
         273*nc^3*Pi^2 - 6372*z + 10092*nc*z - 1404*nc^2*z - 232*nc^3*z - 
         1218*nc*Pi^2*z + 546*nc^3*Pi^2*z - 6732*z^2 + 9142*nc*z^2 - 
         3724*nc^2*z^2 + 1458*nc^3*z^2 - 393*Pi^2*z^2 - 609*nc*Pi^2*z^2 + 
         57*nc^2*Pi^2*z^2 + 273*nc^3*Pi^2*z^2 + 5968*nc*z^3 + 3848*nc^3*z^3))/
       (6912*nc^3*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(3 + 2*nc + 4*nc*z + 3*z^2 + 2*nc*z^2))/
         (48*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-86 - 49*nc - 72*z - 
           98*nc*z - 86*z^2 - 25*nc*z^2 + 24*nc*z^3))/(864*nc^2*(1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (64*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-6 - 81*nc - 78*nc^2 - 
           139*nc^3 + 264*z - 78*nc*z - 120*nc^2*z - 122*nc^3*z + 162*z^2 - 
           237*nc*z^2 - 270*nc^2*z^2 + 161*nc^3*z^2 - 240*nc*z^3 + 
           144*nc^3*z^3))/(384*nc^3*(1 + z))))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-2 - 3*nc + 2*nc^2 + 5*nc^3 - 6*nc*z + 
         10*nc^3*z - 2*z^2 - 3*nc*z^2 + 2*nc^2*z^2 + 5*nc^3*z^2))/
       (32*nc^3*(1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(78 + 21*nc + 14*nc^2 + 
         47*nc^3 + 192*z - 102*nc*z + 130*nc^3*z + 150*z^2 - 227*nc*z^2 + 
         38*nc^2*z^2 + 147*nc^3*z^2 - 104*nc*z^3 + 64*nc^3*z^3))/
       (192*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-270 - 1575*nc - 322*nc^2 + 
         185*nc^3 - 6*Pi^2 - 12*nc*Pi^2 - 27*nc^2*Pi^2 - 18*nc^3*Pi^2 + 
         783*z - 2502*nc*z - 621*nc^2*z - 158*nc^3*z + 96*nc*Pi^2*z - 
         24*nc^3*Pi^2*z + 765*z^2 - 2167*nc*z^2 - 619*nc^2*z^2 + 
         425*nc^3*z^2 + 108*nc*Pi^2*z^2 - 63*nc^2*Pi^2*z^2 - 
         6*nc^3*Pi^2*z^2 - 1240*nc*z^3 + 768*nc^3*z^3))/(1728*nc^3*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (24*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-19 - 10*nc - 18*z - 
           20*nc*z - 19*z^2 + 2*nc*z^2 + 12*nc*z^3))/(432*nc^2*(1 + z))))*
     H[0, 0, 1, z] + ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc - nc^2 + 6*nc^3 - 
         4*nc*z + 12*nc^3*z + z^2 - 2*nc*z^2 - nc^2*z^2 + 6*nc^3*z^2))/
       (64*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(624*nc^3 + 306*z - 
         1380*nc*z + 1086*nc^2*z + 2652*nc^3*z + 465*Pi^2*z - 300*nc*Pi^2*z + 
         15*nc^2*Pi^2*z + 36*nc^3*Pi^2*z + 1314*z^2 - 720*nc*z^2 - 
         918*nc^2*z^2 + 3708*nc^3*z^2 - 600*nc*Pi^2*z^2 + 72*nc^3*Pi^2*z^2 + 
         1008*z^3 + 388*nc*z^3 + 1212*nc^2*z^3 + 3440*nc^3*z^3 + 
         465*Pi^2*z^3 - 300*nc*Pi^2*z^3 + 15*nc^2*Pi^2*z^3 + 
         36*nc^3*Pi^2*z^3 - 272*nc*z^4 + 1760*nc^3*z^4))/
       (3456*nc^3*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(13 + 6*z + 13*z^2))/
         (144*nc^2*(1 + z))) + Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(8*nc^3 + 12*z - 3*nc*z - 
           34*nc^2*z + 29*nc^3*z + 18*z^2 - 24*nc*z^2 - 18*nc^2*z^2 + 
           54*nc^3*z^2 + 6*z^3 - 29*nc*z^3 - 28*nc^2*z^3 + 45*nc^3*z^3 - 
           8*nc*z^4 + 12*nc^3*z^4))/(96*nc^3*z*(1 + z))))*H[0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-8*nc^2 + 15*z + 7*nc^2*z + 21*z^2 + 
         19*nc^2*z^2 + 4*z^3 + 4*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-232*nc^3 - 684*z - 1596*nc*z - 156*nc^2*z - 
         116*nc^3*z - 192*Pi^2*z + 168*nc*Pi^2*z - 24*nc^2*Pi^2*z - 
         48*nc^3*Pi^2*z - 1080*z^2 - 3003*nc*z^2 - 600*nc^2*z^2 - 
         191*nc^3*z^2 + 336*nc*Pi^2*z^2 - 96*nc^3*Pi^2*z^2 - 396*z^3 - 
         1591*nc*z^3 - 444*nc^2*z^3 - 43*nc^3*z^3 - 192*Pi^2*z^3 + 
         168*nc*Pi^2*z^3 - 24*nc^2*Pi^2*z^3 - 48*nc^3*Pi^2*z^3 - 184*nc*z^4 + 
         264*nc^3*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-6 - 5*nc - 6*z - 5*nc*z + 6*nc*z^2))/
         (432*nc^2)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4*nc - 9*z - 2*nc*z + 4*nc*z^2))/
       (144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4*nc + 8*nc^3 - 6*z + 
         16*nc*z + 6*nc^2*z + 23*nc^3*z + 4*nc*z^2 + 8*nc^3*z^2))/
       (96*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(nc + 746*nc^3 + 783*z + 
         712*nc*z - 414*nc^2*z - 304*nc^3*z - 26*nc*z^2 + 773*nc^3*z^2))/
       (864*nc^3*z))*H[1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2))/
       (72*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc + 8*nc^3 + 6*z + 
         2*nc*z - 6*nc^2*z + 5*nc^3*z - 4*nc*z^2 + 8*nc^3*z^2))/(96*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-40*nc + 200*nc^3 - 909*z - 1054*nc*z - 
         639*nc^2*z - 166*nc^3*z - 40*nc*z^2 + 308*nc^3*z^2))/(1728*nc^3*z))*
     H[1, 0, 1, z] + (((-1 + nc)*(1 + nc)*nf*(-1 + z)*(2*nc - 3*z - nc*z + 
         2*nc*z^2))/(36*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
        (4*nc^3 + 2*z + 3*nc*z - 2*nc^2*z + 4*nc^3*z + 4*nc^3*z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc + 912*nc^3 - 135*z - 
         1519*nc*z - 1071*nc^2*z + 267*nc^3*z + 8*nc*z^2 + 1020*nc^3*z^2))/
       (1728*nc^3*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(12 - 76*nc^2 + 141*z + 
         65*nc^2*z + 120*z^2 + 32*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(9*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-32*nc + 33*z - 8*nc*z + 119*nc^2*z + 60*z^2 + 
         48*nc*z^2 - 102*nc^2*z^2 + 27*z^3 - 8*nc*z^3 + 131*nc^2*z^3 - 
         32*nc*z^4))/(288*nc^3*z*(1 + z)))*H[-1, -1, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + z^2))/(2*nc^3*(1 + z)) - 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-96*nc + 96*nc^3 - 105*z + 156*nc*z - 203*nc^2*z - 
         66*nc^3*z - 108*z^2 + 504*nc*z^2 + 42*nc^2*z^2 - 324*nc^3*z^2 - 
         111*z^3 + 156*nc*z^3 - 263*nc^2*z^3 - 66*nc^3*z^3 - 96*nc*z^4 + 
         96*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[-1, -1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(13 + 3*nc^2)*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-32*nc + 16*nc^3 + 81*z - 98*nc*z + 57*nc^2*z + 
         49*nc^3*z + 108*z^2 - 132*nc*z^2 + 36*nc^2*z^2 + 66*nc^3*z^2 + 
         81*z^3 - 98*nc*z^3 + 57*nc^2*z^3 + 49*nc^3*z^3 - 32*nc*z^4 + 
         16*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, -1, 0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(2*nc^3*(1 + z)) - 
      (5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(16*nc^3 - 111*z + 36*nc*z - 85*nc^2*z - 
         14*nc^3*z - 168*z^2 + 72*nc*z^2 + 90*nc^2*z^2 - 60*nc^3*z^2 - 
         111*z^3 + 36*nc*z^3 - 157*nc^2*z^3 - 14*nc^3*z^3 + 16*nc^3*z^4))/
       (288*nc^3*z*(1 + z)))*H[-1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-25 + 13*nc^2)*(1 + z^2))/(32*nc^3*(1 + z)) + 
      (11*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-32*nc + 32*nc^3 - 30*z + 64*nc*z - 70*nc^2*z - 
         28*nc^3*z + 12*z^2 + 192*nc*z^2 + 48*nc^2*z^2 - 120*nc^3*z^2 - 
         39*z^3 + 64*nc*z^3 - 79*nc^2*z^3 - 28*nc^3*z^3 - 32*nc*z^4 + 
         32*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-17 + nc^2)*(1 + z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-48*nc + 24*nc^3 + 66*z - 102*nc*z + 94*nc^2*z + 
         51*nc^3*z + 60*z^2 - 108*nc*z^2 + 84*nc^2*z^2 + 54*nc^3*z^2 + 
         66*z^3 - 102*nc*z^3 + 94*nc^2*z^3 + 51*nc^3*z^3 - 48*nc*z^4 + 
         24*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[-1, 0, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-11 - 6*nc + 5*nc^2 + 3*nc^3 - 22*z - 12*nc*z + 
         14*nc^2*z + 6*nc^3*z - 11*z^2 - 6*nc*z^2 - 4*nc^2*z^2 + 3*nc^3*z^2))/
       (48*nc^3*(1 + z)))*H[-1, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-16*nc + 8*nc^3 + 45*z - 40*nc*z + 25*nc^2*z + 
         20*nc^3*z + 72*z^2 - 48*nc*z^2 + 24*nc^2*z^2 + 24*nc^3*z^2 + 
         45*z^3 - 40*nc*z^3 + 25*nc^2*z^3 + 20*nc^3*z^3 - 16*nc*z^4 + 
         8*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, 0, 1, 1, z] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(7 + 8*nc - 9*nc^2 - 2*nc^3 + 9*z^2 - 8*nc*z^2 - 
         7*nc^2*z^2 + 2*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-141 - 181*nc^2 - 48*z + 30*nc^2*z - 48*nc^3*z + 
         3*z^2 - 96*nc*z^2 - 193*nc^2*z^2 - 96*nc*z^3 + 48*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, -1, -1, 0, z] + 
    ((17*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(27 + 8*nc - 13*nc^2 - 10*nc^3 + 37*z^2 - 
         8*nc*z^2 - 19*nc^2*z^2 + 10*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-183 - 348*nc - 185*nc^2 + 246*nc^3 + 294*z + 
         48*nc*z + 42*nc^2*z - 168*nc^3*z + 324*z^2 + 44*nc*z^2 - 
         386*nc^2*z^2 - 142*nc^3*z^2 - 352*nc*z^3 + 272*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^3*(1 + z)) - 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(84 - 324*nc + 118*nc^2 + 162*nc^3 + 354*z - 
         336*nc*z + 168*nc^2*z + 168*nc^3*z + 405*z^2 - 204*nc*z^2 + 
         223*nc^2*z^2 + 102*nc^3*z^2 - 192*nc*z^3 + 96*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, -1, 0, 1, z] + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(2 + 4*nc - nc^2 - 8*nc^3 - 4*nc^3*z + 8*z^2 - 
         4*nc*z^2 - 5*nc^2*z^2 + 4*nc^3*z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-54 - 156*nc - 64*nc^2 + 126*nc^3 + 66*z - 
         96*nc*z + 12*nc^2*z + 12*nc^3*z + 39*z^2 - 68*nc*z^2 - 
         229*nc^2*z^2 + 30*nc^3*z^2 - 128*nc*z^3 + 144*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, 0, -1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(8 + 5*nc + 10*nc*z + 8*z^2 + 5*nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-7 - 26*nc + nc^2 - 
         6*nc^3 - 36*nc*z + 20*nc^3*z - 21*z^2 - 10*nc*z^2 + 11*nc^2*z^2 + 
         26*nc^3*z^2))/(64*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-45 - 138*nc - 83*nc^2 - 158*nc^3 + 234*z - 
         123*nc*z - 90*nc^2*z - 223*nc^3*z + 144*z^2 - 317*nc*z^2 - 
         278*nc^2*z^2 + 123*nc^3*z^2 - 332*nc*z^3 + 188*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 0, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(5 + 4*nc + 8*nc*z + 5*z^2 + 4*nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-13 - 19*nc + 5*nc^2 + 
         11*nc^3 - 38*nc*z + 22*nc^3*z - 13*z^2 - 19*nc*z^2 + 5*nc^2*z^2 + 
         11*nc^3*z^2))/(32*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(84 - 18*nc + 19*nc^2 + 41*nc^3 + 150*z - 33*nc*z + 
         36*nc^2*z + 70*nc^3*z + 129*z^2 - 167*nc*z^2 + 64*nc^2*z^2 + 
         93*nc^3*z^2 - 152*nc*z^3 + 64*nc^3*z^3))/(288*nc^3*(1 + z)))*
     H[0, 0, 0, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
       (16*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-3 - 4*nc + 3*nc^2 + 
         4*nc^3 - 8*nc*z + 4*nc^3*z - 5*z^2 - 4*nc*z^2 + 5*nc^2*z^2))/
       (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-36 - 168*nc - 54*nc^2 + 
         132*nc^3 + 132*z - 210*nc*z + 240*nc^2*z + 60*nc^3*z + 87*z^2 - 
         206*nc*z^2 - 21*nc^2*z^2 - 16*nc^3*z^2 - 200*nc*z^3 + 56*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/16 - 
      ((-1 + nc)*(1 + nc)*nf*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
       (72*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(39 + 12*nc + 7*nc^2 + 
         22*nc^3 + 96*z - 51*nc*z + 62*nc^3*z + 75*z^2 - 111*nc*z^2 + 
         19*nc^2*z^2 + 68*nc^3*z^2 - 48*nc*z^3 + 28*nc^3*z^3))/
       (288*nc^3*(1 + z)))*H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(16*nc^2*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc + nc^2 + 3*nc^3 + 4*nc*z + 6*nc^3*z - 
         z^2 + 2*nc*z^2 + nc^2*z^2 + 3*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(72*nc^3 + 150*z + 54*nc*z - 117*nc^2*z + 
         105*nc^3*z + 228*z^2 - 9*nc*z^2 - 24*nc^2*z^2 + 150*nc^3*z^2 + 
         78*z^3 - 47*nc*z^3 - 33*nc^2*z^3 + 141*nc^3*z^3 - 20*nc*z^4 + 
         24*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + nc^3 + 2*nc^3*z + z^2 - nc^2*z^2 + 
         nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(16*nc^3 + 73*z - 26*nc*z + 35*nc^2*z + 30*nc^3*z + 
         156*z^2 - 30*nc*z^2 + 76*nc^2*z^2 + 28*nc^3*z^2 + 125*z^3 - 
         68*nc*z^3 + 87*nc^2*z^3 + 14*nc^3*z^3 - 64*nc*z^4))/
       (192*nc^3*z*(1 + z)))*H[0, 1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc - nc^2 + 2*nc^3 + 2*nc*z + 4*nc^3*z + 
         z^2 + nc*z^2 - nc^2*z^2 + 2*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(81 - 222*nc + 225*nc^2 - 72*nc^3 + 384*z - 
         198*nc*z + 288*nc^2*z - 204*nc^3*z + 393*z^2 - 456*nc*z^2 + 
         393*nc^2*z^2 - 124*nc^3*z^2 - 408*nc*z^3 + 8*nc^3*z^3))/
       (576*nc^3*(1 + z)))*H[0, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*(-4*nc^2 + 9*z + 2*nc^2*z + 21*z^2 + 14*nc^2*z^2 + 
         4*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^3 - 3*z - 18*nc*z - 21*nc^2*z + 
       7*nc^3*z + 4*nc^3*z^2)*H[1, 0, -1, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(180*nc + 20*nc^3 - 252*z - 45*nc*z - 
       12*nc^2*z + 143*nc^3*z + 180*nc*z^2 + 20*nc^3*z^2)*H[1, 0, 0, 0, z])/
     (576*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-84*nc + 68*nc^3 + 144*z - 
       111*nc*z - 12*nc^2*z + 11*nc^3*z - 84*nc*z^2 + 68*nc^3*z^2)*
      H[1, 0, 0, 1, z])/(288*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(104*nc + 16*nc^3 - 78*z - 25*nc*z - 
       78*nc^2*z + 55*nc^3*z + 104*nc*z^2 + 16*nc^3*z^2)*H[1, 0, 1, 0, z])/
     (288*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(9*nc + 11*nc^3 + 9*z + 
       45*nc*z - 12*nc^2*z - nc^3*z + 9*nc*z^2 + 11*nc^3*z^2)*
      H[1, 1, 0, 0, z])/(72*nc^3*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
      (-58*nc + 14*nc^3 + 57*z - 61*nc*z + 21*nc^2*z + 11*nc^3*z - 
       58*nc*z^2 + 14*nc^3*z^2)*H[1, 1, 0, 1, z])/(144*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-224*nc + 64*nc^3 + 192*z - 149*nc*z + 
       48*nc^2*z + 31*nc^3*z - 224*nc*z^2 + 64*nc^3*z^2)*H[1, 1, 1, 0, z])/
     (288*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-13 + 3*nc^2)*
      (1 + z^2)*H[-1, -1, -1, 0, 0, z])/(8*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(1 + z^2)*H[-1, -1, -1, 0, 1, z])/
     (4*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z^2)*
      H[-1, -1, 0, -1, 0, z])/(16*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-26 + 7*nc^2)*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/
     (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(37 + 5*nc^2)*(1 + z^2)*
      H[-1, -1, 0, 0, 1, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(5 + 9*nc^2)*(1 + z^2)*H[-1, -1, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + z^2)*
      H[-1, -1, 0, 1, 1, z])/(6*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, -1, -1, 0, z])/(2*nc*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-155 + 41*nc^2)*(1 + z^2)*H[-1, 0, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(39 + 11*nc^2)*(1 + z^2)*
      H[-1, 0, -1, 0, 1, z])/(16*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-7 + 2*nc^2)*(1 + z^2)*H[-1, 0, 0, -1, 0, z])/
     (12*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-27 + 11*nc^2)*(1 + z^2)*
      H[-1, 0, 0, 0, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(11 + nc^2)*(1 + z^2)*H[-1, 0, 0, 0, 1, z])/
     (16*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(37 + 12*nc + 25*nc^2 + 
       24*nc*z + 37*z^2 + 12*nc*z^2 + 25*nc^2*z^2)*H[-1, 0, 0, 1, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, 1, 1, z])/
     (3*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-19 - 6*nc + 2*nc^2 - 12*nc*z - 
       19*z^2 - 6*nc*z^2 + 2*nc^2*z^2)*H[-1, 0, 1, 0, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(39 + 19*nc^2)*(1 + z^2)*
      H[-1, 0, 1, 0, 1, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(8 - 3*nc + 6*nc^2 - 6*nc*z + 8*z^2 - 3*nc*z^2 + 
       6*nc^2*z^2)*H[-1, 0, 1, 1, 0, z])/(12*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + 4*nc + 2*nc^2 - 3*z^2 - 4*nc*z^2 + 4*nc^2*z^2)*
      H[0, -1, -1, -1, 0, z])/(24*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(136 + 44*nc - 25*nc^2 - 34*nc^3 + 170*z^2 - 
       44*nc*z^2 - 37*nc^2*z^2 + 34*nc^3*z^2)*H[0, -1, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-118 + 4*nc - 33*nc^2 - 
       2*nc^3 - 116*z^2 - 4*nc*z^2 - 33*nc^2*z^2 + 2*nc^3*z^2)*
      H[0, -1, -1, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(6 + 4*nc - 17*nc^2 - 6*nc^3 + 12*z^2 - 4*nc*z^2 - 
       21*nc^2*z^2 + 6*nc^3*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(75 + 32*nc - 25*nc^2 - 24*nc^3 + 99*z^2 - 
       32*nc*z^2 - 33*nc^2*z^2 + 24*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(136 + 4*nc + 9*nc^2 - 2*nc^3 + 
       138*z^2 - 4*nc*z^2 + 9*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 0, 1, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + 4*nc + 8*nc^2 - 2*nc^3 + 
       z^2 - 4*nc*z^2 + 8*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(7 + nc^2)*(1 + z^2)*
      H[0, -1, 0, 1, 1, z])/(24*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(2 + 8*nc - 17*nc^2 - 4*nc^3 + 6*z^2 - 8*nc*z^2 - 
       17*nc^2*z^2 + 4*nc^3*z^2)*H[0, 0, -1, -1, 0, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(76 + 20*nc - 35*nc^2 - 42*nc^3 - 32*nc*z + 118*z^2 - 
       52*nc*z^2 - 59*nc^2*z^2 + 42*nc^3*z^2)*H[0, 0, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-64 + 4*nc - 9*nc^2 - 2*nc^3 - 
       62*z^2 - 4*nc*z^2 - 9*nc^2*z^2 + 2*nc^3*z^2)*H[0, 0, -1, 0, 1, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(7 + 4*nc - 26*nc^3 - 16*nc*z - 
       8*nc^3*z + 29*z^2 - 20*nc*z^2 - 16*nc^2*z^2 + 18*nc^3*z^2)*
      H[0, 0, 0, -1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-3 - 12*nc - 2*nc^3 - 16*nc*z + 8*nc^3*z - 9*z^2 - 
       4*nc*z^2 + 4*nc^2*z^2 + 10*nc^3*z^2)*H[0, 0, 0, 0, 0, z])/
     (32*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-31 - 42*nc + 6*nc^2 + 
       20*nc^3 - 92*nc*z + 44*nc^3*z - 29*z^2 - 50*nc*z^2 + 6*nc^2*z^2 + 
       24*nc^3*z^2)*H[0, 0, 0, 0, 1, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(5 + 2*nc + nc^2 - 2*nc^3 + 4*nc*z + 8*nc^3*z + 
       11*z^2 + 2*nc*z^2 - 5*nc^2*z^2 + 10*nc^3*z^2)*H[0, 0, 0, 1, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-6 - 9*nc + 2*nc^2 + 5*nc^3 - 
       18*nc*z + 10*nc^3*z - 6*z^2 - 9*nc*z^2 + 2*nc^2*z^2 + 5*nc^3*z^2)*
      H[0, 0, 0, 1, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(49 - 4*nc - 14*nc^2 - 14*nc^3 + 16*nc*z + 63*z^2 + 
       20*nc*z^2 - 34*nc^2*z^2 + 14*nc^3*z^2)*H[0, 0, 1, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(17 - 4*nc + 6*nc^3 + 8*nc^3*z + 
       15*z^2 + 4*nc*z^2 + 2*nc^3*z^2)*H[0, 0, 1, 0, 1, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(13 + 18*nc - 2*nc^2 + 8*nc^3 - 
       4*nc*z + 12*nc^3*z + 11*z^2 - 22*nc*z^2 + 10*nc^2*z^2 + 4*nc^3*z^2)*
      H[0, 0, 1, 1, 0, z])/(96*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 - 4*nc - 7*nc^2 + 2*nc^3 - 8*nc*z + 4*nc^3*z - 
       z^2 - 4*nc*z^2 - 7*nc^2*z^2 + 2*nc^3*z^2)*H[0, 1, 0, -1, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-42 + 5*nc - 2*nc^2 + 17*nc^3 + 
       10*nc*z + 34*nc^3*z - 42*z^2 + 5*nc*z^2 - 2*nc^2*z^2 + 17*nc^3*z^2)*
      H[0, 1, 0, 0, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(24 - 17*nc - 2*nc^2 + 5*nc^3 - 34*nc*z + 10*nc^3*z + 
       24*z^2 - 17*nc*z^2 - 2*nc^2*z^2 + 5*nc^3*z^2)*H[0, 1, 0, 0, 1, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-13 + 3*nc - 13*nc^2 + 7*nc^3 + 
       6*nc*z + 14*nc^3*z - 13*z^2 + 3*nc*z^2 - 13*nc^2*z^2 + 7*nc^3*z^2)*
      H[0, 1, 0, 1, 0, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(3 + 11*nc - 4*nc^2 + nc^3 + 22*nc*z + 2*nc^3*z + 
       3*z^2 + 11*nc*z^2 - 4*nc^2*z^2 + nc^3*z^2)*H[0, 1, 1, 0, 0, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(19 - 20*nc + 7*nc^2 + 4*nc^3 - 
       40*nc*z + 8*nc^3*z + 19*z^2 - 20*nc*z^2 + 7*nc^2*z^2 + 4*nc^3*z^2)*
      H[0, 1, 1, 0, 1, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(32 - 29*nc + 8*nc^2 + 7*nc^3 - 58*nc*z + 14*nc^3*z + 
       32*z^2 - 29*nc*z^2 + 8*nc^2*z^2 + 7*nc^3*z^2)*H[0, 1, 1, 1, 0, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 1, 1, 1, 1, z])/(48*nc^2) + H[0, -1, z]*
     (((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/(216*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(39 + 8*nc - 9*nc^2 - 2*nc^3 + 41*z^2 - 
         8*nc*z^2 - 7*nc^2*z^2 + 2*nc^3*z^2))/(192*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(27*Pi^2 - 648*nc*Pi^2 + 55*nc^2*Pi^2 + 
         324*nc^3*Pi^2 + 660*Pi^2*z - 672*nc*Pi^2*z + 366*nc^2*Pi^2*z + 
         288*nc^3*Pi^2*z + 813*Pi^2*z^2 - 504*nc*Pi^2*z^2 + 
         253*nc^2*Pi^2*z^2 + 204*nc^3*Pi^2*z^2 - 480*nc*Pi^2*z^3 + 
         240*nc^3*Pi^2*z^3 + 6084*Zeta[3] - 288*nc*Zeta[3] + 
         1620*nc^2*Zeta[3] + 6084*z^2*Zeta[3] + 288*nc*z^2*Zeta[3] + 
         1476*nc^2*z^2*Zeta[3]))/(3456*nc^3*(1 + z))) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(3 + nc - 3*nc^2 - 5*nc^3 + 2*nc*z + 
         2*nc^3*z + 3*z^2 + nc*z^2 - 3*nc^2*z^2 + 7*nc^3*z^2))/
       (192*nc^3*(1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (48*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-19 - 13*nc - 18*z - 
           26*nc*z - 19*z^2 - 9*nc*z^2 + 4*nc*z^3))/(144*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(193 + 274*nc + 12*Pi^2 + 12*nc*Pi^2 - 54*z + 
           350*nc*z + 24*nc*Pi^2*z - 23*z^2 + 112*nc*z^2 + 12*Pi^2*z^2 + 
           12*nc*Pi^2*z^2 + 36*nc*z^3))/(2592*nc^2*(1 + z))) + 
      Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(48 + 15*nc - 136*nc^2 - 
           151*nc^3 + 144*z + 42*nc*z - 144*nc^2*z - 146*nc^3*z + 96*z^2 - 
           45*nc*z^2 - 184*nc^2*z^2 + 77*nc^3*z^2 - 72*nc*z^3 + 72*nc^3*z^3))/
         (768*nc^3*(1 + z))) + 
      Lb*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(3 + 3*z + 8*z^2))/(384*nc^2) - 
        ((-1 + nc)*(1 + nc)*(126 + 2649*nc - 1342*nc^2 + 707*nc^3 - 
           174*Pi^2 - 330*nc*Pi^2 + 42*nc^2*Pi^2 + 162*nc^3*Pi^2 + 540*z + 
           3594*nc*z - 540*nc^2*z - 410*nc^3*z - 564*nc*Pi^2*z + 
           276*nc^3*Pi^2*z + 414*z^2 + 1609*nc*z^2 - 1342*nc^2*z^2 + 
           1019*nc^3*z^2 - 198*Pi^2*z^2 - 234*nc*Pi^2*z^2 + 
           42*nc^2*Pi^2*z^2 + 114*nc^3*Pi^2*z^2 + 664*nc*z^3 + 
           2136*nc^3*z^3))/(2304*nc^3*(1 + z))) + 
      ((-1 + nc)*(1 + nc)*(2052 - 38118*nc + 15412*nc^2 + 123790*nc^3 + 
         1584*Pi^2 - 2691*nc*Pi^2 - 24*nc^2*Pi^2 + 867*nc^3*Pi^2 + 72360*z + 
         32460*nc*z - 35640*nc^2*z + 117644*nc^3*z + 3744*Pi^2*z - 
         3726*nc*Pi^2*z - 648*nc^2*Pi^2*z + 726*nc^3*Pi^2*z + 72468*z^2 + 
         82306*nc*z^2 - 22172*nc^2*z^2 + 117070*nc^3*z^2 + 3348*Pi^2*z^2 - 
         6243*nc*Pi^2*z^2 - 132*nc^2*Pi^2*z^2 + 1947*nc^3*Pi^2*z^2 + 
         864*z^3 + 11728*nc*z^3 + 1728*nc^2*z^3 + 123216*nc^3*z^3 - 
         4776*nc*Pi^2*z^3 + 2088*nc^3*Pi^2*z^3 + 13392*Zeta[3] + 
         52704*nc*Zeta[3] - 8640*nc^2*Zeta[3] - 41472*nc^3*Zeta[3] + 
         60480*nc*z*Zeta[3] - 60480*nc^3*z*Zeta[3] + 24624*z^2*Zeta[3] + 
         7776*nc*z^2*Zeta[3] - 8640*nc^2*z^2*Zeta[3] - 
         19008*nc^3*z^2*Zeta[3]))/(41472*nc^3*(1 + z))) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (-68*nc + 156*nc^3 + 144*z + 121*nc*z - 144*nc^2*z + 69*nc^3*z - 
         104*nc*z^2 + 264*nc^3*z^2))/(1152*nc^3*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(122*nc - 22*nc^3 - 16*nc*Pi^2 + 
         8*nc^3*Pi^2 + 405*z + 1451*nc*z + 435*nc^2*z + 39*nc^3*z + 
         18*Pi^2*z - 28*nc*Pi^2*z + 6*nc^2*Pi^2*z + 14*nc^3*Pi^2*z + 
         89*nc*z^2 - 91*nc^3*z^2 - 16*nc*Pi^2*z^2 + 8*nc^3*Pi^2*z^2))/
       (576*nc^3*z) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
           (4 + 7*z + 4*z^2))/(288*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (32*nc - 72*z - 67*nc*z + 50*nc*z^2))/(864*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-75*nc + 6*nc*Pi^2 + 111*z - 19*nc*z - 
           9*Pi^2*z - 3*nc*Pi^2*z - 75*nc*z^2 + 6*nc*Pi^2*z^2))/
         (1296*nc^2*z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2661*nc + 19451*nc^3 - 2832*nc*Pi^2 + 5232*nc^3*Pi^2 + 124092*z + 
         144081*nc*z + 70884*nc^2*z - 29449*nc^3*z + 6966*Pi^2*z + 
         966*nc*Pi^2*z - 1890*nc^2*Pi^2*z + 390*nc^3*Pi^2*z + 21264*nc*z^2 + 
         9776*nc^3*z^2 - 2832*nc*Pi^2*z^2 + 5232*nc^3*Pi^2*z^2 - 
         39744*nc*Zeta[3] + 17280*nc^3*Zeta[3] + 60912*z*Zeta[3] + 
         12096*nc*z*Zeta[3] - 3888*nc^2*z*Zeta[3] - 16416*nc^3*z*Zeta[3] - 
         39744*nc*z^2*Zeta[3] + 17280*nc^3*z^2*Zeta[3]))/(62208*nc^3*z)) + 
    H[-1, 0, z]*((Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(32*nc^3*(1 + z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(13 + 6*z + 13*z^2))/(72*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(14 + 3*Pi^2 - 84*z + 14*z^2 + 3*Pi^2*z^2))/
         (648*nc^2*(1 + z))) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(16*nc^3 + 27*z - 71*nc^2*z + 4*nc^3*z + 54*z^2 - 
           54*nc^2*z^2 - 24*nc^3*z^2 + 27*z^3 - 71*nc^2*z^3 + 4*nc^3*z^3 + 
           16*nc^3*z^4))/(192*nc^3*z*(1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^3) - 
        ((-1 + nc)*(1 + nc)*(244*nc^3 + 108*z - 312*nc*z + 452*nc^2*z + 
           610*nc^3*z + 135*Pi^2*z - 3*nc^2*Pi^2*z + 216*z^2 - 624*nc*z^2 - 
           168*nc^2*z^2 + 840*nc^3*z^2 + 108*z^3 - 312*nc*z^3 + 
           452*nc^2*z^3 + 826*nc^3*z^3 + 135*Pi^2*z^3 - 3*nc^2*Pi^2*z^3 + 
           352*nc^3*z^4))/(576*nc^3*z*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(54 + 108*nc^2 - 2718*nc^3 - 144*nc*Pi^2 + 
         120*nc^3*Pi^2 - 1566*z + 2724*nc*z + 4480*nc^2*z - 5886*nc^3*z + 
         135*Pi^2*z - 360*nc*Pi^2*z + 51*nc^2*Pi^2*z + 192*nc^3*Pi^2*z - 
         3510*z^2 + 5448*nc*z^2 + 2064*nc^2*z^2 - 6102*nc^3*z^2 + 
         117*Pi^2*z^2 - 432*nc*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 
         144*nc^3*Pi^2*z^2 - 1458*z^3 + 2724*nc*z^3 + 4696*nc^2*z^3 - 
         5418*nc^3*z^3 + 117*Pi^2*z^3 - 360*nc*Pi^2*z^3 - 21*nc^2*Pi^2*z^3 + 
         192*nc^3*Pi^2*z^3 + 108*z^4 + 216*nc^2*z^4 - 2484*nc^3*z^4 - 
         144*nc*Pi^2*z^4 + 120*nc^3*Pi^2*z^4 + 4860*z*Zeta[3] + 
         1296*nc*z*Zeta[3] - 2484*nc^2*z*Zeta[3] + 2592*nc*z^2*Zeta[3] + 
         4860*z^3*Zeta[3] + 1296*nc*z^3*Zeta[3] - 2484*nc^2*z^3*Zeta[3]))/
       (5184*nc^3*z*(1 + z))) + H[-1, -1, z]*
     ((Lb*(-1 + nc)*(1 + nc)*(29 + 3*nc^2)*Pi^2*(1 + z^2))/
       (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/
       (216*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-96*nc*Pi^2 + 64*nc^3*Pi^2 + 
         291*Pi^2*z - 384*nc*Pi^2*z + 109*nc^2*Pi^2*z + 196*nc^3*Pi^2*z + 
         372*Pi^2*z^2 - 576*nc*Pi^2*z^2 + 246*nc^2*Pi^2*z^2 + 
         264*nc^3*Pi^2*z^2 + 297*Pi^2*z^3 - 384*nc*Pi^2*z^3 + 
         97*nc^2*Pi^2*z^3 + 196*nc^3*Pi^2*z^3 - 96*nc*Pi^2*z^4 + 
         64*nc^3*Pi^2*z^4 + 6372*z*Zeta[3] + 1764*nc^2*z*Zeta[3] + 
         6372*z^3*Zeta[3] + 1764*nc^2*z^3*Zeta[3]))/(3456*nc^3*z*(1 + z))) + 
    H[0, 1, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc^3 + 6*z + 3*nc*z - 6*nc^2*z + 
         8*nc^3*z + 6*z^2 - 3*nc*z^2 - 6*nc^2*z^2 + 20*nc^3*z^2 - 8*nc*z^3 + 
         12*nc^3*z^3))/(96*nc^3*z) + (Lb*(-1 + nc)*(1 + nc)*
        (-104*nc^3 - 315*z - 840*nc*z - 105*nc^2*z - 16*nc^3*z - 18*Pi^2*z + 
         24*nc*Pi^2*z - 6*nc^2*Pi^2*z - 12*nc^3*Pi^2*z - 414*z^2 - 
         1425*nc*z^2 - 426*nc^2*z^2 - 79*nc^3*z^2 + 48*nc*Pi^2*z^2 - 
         24*nc^3*Pi^2*z^2 - 99*z^3 - 717*nc*z^3 - 321*nc^2*z^3 + 
         55*nc^3*z^3 - 18*Pi^2*z^3 + 24*nc*Pi^2*z^3 - 6*nc^2*Pi^2*z^3 - 
         12*nc^3*Pi^2*z^3 - 132*nc*z^4 + 222*nc^3*z^4))/
       (576*nc^3*z*(1 + z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(-6 - 5*nc - 6*z - 2*nc*z + 6*nc*z^2))/
         (144*nc^2) + ((-1 + nc)*(1 + nc)*(21 + 100*nc + 9*Pi^2 - 66*z + 
           74*nc*z - 87*z^2 + 31*nc*z^2 + 9*Pi^2*z^2 + 57*nc*z^3))/
         (1296*nc^2*(1 + z))) + ((-1 + nc)*(1 + nc)*
        (2512*nc^3 + 144*nc^3*Pi^2 + 5562*z + 1260*nc*z - 294*nc^2*z - 
         796*nc^3*z + 423*Pi^2*z + 576*nc*Pi^2*z - 369*nc^2*Pi^2*z + 
         378*nc^3*Pi^2*z + 16632*z^2 + 19887*nc*z^2 + 9564*nc^2*z^2 - 
         2083*nc^3*z^2 + 612*Pi^2*z^2 + 594*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         648*nc^3*Pi^2*z^2 + 11070*z^3 + 21509*nc*z^3 + 9858*nc^2*z^3 + 
         343*nc^3*z^3 + 243*Pi^2*z^3 + 594*nc*Pi^2*z^3 - 261*nc^2*Pi^2*z^3 + 
         486*nc^3*Pi^2*z^3 + 2882*nc*z^4 - 882*nc^3*z^4 + 360*nc*Pi^2*z^4 + 
         72*nc^3*Pi^2*z^4 + 10152*z*Zeta[3] - 864*nc*z*Zeta[3] - 
         648*nc^2*z*Zeta[3] - 864*nc^3*z*Zeta[3] - 1728*nc*z^2*Zeta[3] - 
         1728*nc^3*z^2*Zeta[3] + 10152*z^3*Zeta[3] - 864*nc*z^3*Zeta[3] - 
         648*nc^2*z^3*Zeta[3] - 864*nc^3*z^3*Zeta[3]))/
       (10368*nc^3*z*(1 + z))) + 
    Lb^2*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-26*nc + 36*z + 10*nc*z - 3*Pi^2*z - 
         18*nc*z^2 - 36*z^3 - 10*nc*z^3 - 3*Pi^2*z^3 + 44*nc*z^4))/
       (576*nc^3*z*(1 + z)) + ((-1 + nc)*(1 + nc)*(992*nc - 8056*nc^3 - 
         12*nc*Pi^2 + 108*nc^3*Pi^2 - 4266*z - 1012*nc*z + 7434*nc^2*z + 
         4820*nc^3*z + 342*Pi^2*z + 105*nc*Pi^2*z - 606*nc^2*Pi^2*z + 
         255*nc^3*Pi^2*z + 936*nc*z^2 - 5472*nc^3*z^2 + 612*Pi^2*z^2 - 
         612*nc^2*Pi^2*z^2 + 528*nc^3*Pi^2*z^2 + 4266*z^3 + 1012*nc*z^3 - 
         7434*nc^2*z^3 - 4820*nc^3*z^3 + 270*Pi^2*z^3 - 297*nc*Pi^2*z^3 - 
         534*nc^2*Pi^2*z^3 + 657*nc^3*Pi^2*z^3 - 1928*nc*z^4 + 
         13528*nc^3*z^4 - 180*nc*Pi^2*z^4 + 276*nc^3*Pi^2*z^4 + 
         1620*z*Zeta[3] + 432*nc*z*Zeta[3] - 1620*nc^2*z*Zeta[3] - 
         2160*nc^3*z*Zeta[3] + 864*nc*z^2*Zeta[3] + 864*nc^3*z^2*Zeta[3] + 
         4212*z^3*Zeta[3] + 432*nc*z^3*Zeta[3] - 4212*nc^2*z^3*Zeta[3] + 
         3024*nc^3*z^3*Zeta[3]))/(13824*nc^3*z*(1 + z))) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2*nc + 12*z + 19*nc*z - Pi^2*z + nc*Pi^2*z + 
         2*nc*Pi^2*z^2 - 12*z^3 - 19*nc*z^3 - Pi^2*z^3 + nc*Pi^2*z^3 + 
         2*nc*z^4))/(288*nc^2*z*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-136*nc + 12*nc*Pi^2 - 144*z - 304*nc*z + 
         3*Pi^2*z - 21*nc*Pi^2*z + 72*nc*z^2 - 18*Pi^2*z^2 - 21*nc*Pi^2*z^2 + 
         144*z^3 + 304*nc*z^3 + 39*Pi^2*z^3 + 18*nc*Pi^2*z^3 + 64*nc*z^4 + 
         6*nc*Pi^2*z^4 - 108*z*Zeta[3] - 54*nc*z*Zeta[3] - 
         108*nc*z^2*Zeta[3] - 108*z^3*Zeta[3] - 54*nc*z^3*Zeta[3]))/
       (2592*nc^2*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(-21160*nc + 540*nc*Pi^2 - 
         4410*z + 53780*nc*z + 1290*Pi^2*z + 2460*nc*Pi^2*z - 108*Pi^4*z + 
         81*nc*Pi^4*z - 10260*nc*z^2 + 540*Pi^2*z^2 + 2220*nc*Pi^2*z^2 + 
         162*nc*Pi^4*z^2 + 4410*z^3 - 53780*nc*z^3 - 4110*Pi^2*z^3 + 
         1470*nc*Pi^2*z^3 - 108*Pi^4*z^3 + 81*nc*Pi^4*z^3 + 31420*nc*z^4 + 
         1170*nc*Pi^2*z^4 + 6480*nc*Zeta[3] - 3240*z*Zeta[3] - 
         540*nc*z*Zeta[3] - 6480*z^2*Zeta[3] + 5400*nc*z^2*Zeta[3] - 
         3240*z^3*Zeta[3] + 2700*nc*z^3*Zeta[3] - 9720*nc*z^4*Zeta[3]))/
       (233280*nc^2*z*(1 + z))) + 
    Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(172*nc - 12*nc*Pi^2 - 405*z - 
         143*nc*z + 27*Pi^2*z + 6*nc*Pi^2*z - 36*nc*z^2 + 18*Pi^2*z^2 + 
         405*z^3 + 143*nc*z^3 - 9*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 136*nc*z^4 + 
         12*nc*Pi^2*z^4 - 54*z*Zeta[3] - 54*z^3*Zeta[3]))/
       (3456*nc^3*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(-180*nc - 90700*nc^3 - 
         50*nc*Pi^2 + 3730*nc^3*Pi^2 - 15660*z + 136575*nc*z + 67380*nc^2*z - 
         53195*nc^3*z - 1710*Pi^2*z - 11330*nc*Pi^2*z - 1190*nc^2*Pi^2*z + 
         2990*nc^3*Pi^2*z + 90*Pi^4*z + 258*nc*Pi^4*z - 195*nc^2*Pi^4*z + 
         312*nc^3*Pi^4*z - 10380*nc*z^2 - 57180*nc^3*z^2 - 3060*Pi^2*z^2 - 
         17280*nc*Pi^2*z^2 - 5100*nc^2*Pi^2*z^2 + 3860*nc^3*Pi^2*z^2 + 
         636*nc*Pi^4*z^2 + 612*nc^3*Pi^4*z^2 + 15660*z^3 - 136575*nc*z^3 - 
         67380*nc^2*z^3 + 53195*nc^3*z^3 - 1350*Pi^2*z^3 - 7360*nc*Pi^2*z^3 + 
         1450*nc^2*Pi^2*z^3 + 4580*nc^3*Pi^2*z^3 + 84*Pi^4*z^3 + 
         378*nc*Pi^4*z^3 - 219*nc^2*Pi^4*z^3 + 300*nc^3*Pi^4*z^3 + 
         10560*nc*z^4 + 147880*nc^3*z^4 - 1360*nc*Pi^2*z^4 - 
         20*nc^3*Pi^2*z^4 - 1440*nc*Zeta[3] + 17280*nc^3*Zeta[3] - 
         7020*z*Zeta[3] + 13680*nc*z*Zeta[3] - 27900*nc^2*z*Zeta[3] + 
         16560*nc^3*z*Zeta[3] - 34560*z^2*Zeta[3] + 7560*nc*z^2*Zeta[3] - 
         17280*nc^2*z^2*Zeta[3] + 24480*nc^3*z^2*Zeta[3] - 
         37260*z^3*Zeta[3] + 24840*nc*z^3*Zeta[3] + 4500*nc^2*z^3*Zeta[3] - 
         4320*nc^3*z^3*Zeta[3] + 32400*nc*z^4*Zeta[3] - 
         29520*nc^3*z^4*Zeta[3]))/(34560*nc^3*z*(1 + z))) + 
    H[-1, z]*((5*Lb^2*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/
       (128*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(13920*nc*Pi^2 - 
         6200*nc^3*Pi^2 - 13410*Pi^2*z + 23280*nc*Pi^2*z - 
         10690*nc^2*Pi^2*z - 9860*nc^3*Pi^2*z + 699*Pi^4*z + 72*nc*Pi^4*z + 
         117*nc^2*Pi^4*z - 31860*Pi^2*z^2 + 18720*nc*Pi^2*z^2 - 
         10980*nc^2*Pi^2*z^2 - 8400*nc^3*Pi^2*z^2 + 144*nc*Pi^4*z^2 - 
         12690*Pi^2*z^3 + 23280*nc*Pi^2*z^3 - 9970*nc^2*Pi^2*z^3 - 
         12020*nc^3*Pi^2*z^3 + 699*Pi^4*z^3 + 72*nc*Pi^4*z^3 + 
         117*nc^2*Pi^4*z^3 + 13920*nc*Pi^2*z^4 - 7280*nc^3*Pi^2*z^4 - 
         5760*nc*Zeta[3] + 5760*nc^3*Zeta[3] + 28080*z*Zeta[3] - 
         27360*nc*z*Zeta[3] - 3960*nc^2*z*Zeta[3] + 14400*nc^3*z*Zeta[3] + 
         34560*z^2*Zeta[3] - 43200*nc*z^2*Zeta[3] + 16200*nc^2*z^2*Zeta[3] + 
         17280*nc^3*z^2*Zeta[3] + 29160*z^3*Zeta[3] - 27360*nc*z^3*Zeta[3] + 
         3600*nc^2*z^3*Zeta[3] + 14400*nc^3*z^3*Zeta[3] - 
         5760*nc*z^4*Zeta[3] + 5760*nc^3*z^4*Zeta[3]))/
       (103680*nc^3*z*(1 + z)) + nf*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/
         (144*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(7*Pi^2 + 9*Pi^2*z + 
           7*Pi^2*z^2 - 9*Zeta[3] - 9*z^2*Zeta[3]))/(648*nc^2*(1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/(192*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-48*nc*Pi^2 + 20*nc^3*Pi^2 + 81*Pi^2*z - 
           84*nc*Pi^2*z + 37*nc^2*Pi^2*z + 41*nc^3*Pi^2*z + 126*Pi^2*z^2 - 
           72*nc*Pi^2*z^2 + 66*nc^2*Pi^2*z^2 + 42*nc^3*Pi^2*z^2 + 
           81*Pi^2*z^3 - 84*nc*Pi^2*z^3 + 37*nc^2*Pi^2*z^3 + 
           41*nc^3*Pi^2*z^3 - 48*nc*Pi^2*z^4 + 20*nc^3*Pi^2*z^4 + 
           792*z*Zeta[3] + 72*nc^2*z*Zeta[3] + 792*z^3*Zeta[3] + 
           72*nc^2*z^3*Zeta[3]))/(576*nc^3*z*(1 + z)))) + 
    H[0, z]*(-(Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(128*nc^2) + 
      Lb^3*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(64*nc^2) + 
        ((-1 + nc)*(1 + nc)*(8*nc^3 + 9*z - 18*nc*z - 9*nc^2*z + 40*nc^3*z + 
           9*z^2 - 21*nc*z^2 - 9*nc^2*z^2 + 37*nc^3*z^2 - 4*nc*z^3 + 
           4*nc^3*z^3))/(576*nc^3*z)) + 
      Lb^2*(-(Lzeta*(-1 + nc)^2*(1 + nc)^2*(-6 + 3*nc - 6*z + 9*nc*z + 
            8*nc*z^2))/(192*nc^3) - ((-1 + nc)*(1 + nc)*(208*nc^3 + 315*z + 
           234*nc*z - 579*nc^2*z + 674*nc^3*z - 36*Pi^2*z - 39*nc*Pi^2*z + 
           36*nc^2*Pi^2*z + 63*nc^3*Pi^2*z + 414*z^2 - 144*nc*z^2 - 
           942*nc^2*z^2 + 920*nc^3*z^2 - 78*nc*Pi^2*z^2 + 78*nc^3*Pi^2*z^2 + 
           99*z^3 - 378*nc*z^3 - 363*nc^2*z^3 + 1542*nc^3*z^3 - 60*Pi^2*z^3 - 
           39*nc*Pi^2*z^3 + 60*nc^2*Pi^2*z^3 + 15*nc^3*Pi^2*z^3 + 
           1088*nc^3*z^4))/(2304*nc^3*z*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(343040*nc^3 - 18720*nc^3*Pi^2 + 200880*z + 
         360570*nc*z - 407040*nc^2*z + 3065550*nc^3*z - 14985*Pi^2*z - 
         113130*nc*Pi^2*z + 12345*nc^2*Pi^2*z - 41910*nc^3*Pi^2*z - 
         4806*Pi^4*z + 1800*nc*Pi^4*z + 648*nc^2*Pi^4*z + 3924*nc^3*Pi^4*z + 
         2277720*z^2 - 154350*nc*z^2 - 1728840*nc^2*z^2 + 3731990*nc^3*z^2 + 
         87210*Pi^2*z^2 - 190350*nc*Pi^2*z^2 + 1350*nc^2*Pi^2*z^2 - 
         100650*nc^3*Pi^2*z^2 + 1152*nc*Pi^4*z^2 + 4752*nc^3*Pi^4*z^2 + 
         2067120*z^3 - 343320*nc*z^3 - 1331520*nc^2*z^3 + 5125560*nc^3*z^3 + 
         90855*Pi^2*z^3 - 213060*nc*Pi^2*z^3 - 8175*nc^2*Pi^2*z^3 - 
         55620*nc^3*Pi^2*z^3 - 6354*Pi^4*z^3 - 648*nc*Pi^4*z^3 + 
         2808*nc^2*Pi^4*z^3 + 828*nc^3*Pi^4*z^3 + 171600*nc*z^4 + 
         4116080*nc^3*z^4 - 135840*nc*Pi^2*z^4 + 21840*nc^3*Pi^2*z^4 - 
         51840*nc^3*Zeta[3] - 158760*z*Zeta[3] + 51840*nc*z*Zeta[3] + 
         199800*nc^2*z*Zeta[3] - 118800*nc^3*z*Zeta[3] - 453600*z^2*Zeta[3] + 
         324000*nc*z^2*Zeta[3] + 408240*nc^2*z^2*Zeta[3] - 
         185760*nc^3*z^2*Zeta[3] - 353160*z^3*Zeta[3] + 
         738720*nc*z^3*Zeta[3] + 277560*nc^2*z^3*Zeta[3] - 
         671760*nc^3*z^3*Zeta[3] + 544320*nc*z^4*Zeta[3] - 
         552960*nc^3*z^4*Zeta[3]))/(622080*nc^3*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(-6 - 13*nc - 6*z - 13*nc*z + 4*nc*z^2))/
         (288*nc^2) + (Lb*(-1 + nc)*(1 + nc)*(-96 - 116*nc - 3*Pi^2 - 
           6*nc*Pi^2 - 120*z - 118*nc*z - 12*nc*Pi^2*z - 24*z^2 + 24*nc*z^2 - 
           3*Pi^2*z^2 - 6*nc*Pi^2*z^2 + 26*nc*z^3))/(864*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(132 - 661*nc - 69*Pi^2 - 30*nc*Pi^2 + 696*z - 
           998*nc*z - 54*Pi^2*z - 60*nc*Pi^2*z + 564*z^2 + 197*nc*z^2 - 
           15*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 534*nc*z^3 + 36*nc*Pi^2*z^3 - 
           54*Zeta[3] - 108*nc*Zeta[3] - 216*nc*z*Zeta[3] - 54*z^2*Zeta[3] - 
           108*nc*z^2*Zeta[3]))/(7776*nc^2*(1 + z))) + 
      Lb*((Lzeta*(-1 + nc)^2*(1 + nc)^2*(-27 + 42*nc - 99*z - 60*nc*z + 
           64*nc*z^2))/(1152*nc^3) + ((-1 + nc)*(1 + nc)*
          (2272*nc^3 - 96*nc^3*Pi^2 - 12522*nc*z - 1680*nc^2*z + 
           25322*nc^3*z + 360*Pi^2*z - 63*nc*Pi^2*z + 204*nc^2*Pi^2*z + 
           123*nc^3*Pi^2*z + 7668*z^2 - 6984*nc*z^2 - 8580*nc^2*z^2 + 
           30404*nc^3*z^2 + 1404*Pi^2*z^2 - 792*nc*Pi^2*z^2 + 
           180*nc^2*Pi^2*z^2 + 168*nc^3*Pi^2*z^2 + 8316*z^3 + 6246*nc*z^3 - 
           6252*nc^2*z^3 + 29662*nc^3*z^3 + 1152*Pi^2*z^3 - 
           1809*nc*Pi^2*z^3 - 84*nc^2*Pi^2*z^3 + 501*nc^3*Pi^2*z^3 + 
           708*nc*z^4 + 22308*nc^3*z^4 - 1080*nc*Pi^2*z^4 + 
           552*nc^3*Pi^2*z^4 + 2484*z*Zeta[3] + 3672*nc*z*Zeta[3] + 
           540*nc^2*z*Zeta[3] - 6696*nc^3*z*Zeta[3] + 3888*nc*z^2*Zeta[3] - 
           10368*nc^3*z^2*Zeta[3] + 3996*z^3*Zeta[3] + 216*nc*z^3*Zeta[3] - 
           108*nc^2*z^3*Zeta[3] - 3672*nc^3*z^3*Zeta[3]))/
         (6912*nc^3*z*(1 + z)))) + 
    ((-1 + nc)*(1 + nc)*(217890*nc - 9343210*nc^3 + 27180*nc*Pi^2 + 
       333060*nc^3*Pi^2 - 1404*nc*Pi^4 + 17964*nc^3*Pi^4 - 3144420*z + 
       4497840*nc*z + 7156980*nc^2*z + 344720*nc^3*z - 61155*Pi^2*z - 
       490635*nc*Pi^2*z - 340905*nc^2*Pi^2*z + 310215*nc^3*Pi^2*z + 
       35289*Pi^4*z + 7614*nc*Pi^4*z - 20223*nc^2*Pi^4*z + 
       14940*nc^3*Pi^4*z + 458190*nc*z^2 - 5604390*nc^3*z^2 - 
       392040*Pi^2*z^2 - 784350*nc*Pi^2*z^2 - 345600*nc^2*Pi^2*z^2 + 
       402150*nc^3*Pi^2*z^2 + 28350*Pi^4*z^2 - 11070*nc*Pi^4*z^2 - 
       14904*nc^2*Pi^4*z^2 + 39312*nc^3*Pi^4*z^2 + 3144420*z^3 - 
       4497840*nc*z^3 - 7156980*nc^2*z^3 - 344720*nc^3*z^3 - 
       347085*Pi^2*z^3 - 355875*nc*Pi^2*z^3 - 221295*nc^2*Pi^2*z^3 + 
       42495*nc^3*Pi^2*z^3 + 2619*Pi^4*z^3 - 12492*nc*Pi^4*z^3 + 
       5211*nc^2*Pi^4*z^3 + 45540*nc^3*Pi^4*z^3 - 676080*nc*z^4 + 
       14947600*nc^3*z^4 - 6480*Pi^2*z^4 - 89340*nc*Pi^2*z^4 - 
       12960*nc^2*Pi^2*z^4 - 382500*nc^3*Pi^2*z^4 + 6948*nc*Pi^4*z^4 + 
       3204*nc^3*Pi^4*z^4 - 414720*nc*Zeta[3] + 2164320*nc^3*Zeta[3] + 
       597780*z*Zeta[3] + 3706560*nc*z*Zeta[3] - 2266380*nc^2*z*Zeta[3] - 
       953640*nc^3*z*Zeta[3] - 96390*Pi^2*z*Zeta[3] + 
       68040*nc*Pi^2*z*Zeta[3] + 161190*nc^2*Pi^2*z*Zeta[3] - 
       35640*nc^3*Pi^2*z*Zeta[3] - 1788480*z^2*Zeta[3] + 
       2363580*nc*z^2*Zeta[3] - 129600*nc^2*z^2*Zeta[3] + 
       2154060*nc^3*z^2*Zeta[3] - 19440*nc*Pi^2*z^2*Zeta[3] - 
       84240*nc^3*Pi^2*z^2*Zeta[3] - 1919700*z^3*Zeta[3] + 
       1573020*nc*z^3*Zeta[3] + 1786860*nc^2*z^3*Zeta[3] + 
       3064500*nc^3*z^3*Zeta[3] - 102870*Pi^2*z^3*Zeta[3] - 
       87480*nc*Pi^2*z^3*Zeta[3] + 206550*nc^2*Pi^2*z^3*Zeta[3] - 
       48600*nc^3*Pi^2*z^3*Zeta[3] + 3330720*nc*z^4*Zeta[3] - 
       2207520*nc^3*z^4*Zeta[3] + 2245320*z*Zeta[5] - 3421440*nc*z*Zeta[5] - 
       1078920*nc^2*z*Zeta[5] + 97200*nc^3*z*Zeta[5] - 
       3888000*nc*z^2*Zeta[5] + 1788480*nc^3*z^2*Zeta[5] + 
       3042360*z^3*Zeta[5] - 466560*nc*z^3*Zeta[5] - 
       2614680*nc^2*z^3*Zeta[5] + 1691280*nc^3*z^3*Zeta[5]))/
     (1866240*nc^3*z*(1 + z))


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"Transverse momentum dependent PDFs at N3LO"
By
Markus A. Ebert, Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files
The perturbative matching kernels are expressed in terms of harmonic poly logarithms (HPLs) H[a1,...,an,z] where a1,...,an are the indices of the HPL and z is the argument.
Furthermore, the files contain the following constants:
nc = number of colours (nc=3 in QCD)
nf = number of light quark flavours
ep = dimensional regulator, such that d=4-2ep
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
Lb = log(b_T^2 mu^2 /4/exp(-2 gamma_Euler))
Lomega = log(nu/omega)
Ls=log(b_T^2 nu^2/4/exp(-2*EulerGamma))
Lzeta=Log(mu^2/zeta)=Lb+2*Lomega-Ls

---- Electronic Files:
The files are in Mathematica readable form. 

1) Loading it in Mathematica with Get["PTBF.m"] defines the function
IIPT[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent beam function as specified in the paper.

2) Loading it in Mathematica with Get["PTBF_ZbExpansion.m"] defines the function
IIPTExpZb[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent beam function as specified in the paper as an expansion in the variable (1-z).

3) Loading it in Mathematica with Get["PTBF_ZExpansion.m"] defines the function
IIPTExpZ[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent beam function as specified in the paper as an expansion in the variable z.

4) Loading it in Mathematica with Get["PT_SoftFunction.m"] defines the function
IIPTSoft[i,o]
This function returns the bare soft function.

5) Loading it in Mathematica with Get["PT_SoftFunction_Renormalized.m"] defines the function
IIPTSoftRenormalized[i,o]
This function returns the renormalized (finite) soft function.

6) Loading it in Mathematica with Get["TMDPDF.m"] defines the function
TMDPDF[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent parton distribution function as specified in the paper.

The argument o ranges from 0 to 3 and specifies the perturbative order.
The arguments i and j select the external parton flavours. 
For the quark matching kernel i=q whereas the index j can be chosen from the set {q,g,qbar,Q2,Q2bar}.
Here q, g, qbar, Q2 and Q2bar indicate a quark, gluon, anti-quark, quark of a different flavour than q and anti-quark of a different flavour than q respectively.
For the gluon matching kernel i=g and the index j can be chosen to be q for a quark or g for a gluon.
For the bare an renormalised soft functions the index i can be chose to be q or g for the quark or gluon case respectively.



